Learning Under Forgetting: Statistical Support-Selective Retention in Stochastic Training Dynamics

Prior work has shown that neural networks exhibit implicit biases toward low-complexity structure (e.g., spectral bias), memorization dynamics, and compression-like effects during training, but a unified dynamical account of selective retention remains incomplete. We propose Repeated Reinforcement with Persistent Forgetting (RPF) dynamics, a minimal framework in which repeated exposure reinforces patterns and structures that recur in the data, while persistent forgetting attenuates learned information. This view treats forgetting not merely as a failure mode, but as a selection mechanism. We build the theory in three successive layers. First, in an independent-feature model, we derive an exposure-selective survival law and a support-dependent retention boundary characterizing which patterns persist under forgetting. Second, in a shared-parameter model, we show that forgetting induces spectral filtering over covariance modes, preserving strongly supported shared components while suppressing weak ones. Third, under small-step and norm/coding approximations, we show how RPF dynamics induce an implicit trade-off between data fitting and the cost of stored information, yielding Minimum Description Length (MDL)-like compression. Controlled experiments provide evidence for this reinforcement--forgetting selection mechanism in scalar memories and a nonlinear shared network. Joint reinforcement and attenuation interventions shift conditional retention, while matched exposure counts reveal forgetting-dependent effects of reinforcement timing and changes in the composition of the retained set. Together, these results show that repeated reinforcement and persistent forgetting jointly provide a controllable source of inductive bias beyond neural architecture and scale.

==> anc/experimental_evidence/README.txt <==
Saved evidence accompanying the revised Learning Under Forgetting preprint

conditional_tinylm contains the original experiment code, saved CSV/JSON results,
runtime records, and diagnostic figures for the 140-run conditional phase grid,
the 120-run matched timing experiment, and the saved-grid predictor comparison.
factorized contains the code and saved results for the 80-run synthetic
held-out-combination study reported in the appendix.

The original experiment files are copied byte for byte; SHA256SUMS.json records
their hashes. This packaging and manuscript revision did not rerun neural training.

Recreate the two new manuscript figures and three tables, from this archive root:
  python reproduce_figures/scripts/build_figures_tables.py
This uses numpy, pandas, and matplotlib and writes into reproduce_figures/.
Only the source-data path and output-directory creation differ from the local
manuscript figure builder. Numerical and plotting operations are unchanged.

Read-only saved-data and algebra checks, from conditional_tinylm/:
  python verify_results.py
  python verify_theory_coupling.py

Full experiment reproduction, from conditional_tinylm/:
  python conditional_phase_diagram.py --mode full
  python schedule_coupling_experiment.py
From factorized/code/:
  python factorized_generalization_experiment.py --mode full
Saved-grid analysis without training:
  python conditional_phase_diagram.py --mode full --analyze-only
  python coupling_analysis.py
The training scripts require PyTorch as well as numpy, pandas, matplotlib, and
scikit-learn. Exact recorded versions are in results/*/environment.json.
Run reproduction in a separate extracted copy: these scripts write result files.

verify_coupling_results.py additionally reruns one neural condition; it is not
a read-only data check. It was not rerun as part of this manuscript revision.


==> anc/experimental_evidence/SHA256SUMS.json <==
{
  "conditional_tinylm/conditional_phase_diagram.py": "b4e79eefbfa69faf9510dc990e9333c62ba8ca0d71319237b484b44a6ecce087",
  "conditional_tinylm/schedule_coupling_experiment.py": "8a63e7903167bab1b929e98188c67e8b4b02b4908c264b638c301b2a4b441fc3",
  "conditional_tinylm/coupling_analysis.py": "8d9948501ec06197ecc77765a365434485a8ff8073cc2f5cf205fa6a27e8dc12",
  "conditional_tinylm/verify_results.py": "f06a4b7d64d12cc23c5a29578828996fd2071ac7cd39bff2fd30f6ab38423561",
  "conditional_tinylm/verify_coupling_results.py": "8203c35393cc0cef3724f96b68e2c5cd1b89753c1117fade0ea3b9cb993881ad",
  "conditional_tinylm/verify_theory_coupling.py": "1982fd9e5f91e8ff76b83a2207327020fbcef2995e1abd2af172e04f28305407",
  "conditional_tinylm/results/full/analysis_summary.json": "eeb9cd3a5bf284917bebf5344c8c3f59cc95ad376f1759599c6c2bea753a89b5",
  "conditional_tinylm/results/full/config.json": "c53d5d970add6cfccd8a2e21fdb453c3b4def51c50fd2d50f983520b61455e94",
  "conditional_tinylm/results/full/environment.json": "8426475141aaccb84d2d71c43a8a3874d463374502937fa832b75cb80f8d494a",
  "conditional_tinylm/results/full/phase_table.csv": "835c5541efd4a4b0c4e6a57b7e93990252a6b54728331b5d85dc31e7f61632b1",
  "conditional_tinylm/results/full/run_summary.csv": "1e7613eb50ff1153fdf6ff76a7ef36774226b2db6e19e87bf9f955c62e98e817",
  "conditional_tinylm/results/full/threshold_sensitivity.csv": "df4a1c5997a4b57d902a370f692341761156356b7604df1d04b5d132345f1e3d",
  "conditional_tinylm/results/full/token_metrics.csv": "b2b6d96a1a30655c4f8ad5ac3e5ee645d9564ef63dd00c3ec2795d1fd4790173",
  "conditional_tinylm/results/coupling/coupling_summary.json": "3288ca535378ed95071bda265ed28e42eab0bb0e28a89406422e3437e588fe6a",
  "conditional_tinylm/results/coupling/cross_validation_folds.csv": "65711c765b910d5ab604c08eb37350d3e9d917ab4cce86690df65964982268f5",
  "conditional_tinylm/results/coupling/cross_validation_summary.csv": "70808493546f9511dc5f116e149f1c5f2a760690886d9cebc45a70ff48af7a78",
  "conditional_tinylm/results/coupling/interaction_cells.csv": "0a7767c199f38e6a8f8adfc7de0dedf2207ce77789b566b88290986bd85e746b",
  "conditional_tinylm/results/coupling/interaction_model_sensitivity.csv": "d33d7f203364fcaf9dbe7c24704119ebe184dd3b34677a56e65d19c15d5e142b",
  "conditional_tinylm/results/coupling/replay_gain_by_decay.csv": "26567c620180063af11b3067941e54591c0c51310f20ce4030e36764afad120f",
  "conditional_tinylm/results/schedule_coupling/analysis_summary.json": "f7c24775f3787fb6dd36566929b8245f44b3fd3daa8e4167478fa356b57ec35f",
  "conditional_tinylm/results/schedule_coupling/config.json": "ec504ea5d71a305349575738c6b603652d4eac94a7800e962c24de0dd6a22c46",
  "conditional_tinylm/results/schedule_coupling/environment.json": "8426475141aaccb84d2d71c43a8a3874d463374502937fa832b75cb80f8d494a",
  "conditional_tinylm/results/schedule_coupling/paired_contrast_summary.csv": "ca190feac8a3223f8b36355afaeedb85232990acd8b318dac1a93d3576b24f1a",
  "conditional_tinylm/results/schedule_coupling/paired_contrasts.csv": "d6d3efeb140a4ba048f187aa6e3173bb868bf913e3243f003896c72c26b7c691",
  "conditional_tinylm/results/schedule_coupling/run_summary.csv": "476098f3e063723fe41c4508ee563825954cf2b2811ebabf8e3e54abc6745c24",
  "conditional_tinylm/results/schedule_coupling/sample_counts.csv": "d9bdc9be4af253b4ce89cbea2703f85508cf9fdb7bfcfa8e749906fa2f253043",
  "conditional_tinylm/results/schedule_coupling/sequence_metadata.json": "41b674784120a17aa201b0b8a00728f4c893ac3f80367506b28b5243131fb809",
  "conditional_tinylm/results/schedule_coupling/token_metrics.csv": "8e98a0434524f29c53668bacffbc4881ea6d138cba25d9ed29a3757ae647a950",
  "conditional_tinylm/results/schedule_coupling/trajectory.csv": "ea58fbac73e83c35d191759b79845a5a1594ea752baff4e463e0ddd300271326",
  "conditional_tinylm/figures/full/boundary_scaling.png": "6c4436d4e10d6973a52f2642617ceb6bdf034f9731421ad528dd44a4607eb2e6",
  "conditional_tinylm/figures/full/conditional_control.png": "842e5ab4b98da737ae6c84baf90171347dcff5acc2e7c7cd01ecbebe99bd5b29",
  "conditional_tinylm/figures/full/phase_diagram.png": "64e3ec95b8530cd9e836348289f4fdf568975df3846773163b421df126ec5136",
  "conditional_tinylm/figures/full/ratio_organization.png": "3849e1e6ef8e18f00c2ba42f096879df1af491e1f24e7897a0a07f47ca8b8709",
  "conditional_tinylm/figures/full/support_curves.png": "324eaa94037825225613a7ac609367fe02162e783afb37d68a0168d3f4f20835",
  "conditional_tinylm/figures/coupling/competition_models.png": "70f92c4472b4e6ac7a1faf38faf2b60fda478ed889629258cb1515bf41d878a6",
  "conditional_tinylm/figures/coupling/factorial_interaction.png": "41de868d3019931de4efa4c6b4644c8b81408774d91713513db812a93f99ca18",
  "conditional_tinylm/figures/schedule_coupling/selection_tradeoff.png": "e6f731350bf993880ccc3272916696825ed52f538355316fe579ebd2f5bb40d5",
  "conditional_tinylm/figures/schedule_coupling/temporal_coupling.png": "de431dfe618b801ea0e66840dd0dce65438e73deb13118759cc675d1e663a777",
  "factorized/code/factorized_generalization_experiment.py": "fb0ad64ea401b5cf8b98bfcb1de9e71bd11c744b17db6eee4bd54ee64e4a0089",
  "factorized/figures/factorized_generalization.png": "e54604432a87363b136c024c3aba30f63dcffb451ae5f5863b9b69083c4aea86",
  "factorized/results/factorized/analysis_summary.json": "729f0c4f5c56a32c5bfd1eba985878869f37b1dd69c55b46bef2e8362c457549",
  "factorized/results/factorized/config.json": "7a777fc91c701664899cc28eafc3da36319c3d62c4130a3c454433b671d9eb11",
  "factorized/results/factorized/environment.json": "8426475141aaccb84d2d71c43a8a3874d463374502937fa832b75cb80f8d494a",
  "factorized/results/factorized/pair_design.csv": "c3e59110c6e1f0229a81225deb324487767742b9b1822e449c2804cbd8004e31",
  "factorized/results/factorized/paired_replay_summary.csv": "2b042c6304d0de2477817ee90198163aa3d3227eadce8aafd80c4d2fb1eddad9",
  "factorized/results/factorized/run_summary.csv": "07f8921f6326c34faf4d7544afce5ead0b464bca66af839422ac0946e7ca0be5"
}


==> anc/experimental_evidence/conditional_tinylm/conditional_phase_diagram.py <==
#!/usr/bin/env python3
"""Conditional TinyLM × reinforcement-forgetting phase diagram.

This experiment repairs the identifiability problem in the original i.i.d.
next-token stream.  Inputs follow a long-tailed Zipf distribution, but every
Zipf rank contains one token for every output label.  Consequently, the target
marginal is exactly uniform while the target is deterministic given the input:

    P(y) = Uniform({0, ..., K-1}),   P(y | x) = 1[y = label(x)].

A quarter of the Zipf ranks are designated as a focal set. A replay multiplier
increases only their sampling mass, while preserving a balanced target
distribution.  We cross replay with AdamW weight decay at fixed optimization
steps and evaluate conditional retention, a within-rank shuffled-input control,
the empirical support boundary, and collapse against support / decay.
"""

from __future__ import annotations

import argparse
import json
import math
import platform
import random
import sys
from dataclasses import asdict, dataclass
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import sklearn
import torch
import torch.nn as nn
from sklearn.linear_model import LinearRegression, LogisticRegression
from sklearn.metrics import roc_auc_score


@dataclass(frozen=True)
class ExperimentConfig:
    n_ranks: int = 64
    n_labels: int = 8
    zipf_beta: float = 1.15
    embedding_dim: int = 24
    hidden_dim: int = 48
    batch_size: int = 256
    steps: int = 600
    learning_rate: float = 3e-3
    decays: tuple[float, ...] = (0.0, 1.0, 2.0, 3.0, 4.0, 5.0, 7.0)
    replay_multipliers: tuple[float, ...] = (1.0, 2.0, 4.0, 8.0)
    seeds: tuple[int, ...] = (0, 1, 2, 3, 4)
    tail_fraction: float = 0.25
    retention_probability: float = 0.5
    torch_threads: int = 4

    @property
    def vocab_size(self) -> int:
        return self.n_ranks * self.n_labels


class ConditionalTinyLM(nn.Module):
    """A small shared-parameter nonlinear predictor."""

    def __init__(self, vocab_size: int, n_labels: int, embedding_dim: int, hidden_dim: int):
        super().__init__()
        self.embedding = nn.Embedding(vocab_size, embedding_dim)
        self.shared_mlp = nn.Sequential(
            nn.Linear(embedding_dim, hidden_dim),
            nn.GELU(),
            nn.Linear(hidden_dim, n_labels),
        )

    def forward(self, token_ids: torch.Tensor) -> torch.Tensor:
        return self.shared_mlp(self.embedding(token_ids))


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--mode",
        choices=("pilot", "full"),
        default="full",
        help="pilot runs a small exploratory grid; full runs the completed five-seed grid.",
    )
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=Path(__file__).resolve().parent,
        help="Directory containing results/ and figures/.",
    )
    parser.add_argument(
        "--analyze-only",
        action="store_true",
        help="Skip training and regenerate summaries/figures from token_metrics.csv.",
    )
    return parser.parse_args()


def config_for_mode(mode: str) -> ExperimentConfig:
    if mode == "pilot":
        return ExperimentConfig(
            steps=250,
            decays=(0.0, 0.1, 1.0),
            replay_multipliers=(1.0, 4.0),
            seeds=(0,),
        )
    return ExperimentConfig()


def seed_everything(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)


def build_distribution(
    cfg: ExperimentConfig, replay_multiplier: float
) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    """Return base/effective support and metadata for every input token.

    Token id is rank * n_labels + label.  Every rank therefore contributes the
    same mass to every label, both before and after replay.  Zero-indexed ranks
    congruent to 2 modulo 4 are focal.  This interleaving makes the focal set
    span the full Zipf support range without including the dominant rank 1.
    """

    rank_ids = np.repeat(np.arange(cfg.n_ranks), cfg.n_labels)
    labels = np.tile(np.arange(cfg.n_labels), cfg.n_ranks)
    rank_weights = 1.0 / (np.arange(1, cfg.n_ranks + 1, dtype=np.float64) ** cfg.zipf_beta)
    rank_probs = rank_weights / rank_weights.sum()
    base_support = rank_probs[rank_ids] / cfg.n_labels
    # Human-readable focal ranks are 3, 7, 11, ..., 63. They span the support
    # range while excluding the dominant rank-1 group, so replay produces a
    # meaningful exposure change rather than mostly renormalizing rank 1.
    focal = (rank_ids % 4) == 2

    replay_weights = np.where(focal, replay_multiplier, 1.0)
    effective_support = base_support * replay_weights
    effective_support /= effective_support.sum()

    return base_support, effective_support, rank_ids, labels, focal


def validate_design(cfg: ExperimentConfig) -> dict[str, float]:
    """Numerically verify the conditional-identification properties."""

    max_base_marginal_error = 0.0
    max_effective_marginal_error = 0.0
    base_reference, _, _, _, focal_reference = build_distribution(cfg, 1.0)
    focal_base_mass = float(base_reference[focal_reference].sum())
    effective_replay_factors: dict[str, float] = {}
    for replay in cfg.replay_multipliers:
        base, effective, _, labels, _ = build_distribution(cfg, replay)
        base_label_mass = np.bincount(labels, weights=base, minlength=cfg.n_labels)
        effective_label_mass = np.bincount(labels, weights=effective, minlength=cfg.n_labels)
        target = np.full(cfg.n_labels, 1.0 / cfg.n_labels)
        max_base_marginal_error = max(
            max_base_marginal_error, float(np.abs(base_label_mass - target).max())
        )
        max_effective_marginal_error = max(
            max_effective_marginal_error,
            float(np.abs(effective_label_mass - target).max()),
        )
        effective_replay_factors[f"{replay:g}x"] = float(
            replay / (1.0 + (replay - 1.0) * focal_base_mass)
        )

    return {
        "target_marginal": 1.0 / cfg.n_labels,
        "max_base_marginal_error": max_base_marginal_error,
        "max_effective_marginal_error": max_effective_marginal_error,
        "conditional_entropy_y_given_x": 0.0,
        "marginal_entropy_y": math.log(cfg.n_labels),
        "focal_base_probability_mass": focal_base_mass,
        "effective_focal_support_multipliers": effective_replay_factors,
        "adamw_per_step_attenuation": {
            f"weight_decay_{decay:g}": cfg.learning_rate * decay
            for decay in cfg.decays
        },
    }


@torch.no_grad()
def evaluate_model(
    model: ConditionalTinyLM,
    cfg: ExperimentConfig,
    base_support: np.ndarray,
    effective_support: np.ndarray,
    rank_ids: np.ndarray,
    labels: np.ndarray,
    focal: np.ndarray,
    decay: float,
    replay: float,
    seed: int,
) -> pd.DataFrame:
    model.eval()
    token_ids = torch.arange(cfg.vocab_size)
    target = torch.from_numpy(labels).long()
    logits = model(token_ids)
    probs = torch.softmax(logits, dim=-1)

    row_idx = torch.arange(cfg.vocab_size)
    correct_prob = probs[row_idx, target]
    predictions = logits.argmax(dim=-1)
    top1_correct = predictions.eq(target)
    retained = correct_prob.ge(cfg.retention_probability)

    masked_logits = logits.clone()
    masked_logits[row_idx, target] = -torch.inf
    max_wrong = masked_logits.max(dim=-1).values
    logit_margin = logits[row_idx, target] - max_wrong

    # Same-rank, different-label control.  It preserves Zipf rank/support and
    # changes only the input identity, so output-frequency bias cannot explain
    # a positive conditional gap.
    shifted_labels = (target + 1) % cfg.n_labels
    shifted_token_ids = torch.from_numpy(rank_ids).long() * cfg.n_labels + shifted_labels
    shifted_probs = torch.softmax(model(shifted_token_ids), dim=-1)
    shuffled_correct_prob = shifted_probs[row_idx, target]
    conditional_gap = correct_prob - shuffled_correct_prob
    conditional_advantage = torch.log(correct_prob.clamp_min(1e-12)) + math.log(cfg.n_labels)

    predicted_marginal = (
        probs * torch.from_numpy(effective_support).float().unsqueeze(1)
    ).sum(dim=0)
    predicted_marginal_error = float(
        torch.abs(predicted_marginal - 1.0 / cfg.n_labels).max().item()
    )

    expected_exposures = cfg.steps * cfg.batch_size * effective_support
    return pd.DataFrame(
        {
            "seed": seed,
            "weight_decay": decay,
            "replay_multiplier": replay,
            "token_id": np.arange(cfg.vocab_size),
            "rank": rank_ids + 1,
            "label": labels,
            "focal": focal,
            "base_support": base_support,
            "effective_support": effective_support,
            "expected_exposures": expected_exposures,
            "correct_prob": correct_prob.cpu().numpy(),
            "shuffled_correct_prob": shuffled_correct_prob.cpu().numpy(),
            "conditional_gap": conditional_gap.cpu().numpy(),
            "conditional_advantage": conditional_advantage.cpu().numpy(),
            "logit_margin": logit_margin.cpu().numpy(),
            "top1_correct": top1_correct.cpu().numpy().astype(np.int64),
            "retained": retained.cpu().numpy().astype(np.int64),
            "predicted_marginal_max_error": predicted_marginal_error,
        }
    )


def train_one_run(
    cfg: ExperimentConfig, decay: float, replay: float, seed: int
) -> pd.DataFrame:
    seed_everything(seed)
    base, effective, rank_ids, labels, focal = build_distribution(cfg, replay)

    model = ConditionalTinyLM(
        cfg.vocab_size, cfg.n_labels, cfg.embedding_dim, cfg.hidden_dim
    )
    optimizer = torch.optim.AdamW(
        model.parameters(), lr=cfg.learning_rate, weight_decay=decay
    )
    loss_fn = nn.CrossEntropyLoss()
    sampling_probs = torch.from_numpy(effective).float()
    labels_tensor = torch.from_numpy(labels).long()
    generator = torch.Generator().manual_seed(seed * 100_003 + int(replay * 1000) + int(decay * 1e6))

    model.train()
    for _ in range(cfg.steps):
        token_ids = torch.multinomial(
            sampling_probs,
            cfg.batch_size,
            replacement=True,
            generator=generator,
        )
        targets = labels_tensor[token_ids]
        logits = model(token_ids)
        loss = loss_fn(logits, targets)
        optimizer.zero_grad(set_to_none=True)
        loss.backward()
        optimizer.step()

    return evaluate_model(
        model,
        cfg,
        base,
        effective,
        rank_ids,
        labels,
        focal,
        decay,
        replay,
        seed,
    )


def estimate_boundary(group: pd.DataFrame) -> tuple[float, float]:
    """Fit retained ~ log(effective support), returning p50 and slope."""

    focal = group[group["focal"]].copy()
    y = focal["retained"].to_numpy()
    if np.unique(y).size < 2:
        return (float("nan"), float("nan"))
    x = np.log(focal[["effective_support"]].to_numpy())
    clf = LogisticRegression(C=1e4, solver="lbfgs", max_iter=2000)
    clf.fit(x, y)
    slope = float(clf.coef_[0, 0])
    if abs(slope) < 1e-12:
        return (float("nan"), slope)
    log_p50 = -float(clf.intercept_[0]) / slope
    return (float(np.exp(log_p50)), slope)


def summarize_runs(tokens: pd.DataFrame, cfg: ExperimentConfig) -> pd.DataFrame:
    tail_start = math.floor(cfg.n_ranks * (1.0 - cfg.tail_fraction)) + 1
    rows: list[dict[str, float]] = []
    keys = ["seed", "weight_decay", "replay_multiplier"]
    for key, group in tokens.groupby(keys, sort=True):
        focal = group[group["focal"]]
        tail = focal[focal["rank"] >= tail_start]
        boundary, boundary_slope = estimate_boundary(group)
        rows.append(
            {
                "seed": key[0],
                "weight_decay": key[1],
                "replay_multiplier": key[2],
                "focal_top1_accuracy": focal["top1_correct"].mean(),
                "focal_retention_rate": focal["retained"].mean(),
                "focal_correct_prob": focal["correct_prob"].mean(),
                "focal_conditional_gap": focal["conditional_gap"].mean(),
                "focal_logit_margin": focal["logit_margin"].mean(),
                "tail_top1_accuracy": tail["top1_correct"].mean(),
                "tail_retention_rate": tail["retained"].mean(),
                "tail_correct_prob": tail["correct_prob"].mean(),
                "tail_conditional_gap": tail["conditional_gap"].mean(),
                "p50_effective_support": boundary,
                "boundary_logistic_slope": boundary_slope,
                "predicted_marginal_max_error": group[
                    "predicted_marginal_max_error"
                ].iloc[0],
            }
        )
    return pd.DataFrame(rows)


def fit_global_models(tokens: pd.DataFrame) -> dict[str, float | int]:
    focal = tokens[tokens["focal"]].copy()
    y = focal["retained"].to_numpy()

    def fit_auc(feature: np.ndarray) -> tuple[float, float]:
        clf = LogisticRegression(C=100.0, solver="lbfgs", max_iter=3000)
        clf.fit(feature, y)
        prob = clf.predict_proba(feature)[:, 1]
        return float(roc_auc_score(y, prob)), float(clf.coef_[0, 0])

    support_feature = np.log(focal[["effective_support"]].to_numpy())
    support_auc, support_coef = fit_auc(support_feature)

    nonzero = focal["weight_decay"] > 0
    ratio_df = focal[nonzero]
    ratio_y = ratio_df["retained"].to_numpy()
    nonzero_support_feature = np.log(
        ratio_df[["effective_support"]].to_numpy()
    )
    nonzero_support_clf = LogisticRegression(
        C=100.0, solver="lbfgs", max_iter=3000
    )
    nonzero_support_clf.fit(nonzero_support_feature, ratio_y)
    nonzero_support_prob = nonzero_support_clf.predict_proba(
        nonzero_support_feature
    )[:, 1]
    ratio_feature = np.log(
        (
            ratio_df["effective_support"] / ratio_df["weight_decay"]
        ).to_numpy()
    ).reshape(-1, 1)
    ratio_clf = LogisticRegression(C=100.0, solver="lbfgs", max_iter=3000)
    ratio_clf.fit(ratio_feature, ratio_y)
    ratio_prob = ratio_clf.predict_proba(ratio_feature)[:, 1]

    two_axis_feature = np.column_stack(
        [
            np.log(ratio_df["effective_support"].to_numpy()),
            np.log(ratio_df["weight_decay"].to_numpy()),
        ]
    )
    two_axis_clf = LogisticRegression(C=100.0, solver="lbfgs", max_iter=3000)
    two_axis_clf.fit(two_axis_feature, ratio_y)
    two_axis_prob = two_axis_clf.predict_proba(two_axis_feature)[:, 1]

    return {
        "n_token_observations": int(len(tokens)),
        "n_focal_observations": int(len(focal)),
        "support_only_auc_all_decays": support_auc,
        "support_only_log_coefficient": support_coef,
        "support_only_auc_nonzero_decays": float(
            roc_auc_score(ratio_y, nonzero_support_prob)
        ),
        "ratio_auc_nonzero_decays": float(roc_auc_score(ratio_y, ratio_prob)),
        "ratio_log_coefficient": float(ratio_clf.coef_[0, 0]),
        "two_axis_auc_nonzero_decays": float(
            roc_auc_score(ratio_y, two_axis_prob)
        ),
        "two_axis_log_support_coefficient": float(two_axis_clf.coef_[0, 0]),
        "two_axis_log_decay_coefficient": float(two_axis_clf.coef_[0, 1]),
    }


def boundary_scaling(run_summary: pd.DataFrame) -> dict[str, float | int]:
    valid = run_summary[
        (run_summary["weight_decay"] > 0)
        & np.isfinite(run_summary["p50_effective_support"])
        & (run_summary["p50_effective_support"] > 0)
    ].copy()
    if len(valid) < 3:
        return {
            "n_valid_boundary_runs": int(len(valid)),
            "loglog_boundary_decay_slope": float("nan"),
            "loglog_boundary_decay_r2": float("nan"),
        }
    x = np.log(valid[["weight_decay"]].to_numpy())
    y = np.log(valid["p50_effective_support"].to_numpy())
    reg = LinearRegression().fit(x, y)
    return {
        "n_valid_boundary_runs": int(len(valid)),
        "loglog_boundary_decay_slope": float(reg.coef_[0]),
        "loglog_boundary_decay_intercept": float(reg.intercept_),
        "loglog_boundary_decay_r2": float(reg.score(x, y)),
    }


def phase_table(run_summary: pd.DataFrame) -> pd.DataFrame:
    grouped = (
        run_summary.groupby(["weight_decay", "replay_multiplier"], as_index=False)
        .agg(
            tail_retention_mean=("tail_retention_rate", "mean"),
            tail_retention_std=("tail_retention_rate", "std"),
            tail_top1_accuracy_mean=("tail_top1_accuracy", "mean"),
            tail_correct_prob_mean=("tail_correct_prob", "mean"),
            conditional_gap_mean=("focal_conditional_gap", "mean"),
            focal_retention_mean=("focal_retention_rate", "mean"),
            focal_top1_accuracy_mean=("focal_top1_accuracy", "mean"),
            p50_effective_support_median=("p50_effective_support", "median"),
            predicted_marginal_max_error_mean=(
                "predicted_marginal_max_error",
                "mean",
            ),
        )
        .sort_values(["weight_decay", "replay_multiplier"])
    )
    return grouped


def threshold_sensitivity(
    tokens: pd.DataFrame, cfg: ExperimentConfig
) -> pd.DataFrame:
    """Recompute the phase table at nearby usable-retention thresholds."""

    tail_start = math.floor(cfg.n_ranks * (1.0 - cfg.tail_fraction)) + 1
    focal_tail = tokens[(tokens["focal"]) & (tokens["rank"] >= tail_start)].copy()
    frames: list[pd.DataFrame] = []
    for threshold in (0.4, 0.5, 0.6):
        focal_tail["threshold_retained"] = (
            focal_tail["correct_prob"] >= threshold
        ).astype(float)
        per_seed = (
            focal_tail.groupby(
                ["seed", "weight_decay", "replay_multiplier"], as_index=False
            )["threshold_retained"]
            .mean()
        )
        aggregated = per_seed.groupby(
            ["weight_decay", "replay_multiplier"], as_index=False
        ).agg(
            tail_retention_mean=("threshold_retained", "mean"),
            tail_retention_std=("threshold_retained", "std"),
        )
        aggregated.insert(0, "retention_threshold", threshold)
        frames.append(aggregated)
    return pd.concat(frames, ignore_index=True)


def plot_phase_heatmap(phase: pd.DataFrame, cfg: ExperimentConfig, path: Path) -> None:
    panels = [
        ("focal_retention_mean", "All focal patterns"),
        ("tail_retention_mean", "Tail focal patterns"),
    ]
    fig, axes = plt.subplots(1, 2, figsize=(11.2, 4.8), sharey=True)
    image = None
    for ax, (value_column, title) in zip(axes, panels):
        pivot = phase.pivot(
            index="weight_decay",
            columns="replay_multiplier",
            values=value_column,
        )
        pivot = pivot.reindex(index=cfg.decays, columns=cfg.replay_multipliers)
        image = ax.imshow(
            pivot.to_numpy(), aspect="auto", vmin=0.0, vmax=1.0, cmap="viridis"
        )
        ax.set_xticks(
            range(len(pivot.columns)), [f"{x:g}×" for x in pivot.columns]
        )
        ax.set_yticks(range(len(pivot.index)), [f"{x:g}" for x in pivot.index])
        ax.set_xlabel("Replay multiplier")
        ax.set_title(title)
        for i in range(len(pivot.index)):
            for j in range(len(pivot.columns)):
                value = pivot.iloc[i, j]
                color = "white" if value < 0.55 else "black"
                ax.text(
                    j,
                    i,
                    f"{value:.2f}",
                    ha="center",
                    va="center",
                    color=color,
                    fontsize=8,
                )
    axes[0].set_ylabel("AdamW weight decay")
    assert image is not None
    fig.colorbar(
        image,
        ax=axes,
        label=f"Retention rate ($P(y\\mid x)\\geq {cfg.retention_probability:g}$)",
        fraction=0.03,
        pad=0.03,
    )
    fig.suptitle("Conditional TinyLM: reinforcement–forgetting phase diagram")
    fig.subplots_adjust(left=0.08, right=0.9, bottom=0.13, top=0.86, wspace=0.08)
    fig.savefig(path, dpi=220)
    plt.close(fig)


def plot_support_curves(tokens: pd.DataFrame, cfg: ExperimentConfig, path: Path) -> None:
    selected_decays = [cfg.decays[0], cfg.decays[len(cfg.decays) // 2], cfg.decays[-1]]
    selected_replays = [cfg.replay_multipliers[0], cfg.replay_multipliers[-1]]
    focal = tokens[
        tokens["focal"]
        & tokens["weight_decay"].isin(selected_decays)
        & tokens["replay_multiplier"].isin(selected_replays)
    ]
    curve = (
        focal.groupby(
            ["weight_decay", "replay_multiplier", "effective_support"], as_index=False
        )["correct_prob"]
        .mean()
        .sort_values("effective_support")
    )

    fig, axes = plt.subplots(1, len(selected_decays), figsize=(13.0, 3.8), sharey=True)
    colors = {selected_replays[0]: "#3366cc", selected_replays[-1]: "#d62728"}
    for ax, decay in zip(axes, selected_decays):
        for replay in selected_replays:
            sub = curve[
                (curve["weight_decay"] == decay)
                & (curve["replay_multiplier"] == replay)
            ]
            ax.plot(
                sub["effective_support"],
                sub["correct_prob"],
                marker="o",
                markersize=3,
                linewidth=1.4,
                color=colors[replay],
                label=f"replay {replay:g}×",
            )
        ax.axhline(1.0 / cfg.n_labels, color="gray", linestyle=":", linewidth=1)
        ax.axhline(0.5, color="gray", linestyle="--", linewidth=0.8)
        ax.set_xscale("log")
        ax.set_title(f"weight decay = {decay:g}")
        ax.set_xlabel("Effective pattern support")
        ax.grid(alpha=0.2)
    axes[0].set_ylabel("Correct conditional probability")
    axes[-1].legend(frameon=False)
    fig.suptitle("Support-dependent conditional retention")
    fig.tight_layout()
    fig.savefig(path, dpi=220)
    plt.close(fig)


def plot_ratio_organization(tokens: pd.DataFrame, path: Path) -> None:
    focal = tokens[(tokens["focal"]) & (tokens["weight_decay"] > 0)].copy()
    focal["log10_ratio"] = np.log10(
        focal["effective_support"] / focal["weight_decay"]
    )
    focal["ratio_bin"] = pd.cut(focal["log10_ratio"], bins=24)
    binned = (
        focal.groupby(["weight_decay", "ratio_bin"], observed=True, as_index=False)
        .agg(
            log10_ratio=("log10_ratio", "mean"),
            correct_prob=("correct_prob", "mean"),
            retained=("retained", "mean"),
            count=("retained", "size"),
        )
        .sort_values("log10_ratio")
    )

    fig, axes = plt.subplots(1, 2, figsize=(10.5, 4.0), sharex=True)
    cmap = plt.get_cmap("plasma")
    decays = sorted(focal["weight_decay"].unique())
    for idx, decay in enumerate(decays):
        sub = binned[binned["weight_decay"] == decay]
        color = cmap(idx / max(1, len(decays) - 1))
        axes[0].plot(sub["log10_ratio"], sub["correct_prob"], "o-", ms=3, lw=1, color=color, label=f"{decay:g}")
        axes[1].plot(sub["log10_ratio"], sub["retained"], "o-", ms=3, lw=1, color=color)
    axes[0].set_ylabel("Correct conditional probability")
    axes[1].set_ylabel("Usable retention rate")
    for ax in axes:
        ax.set_xlabel(r"$\log_{10}(\mathrm{effective\ support}/\mathrm{weight\ decay})$")
        ax.grid(alpha=0.2)
    axes[0].legend(title="Weight decay", frameon=False, fontsize=8)
    fig.suptitle("Reinforcement-to-forgetting organization (not an exact collapse)")
    fig.tight_layout()
    fig.savefig(path, dpi=220)
    plt.close(fig)


def plot_conditional_control(phase: pd.DataFrame, cfg: ExperimentConfig, path: Path) -> None:
    run_level = phase.groupby("weight_decay", as_index=False).agg(
        conditional_gap=("conditional_gap_mean", "mean"),
        marginal_error=("predicted_marginal_max_error_mean", "mean"),
    )
    fig, ax = plt.subplots(figsize=(6.8, 4.2))
    x = np.arange(len(run_level))
    width = 0.36
    ax.bar(
        x - width / 2,
        run_level["conditional_gap"],
        width,
        label="Correct minus same-rank shuffled input",
        color="#2ca02c",
    )
    ax.bar(
        x + width / 2,
        run_level["marginal_error"],
        width,
        label="Max predicted-marginal deviation",
        color="#7f7f7f",
    )
    ax.set_xticks(x, [f"{d:g}" for d in run_level["weight_decay"]])
    ax.set_xlabel("AdamW weight decay")
    ax.set_ylabel("Probability difference")
    ax.set_title("Conditional signal versus marginal-output confounding")
    ax.axhline(0, color="black", linewidth=0.7)
    ax.legend(frameon=False, fontsize=8)
    fig.tight_layout()
    fig.savefig(path, dpi=220)
    plt.close(fig)


def plot_boundary_scaling(run_summary: pd.DataFrame, path: Path) -> None:
    valid = run_summary[
        (run_summary["weight_decay"] > 0)
        & np.isfinite(run_summary["p50_effective_support"])
        & (run_summary["p50_effective_support"] > 0)
    ].copy()
    fig, ax = plt.subplots(figsize=(6.2, 4.4))
    if not valid.empty:
        for replay, sub in valid.groupby("replay_multiplier"):
            ax.scatter(
                sub["weight_decay"],
                sub["p50_effective_support"],
                label=f"replay {replay:g}×",
                alpha=0.75,
            )
        x = np.log(valid[["weight_decay"]].to_numpy())
        y = np.log(valid["p50_effective_support"].to_numpy())
        reg = LinearRegression().fit(x, y)
        x_line = np.geomspace(valid["weight_decay"].min(), valid["weight_decay"].max(), 100)
        y_line = np.exp(reg.intercept_ + reg.coef_[0] * np.log(x_line))
        ax.plot(
            x_line,
            y_line,
            color="black",
            linestyle="--",
            label=f"log-log slope {reg.coef_[0]:.2f}",
        )
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlabel("AdamW weight decay")
    ax.set_ylabel("Estimated effective-support boundary $p_{50}$")
    ax.set_title("Boundary movement under forgetting")
    ax.grid(alpha=0.2, which="both")
    ax.legend(frameon=False, fontsize=8)
    fig.tight_layout()
    fig.savefig(path, dpi=220)
    plt.close(fig)


def analyze(
    tokens: pd.DataFrame,
    cfg: ExperimentConfig,
    results_dir: Path,
    figures_dir: Path,
) -> dict[str, object]:
    run_summary = summarize_runs(tokens, cfg)
    phase = phase_table(run_summary)
    sensitivity = threshold_sensitivity(tokens, cfg)
    run_summary.to_csv(results_dir / "run_summary.csv", index=False)
    phase.to_csv(results_dir / "phase_table.csv", index=False)
    sensitivity.to_csv(results_dir / "threshold_sensitivity.csv", index=False)

    global_models = fit_global_models(tokens)
    scaling = boundary_scaling(run_summary)
    design_validation = validate_design(cfg)

    phase_pivot = phase.pivot(
        index="weight_decay",
        columns="replay_multiplier",
        values="tail_retention_mean",
    )
    replay_effects: dict[str, float] = {}
    for decay in cfg.decays:
        if decay in phase_pivot.index:
            replay_effects[f"decay_{decay:g}_tail_retention_replay_gain"] = float(
                phase_pivot.loc[decay, cfg.replay_multipliers[-1]]
                - phase_pivot.loc[decay, cfg.replay_multipliers[0]]
            )

    summary: dict[str, object] = {
        "config": asdict(cfg),
        "design_validation": design_validation,
        "global_retention_models": global_models,
        "boundary_scaling": scaling,
        "replay_effects": replay_effects,
        "mean_conditional_gap": float(tokens[tokens["focal"]]["conditional_gap"].mean()),
        "mean_correct_probability": float(tokens[tokens["focal"]]["correct_prob"].mean()),
        "mean_shuffled_probability": float(
            tokens[tokens["focal"]]["shuffled_correct_prob"].mean()
        ),
        "max_observed_predicted_marginal_error": float(
            tokens["predicted_marginal_max_error"].max()
        ),
    }
    with (results_dir / "analysis_summary.json").open("w", encoding="utf-8") as handle:
        json.dump(summary, handle, indent=2, ensure_ascii=False)

    plot_phase_heatmap(phase, cfg, figures_dir / "phase_diagram.png")
    plot_support_curves(tokens, cfg, figures_dir / "support_curves.png")
    plot_ratio_organization(tokens, figures_dir / "ratio_organization.png")
    plot_conditional_control(
        phase, cfg, figures_dir / "conditional_control.png"
    )
    plot_boundary_scaling(run_summary, figures_dir / "boundary_scaling.png")
    return summary


def run_grid(cfg: ExperimentConfig) -> pd.DataFrame:
    frames: list[pd.DataFrame] = []
    total = len(cfg.decays) * len(cfg.replay_multipliers) * len(cfg.seeds)
    current = 0
    for decay in cfg.decays:
        for replay in cfg.replay_multipliers:
            for seed in cfg.seeds:
                current += 1
                print(
                    f"[{current:03d}/{total:03d}] "
                    f"decay={decay:g}, replay={replay:g}, seed={seed}",
                    flush=True,
                )
                frames.append(train_one_run(cfg, decay, replay, seed))
    return pd.concat(frames, ignore_index=True)


def main() -> None:
    args = parse_args()
    cfg = config_for_mode(args.mode)
    torch.set_num_threads(cfg.torch_threads)
    output_dir = args.output_dir.resolve()
    results_dir = output_dir / "results" / args.mode
    figures_dir = output_dir / "figures" / args.mode
    results_dir.mkdir(parents=True, exist_ok=True)
    figures_dir.mkdir(parents=True, exist_ok=True)

    with (results_dir / "config.json").open("w", encoding="utf-8") as handle:
        json.dump(asdict(cfg), handle, indent=2)
    environment = {
        "python": sys.version,
        "platform": platform.platform(),
        "torch": str(torch.__version__),
        "numpy": np.__version__,
        "pandas": pd.__version__,
        "scikit_learn": sklearn.__version__,
        "matplotlib": matplotlib.__version__,
        "device": "cpu",
    }
    with (results_dir / "environment.json").open("w", encoding="utf-8") as handle:
        json.dump(environment, handle, indent=2)

    token_path = results_dir / "token_metrics.csv"
    if args.analyze_only:
        if not token_path.exists():
            raise FileNotFoundError(f"Missing {token_path}")
        tokens = pd.read_csv(token_path)
    else:
        tokens = run_grid(cfg)
        tokens.to_csv(token_path, index=False)

    summary = analyze(tokens, cfg, results_dir, figures_dir)
    print(json.dumps(summary, indent=2, ensure_ascii=False))


if __name__ == "__main__":
    main()


==> anc/experimental_evidence/conditional_tinylm/coupling_analysis.py <==
#!/usr/bin/env python3
"""Coupling analysis for the saved Conditional TinyLM phase diagram.

This script does not rerun or filter training cells.  It uses every focal-token
observation in the completed 7 decay x 4 replay x 5 seed grid and asks two
separate questions:

1. On probability and token-level logit scales, how much cell structure remains
   after removing additive replay and decay main effects?
2. In leave-one-seed-out prediction, does a theory-derived competition
   coordinate organize continuous retention better than either axis alone, and
   does a flexible two-axis interaction improve over an additive two-axis model?

Statistical interaction is scale dependent.  The outputs therefore supplement,
rather than define, the mechanistic R-F coupling in the recurrence.
"""

from __future__ import annotations

import json
import math
from dataclasses import dataclass
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from sklearn.linear_model import Ridge
from sklearn.metrics import mean_squared_error, r2_score
from sklearn.preprocessing import SplineTransformer


ROOT = Path(__file__).resolve().parent
RESULTS = ROOT / "results" / "full"
FIGURES = ROOT / "figures" / "coupling"
OUT = ROOT / "results" / "coupling"


@dataclass(frozen=True)
class AnalysisConfig:
    spline_knots: int = 6
    spline_degree: int = 3
    ridge_alpha: float = 1e-3
    bootstrap_replicates: int = 2000
    bootstrap_seed: int = 20260728


def logit(values: np.ndarray) -> np.ndarray:
    clipped = np.clip(values, 1e-5, 1.0 - 1e-5)
    return np.log(clipped / (1.0 - clipped))


def additive_residual(matrix: np.ndarray) -> np.ndarray:
    """Two-way interaction residual after removing row/column main effects."""

    return (
        matrix
        - matrix.mean(axis=1, keepdims=True)
        - matrix.mean(axis=0, keepdims=True)
        + matrix.mean()
    )


def build_cube(
    focal: pd.DataFrame, value: str
) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    seeds = np.sort(focal["seed"].unique())
    decays = np.sort(focal["weight_decay"].unique())
    replays = np.sort(focal["replay_multiplier"].unique())
    tokens = np.sort(focal["token_id"].unique())
    indexed = focal.set_index(
        ["seed", "weight_decay", "replay_multiplier", "token_id"]
    )[value]
    full_index = pd.MultiIndex.from_product(
        [seeds, decays, replays, tokens],
        names=["seed", "weight_decay", "replay_multiplier", "token_id"],
    )
    array = indexed.reindex(full_index).to_numpy().reshape(
        len(seeds), len(decays), len(replays), len(tokens)
    )
    if np.isnan(array).any():
        raise ValueError(f"Incomplete factorial cube for {value}")
    return array, seeds, decays, replays


def bootstrap_interactions(
    probability_cube: np.ndarray,
    logit_cube: np.ndarray,
    decays: np.ndarray,
    replays: np.ndarray,
    cfg: AnalysisConfig,
) -> tuple[pd.DataFrame, pd.DataFrame, dict[str, float]]:
    """Two-way seed-and-token bootstrap of interaction residuals and gains."""

    rng = np.random.default_rng(cfg.bootstrap_seed)
    n_seed, _, _, n_token = probability_cube.shape
    observed_prob = probability_cube.mean(axis=(0, 3))
    observed_logit = logit_cube.mean(axis=(0, 3))
    observed_prob_residual = additive_residual(observed_prob)
    observed_logit_residual = additive_residual(observed_logit)

    prob_boot = np.empty(
        (cfg.bootstrap_replicates, len(decays), len(replays)), dtype=np.float64
    )
    logit_boot = np.empty_like(prob_boot)
    gain_boot = np.empty((cfg.bootstrap_replicates, len(decays)), dtype=np.float64)

    for b in range(cfg.bootstrap_replicates):
        seed_idx = rng.integers(0, n_seed, n_seed)
        token_idx = rng.integers(0, n_token, n_token)
        sampled_prob = probability_cube[seed_idx][:, :, :, token_idx].mean(axis=(0, 3))
        sampled_logit = logit_cube[seed_idx][:, :, :, token_idx].mean(axis=(0, 3))
        prob_boot[b] = additive_residual(sampled_prob)
        logit_boot[b] = additive_residual(sampled_logit)
        gain_boot[b] = sampled_prob[:, -1] - sampled_prob[:, 0]

    rows: list[dict[str, float]] = []
    for i, decay in enumerate(decays):
        for j, replay in enumerate(replays):
            rows.append(
                {
                    "weight_decay": float(decay),
                    "replay_multiplier": float(replay),
                    "mean_correct_prob": float(observed_prob[i, j]),
                    "probability_interaction_residual": float(
                        observed_prob_residual[i, j]
                    ),
                    "probability_ci_low": float(
                        np.quantile(prob_boot[:, i, j], 0.025)
                    ),
                    "probability_ci_high": float(
                        np.quantile(prob_boot[:, i, j], 0.975)
                    ),
                    "mean_token_logit": float(observed_logit[i, j]),
                    "logit_interaction_residual": float(
                        observed_logit_residual[i, j]
                    ),
                    "logit_ci_low": float(
                        np.quantile(logit_boot[:, i, j], 0.025)
                    ),
                    "logit_ci_high": float(
                        np.quantile(logit_boot[:, i, j], 0.975)
                    ),
                }
            )

    observed_gain = observed_prob[:, -1] - observed_prob[:, 0]
    gain_rows = []
    for i, decay in enumerate(decays):
        gain_rows.append(
            {
                "weight_decay": float(decay),
                "replay_8x_minus_1x_correct_prob": float(observed_gain[i]),
                "ci_low": float(np.quantile(gain_boot[:, i], 0.025)),
                "ci_high": float(np.quantile(gain_boot[:, i], 0.975)),
            }
        )

    energy_boot_prob = np.square(prob_boot).sum(axis=(1, 2))
    energy_boot_logit = np.square(logit_boot).sum(axis=(1, 2))
    summary = {
        "probability_interaction_energy": float(
            np.square(observed_prob_residual).sum()
        ),
        "mean_abs_probability_interaction": float(
            np.abs(observed_prob_residual).mean()
        ),
        "max_abs_probability_interaction": float(
            np.abs(observed_prob_residual).max()
        ),
        "logit_interaction_energy": float(
            np.square(observed_logit_residual).sum()
        ),
        "mean_abs_logit_interaction": float(
            np.abs(observed_logit_residual).mean()
        ),
        "max_abs_logit_interaction": float(
            np.abs(observed_logit_residual).max()
        ),
        # These intervals quantify sampling uncertainty around observed
        # interaction energy; they are not a permutation-test null interval.
        "probability_energy_bootstrap_ci_low": float(
            np.quantile(energy_boot_prob, 0.025)
        ),
        "probability_energy_bootstrap_ci_high": float(
            np.quantile(energy_boot_prob, 0.975)
        ),
        "logit_energy_bootstrap_ci_low": float(
            np.quantile(energy_boot_logit, 0.025)
        ),
        "logit_energy_bootstrap_ci_high": float(
            np.quantile(energy_boot_logit, 0.975)
        ),
    }
    return pd.DataFrame(rows), pd.DataFrame(gain_rows), summary


def spline_basis(
    train: np.ndarray,
    test: np.ndarray,
    cfg: AnalysisConfig,
) -> tuple[np.ndarray, np.ndarray]:
    transformer = SplineTransformer(
        n_knots=cfg.spline_knots,
        degree=cfg.spline_degree,
        include_bias=False,
        extrapolation="linear",
    )
    return transformer.fit_transform(train), transformer.transform(test)


def feature_matrices(
    train: pd.DataFrame,
    test: pd.DataFrame,
    model_name: str,
    cfg: AnalysisConfig,
) -> tuple[np.ndarray, np.ndarray]:
    support_train, support_test = spline_basis(
        train[["log_support"]].to_numpy(),
        test[["log_support"]].to_numpy(),
        cfg,
    )
    decay_train, decay_test = spline_basis(
        train[["log_step_decay"]].to_numpy(),
        test[["log_step_decay"]].to_numpy(),
        cfg,
    )
    ratio_train, ratio_test = spline_basis(
        train[["log_rho"]].to_numpy(),
        test[["log_rho"]].to_numpy(),
        cfg,
    )
    if model_name == "support_only":
        return support_train, support_test
    if model_name == "forgetting_only":
        return decay_train, decay_test
    if model_name == "rpf_ratio":
        return ratio_train, ratio_test
    if model_name == "two_axis_additive":
        return (
            np.column_stack([support_train, decay_train]),
            np.column_stack([support_test, decay_test]),
        )
    if model_name == "two_axis_interaction":
        interaction_train = np.einsum(
            "ij,ik->ijk", support_train, decay_train
        ).reshape(len(train), -1)
        interaction_test = np.einsum(
            "ij,ik->ijk", support_test, decay_test
        ).reshape(len(test), -1)
        return (
            np.column_stack([support_train, decay_train, interaction_train]),
            np.column_stack([support_test, decay_test, interaction_test]),
        )
    raise ValueError(model_name)


def cross_validated_models(
    focal_nonzero: pd.DataFrame, cfg: AnalysisConfig
) -> pd.DataFrame:
    """Leave-one-seed-out continuous prediction on two response scales."""

    model_names = [
        "support_only",
        "forgetting_only",
        "rpf_ratio",
        "two_axis_additive",
        "two_axis_interaction",
    ]
    rows: list[dict[str, float | int | str]] = []
    for held_out_seed in np.sort(focal_nonzero["seed"].unique()):
        train = focal_nonzero[focal_nonzero["seed"] != held_out_seed].copy()
        test = focal_nonzero[focal_nonzero["seed"] == held_out_seed].copy()
        responses = {
            "probability": (
                train["correct_prob"].to_numpy(),
                test["correct_prob"].to_numpy(),
            ),
            "token_logit": (
                train["token_logit"].to_numpy(),
                test["token_logit"].to_numpy(),
            ),
        }
        for model_name in model_names:
            x_train, x_test = feature_matrices(
                train, test, model_name, cfg
            )
            for scale, (y_train, y_test) in responses.items():
                model = Ridge(alpha=cfg.ridge_alpha)
                model.fit(x_train, y_train)
                prediction = model.predict(x_test)
                rows.append(
                    {
                        "held_out_seed": int(held_out_seed),
                        "response_scale": scale,
                        "model": model_name,
                        "rmse": float(
                            mean_squared_error(y_test, prediction) ** 0.5
                        ),
                        "r2": float(r2_score(y_test, prediction)),
                    }
                )
    return pd.DataFrame(rows)


def summarize_cv(cv: pd.DataFrame) -> pd.DataFrame:
    return (
        cv.groupby(["response_scale", "model"], as_index=False)
        .agg(
            rmse_mean=("rmse", "mean"),
            rmse_std=("rmse", "std"),
            r2_mean=("r2", "mean"),
            r2_std=("r2", "std"),
        )
        .sort_values(["response_scale", "rmse_mean"])
    )


def interaction_sensitivity(focal_nonzero: pd.DataFrame) -> pd.DataFrame:
    """Check that the interaction gain is not tied to one spline/Ridge choice."""

    rows: list[dict[str, float | int | str]] = []
    for knots in (4, 5, 6, 7):
        for alpha in (1e-4, 1e-3, 1e-2, 1e-1):
            local_cfg = AnalysisConfig(
                spline_knots=knots,
                spline_degree=3,
                ridge_alpha=alpha,
                bootstrap_replicates=1,
            )
            for held_out_seed in np.sort(
                focal_nonzero["seed"].unique()
            ):
                train = focal_nonzero[
                    focal_nonzero["seed"] != held_out_seed
                ].copy()
                test = focal_nonzero[
                    focal_nonzero["seed"] == held_out_seed
                ].copy()
                for scale, response in (
                    ("probability", "correct_prob"),
                    ("token_logit", "token_logit"),
                ):
                    predictions: dict[str, float] = {}
                    for model_name in (
                        "two_axis_additive",
                        "two_axis_interaction",
                    ):
                        x_train, x_test = feature_matrices(
                            train, test, model_name, local_cfg
                        )
                        model = Ridge(alpha=alpha)
                        model.fit(x_train, train[response].to_numpy())
                        prediction = model.predict(x_test)
                        predictions[model_name] = float(
                            mean_squared_error(
                                test[response].to_numpy(), prediction
                            )
                            ** 0.5
                        )
                    rows.append(
                        {
                            "spline_knots": knots,
                            "ridge_alpha": alpha,
                            "held_out_seed": int(held_out_seed),
                            "response_scale": scale,
                            "additive_rmse": predictions[
                                "two_axis_additive"
                            ],
                            "interaction_rmse": predictions[
                                "two_axis_interaction"
                            ],
                            "interaction_minus_additive_rmse": (
                                predictions["two_axis_interaction"]
                                - predictions["two_axis_additive"]
                            ),
                        }
                    )
    return pd.DataFrame(rows)


def plot_interaction(
    interaction: pd.DataFrame,
    gains: pd.DataFrame,
    decays: np.ndarray,
    replays: np.ndarray,
    path: Path,
) -> None:
    mean_matrix = interaction.pivot(
        index="weight_decay",
        columns="replay_multiplier",
        values="mean_correct_prob",
    ).reindex(index=decays, columns=replays)
    residual_matrix = interaction.pivot(
        index="weight_decay",
        columns="replay_multiplier",
        values="probability_interaction_residual",
    ).reindex(index=decays, columns=replays)

    fig, axes = plt.subplots(1, 3, figsize=(15.2, 4.5))
    image0 = axes[0].imshow(
        mean_matrix.to_numpy(), aspect="auto", vmin=0, vmax=1, cmap="viridis"
    )
    axes[0].set_title("Mean conditional retention strength")
    image1 = axes[1].imshow(
        residual_matrix.to_numpy(),
        aspect="auto",
        vmin=-np.abs(residual_matrix.to_numpy()).max(),
        vmax=np.abs(residual_matrix.to_numpy()).max(),
        cmap="coolwarm",
    )
    axes[1].set_title("After removing additive main effects")
    for ax, matrix, fmt in (
        (axes[0], mean_matrix, ".2f"),
        (axes[1], residual_matrix, "+.2f"),
    ):
        ax.set_xticks(range(len(replays)), [f"{x:g}×" for x in replays])
        ax.set_yticks(range(len(decays)), [f"{x:g}" for x in decays])
        ax.set_xlabel("Replay multiplier")
        for i in range(len(decays)):
            for j in range(len(replays)):
                ax.text(
                    j,
                    i,
                    format(matrix.iloc[i, j], fmt),
                    ha="center",
                    va="center",
                    fontsize=7.5,
                    color=(
                        "white"
                        if ax is axes[0] and matrix.iloc[i, j] < 0.55
                        else "black"
                    ),
                )
    axes[0].set_ylabel("AdamW weight decay")
    axes[1].set_ylabel("AdamW weight decay")
    fig.colorbar(image0, ax=axes[0], fraction=0.046, pad=0.04)
    fig.colorbar(image1, ax=axes[1], fraction=0.046, pad=0.04)

    y = gains["replay_8x_minus_1x_correct_prob"].to_numpy()
    low = gains["ci_low"].to_numpy()
    high = gains["ci_high"].to_numpy()
    axes[2].errorbar(
        gains["weight_decay"],
        y,
        yerr=np.vstack([y - low, high - y]),
        marker="o",
        capsize=3,
        color="#7b3294",
    )
    axes[2].axhline(0, color="black", lw=0.8)
    axes[2].set_xlabel("AdamW weight decay")
    axes[2].set_ylabel("Replay 8× − 1× correct probability")
    axes[2].set_title("Replay effect depends on forgetting regime")
    axes[2].grid(alpha=0.2)
    fig.suptitle(
        "Conditional TinyLM: observed two-axis interaction (probability scale)"
    )
    fig.tight_layout()
    fig.savefig(path, dpi=220)
    plt.close(fig)


def plot_competition(
    focal_nonzero: pd.DataFrame,
    cv_summary: pd.DataFrame,
    path: Path,
) -> None:
    plot_df = focal_nonzero.copy()
    plot_df["rho_bin"] = pd.qcut(
        plot_df["log_rho"], q=24, duplicates="drop"
    )
    binned = (
        plot_df.groupby(
            ["weight_decay", "rho_bin"], observed=True, as_index=False
        )
        .agg(
            log_rho=("log_rho", "mean"),
            correct_prob=("correct_prob", "mean"),
        )
        .sort_values("log_rho")
    )
    probability_cv = cv_summary[
        cv_summary["response_scale"] == "probability"
    ].copy()
    order = [
        "forgetting_only",
        "support_only",
        "rpf_ratio",
        "two_axis_additive",
        "two_axis_interaction",
    ]
    probability_cv["model"] = pd.Categorical(
        probability_cv["model"], categories=order, ordered=True
    )
    probability_cv = probability_cv.sort_values("model")

    fig, axes = plt.subplots(1, 2, figsize=(11.6, 4.4))
    cmap = plt.get_cmap("plasma")
    decay_values = sorted(binned["weight_decay"].unique())
    for index, decay in enumerate(decay_values):
        sub = binned[binned["weight_decay"] == decay]
        axes[0].plot(
            sub["log_rho"],
            sub["correct_prob"],
            "o-",
            ms=3,
            lw=1,
            color=cmap(index / max(1, len(decay_values) - 1)),
            label=f"{decay:g}",
        )
    axes[0].set_xlabel(
        r"$\log \rho=\log[(1-d)\eta q/d]$"
    )
    axes[0].set_ylabel("Correct conditional probability")
    axes[0].set_title("Theory-derived competition coordinate")
    axes[0].legend(
        title="Weight decay", frameon=False, fontsize=8, ncol=2
    )
    axes[0].grid(alpha=0.2)

    labels = [
        "Forgetting",
        "Support",
        "RPF ratio",
        "2-axis additive",
        "2-axis interaction",
    ]
    axes[1].bar(
        np.arange(len(probability_cv)),
        probability_cv["rmse_mean"],
        yerr=probability_cv["rmse_std"],
        capsize=3,
        color=["#999999", "#4c78a8", "#59a14f", "#f28e2b", "#e15759"],
    )
    axes[1].set_xticks(np.arange(len(labels)), labels, rotation=25, ha="right")
    axes[1].set_ylabel("Held-out-seed RMSE (lower is better)")
    axes[1].set_title("Continuous retention prediction")
    axes[1].grid(alpha=0.2, axis="y")
    fig.suptitle("Competition-coordinate and interaction analyses")
    fig.tight_layout()
    fig.savefig(path, dpi=220)
    plt.close(fig)


def main() -> None:
    cfg = AnalysisConfig()
    OUT.mkdir(parents=True, exist_ok=True)
    FIGURES.mkdir(parents=True, exist_ok=True)
    tokens = pd.read_csv(RESULTS / "token_metrics.csv")
    focal = tokens[tokens["focal"]].copy()
    focal["token_logit"] = logit(focal["correct_prob"].to_numpy())

    probability_cube, seeds, decays, replays = build_cube(
        focal, "correct_prob"
    )
    logit_cube, _, _, _ = build_cube(focal, "token_logit")
    interaction, gains, interaction_summary = bootstrap_interactions(
        probability_cube, logit_cube, decays, replays, cfg
    )
    interaction.to_csv(OUT / "interaction_cells.csv", index=False)
    gains.to_csv(OUT / "replay_gain_by_decay.csv", index=False)

    with (RESULTS / "config.json").open("r", encoding="utf-8") as handle:
        experiment_cfg = json.load(handle)
    learning_rate = float(experiment_cfg["learning_rate"])
    focal_nonzero = focal[focal["weight_decay"] > 0].copy()
    focal_nonzero["step_decay"] = (
        learning_rate * focal_nonzero["weight_decay"]
    )
    if not (focal_nonzero["step_decay"] < 1).all():
        raise ValueError("The theory coordinate requires per-step decay < 1")
    focal_nonzero["log_support"] = np.log(
        focal_nonzero["effective_support"]
    )
    focal_nonzero["log_step_decay"] = np.log(
        focal_nonzero["step_decay"]
    )
    focal_nonzero["log_rho"] = np.log(
        (1.0 - focal_nonzero["step_decay"])
        * learning_rate
        * focal_nonzero["effective_support"]
        / focal_nonzero["step_decay"]
    )

    cv = cross_validated_models(focal_nonzero, cfg)
    cv_summary = summarize_cv(cv)
    sensitivity = interaction_sensitivity(focal_nonzero)
    cv.to_csv(OUT / "cross_validation_folds.csv", index=False)
    cv_summary.to_csv(OUT / "cross_validation_summary.csv", index=False)
    sensitivity.to_csv(
        OUT / "interaction_model_sensitivity.csv", index=False
    )

    probability_summary = cv_summary[
        cv_summary["response_scale"] == "probability"
    ].set_index("model")
    summary = {
        "analysis_config": {
            "spline_knots": cfg.spline_knots,
            "spline_degree": cfg.spline_degree,
            "ridge_alpha": cfg.ridge_alpha,
            "bootstrap_replicates": cfg.bootstrap_replicates,
            "bootstrap_seed": cfg.bootstrap_seed,
        },
        "data": {
            "seeds": seeds.tolist(),
            "decays": decays.tolist(),
            "replays": replays.tolist(),
            "focal_token_count": int(focal["token_id"].nunique()),
            "focal_observations": int(len(focal)),
            "nonzero_decay_observations": int(len(focal_nonzero)),
        },
        "interaction": interaction_summary,
        "held_out_seed_probability_rmse": {
            str(model): float(row["rmse_mean"])
            for model, row in probability_summary.iterrows()
        },
        "interaction_vs_additive_rmse_change": float(
            probability_summary.loc["two_axis_interaction", "rmse_mean"]
            - probability_summary.loc["two_axis_additive", "rmse_mean"]
        ),
        "ratio_vs_support_rmse_change": float(
            probability_summary.loc["rpf_ratio", "rmse_mean"]
            - probability_summary.loc["support_only", "rmse_mean"]
        ),
        "interaction_sensitivity": {
            "specifications": int(
                sensitivity[
                    ["spline_knots", "ridge_alpha"]
                ].drop_duplicates().shape[0]
            ),
            "fold_scale_comparisons": int(len(sensitivity)),
            "fraction_interaction_better": float(
                (
                    sensitivity[
                        "interaction_minus_additive_rmse"
                    ]
                    < 0
                ).mean()
            ),
            "least_improvement": float(
                -sensitivity[
                    "interaction_minus_additive_rmse"
                ].max()
            ),
            "largest_improvement": float(
                -sensitivity[
                    "interaction_minus_additive_rmse"
                ].min()
            ),
        },
    }
    with (OUT / "coupling_summary.json").open("w", encoding="utf-8") as handle:
        json.dump(summary, handle, indent=2)

    plot_interaction(
        interaction,
        gains,
        decays,
        replays,
        FIGURES / "factorial_interaction.png",
    )
    plot_competition(
        focal_nonzero,
        cv_summary,
        FIGURES / "competition_models.png",
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/experimental_evidence/conditional_tinylm/results/coupling/coupling_summary.json <==
{
  "analysis_config": {
    "spline_knots": 6,
    "spline_degree": 3,
    "ridge_alpha": 0.001,
    "bootstrap_replicates": 2000,
    "bootstrap_seed": 20260728
  },
  "data": {
    "seeds": [
      0,
      1,
      2,
      3,
      4
    ],
    "decays": [
      0.0,
      1.0,
      2.0,
      3.0,
      4.0,
      5.0,
      7.0
    ],
    "replays": [
      1.0,
      2.0,
      4.0,
      8.0
    ],
    "focal_token_count": 128,
    "focal_observations": 17920,
    "nonzero_decay_observations": 15360
  },
  "interaction": {
    "probability_interaction_energy": 0.014415114785815251,
    "mean_abs_probability_interaction": 0.018320649406090565,
    "max_abs_probability_interaction": 0.047250200048549074,
    "logit_interaction_energy": 0.36819036001552763,
    "mean_abs_logit_interaction": 0.0764481428037754,
    "max_abs_logit_interaction": 0.32924242166539797,
    "probability_energy_bootstrap_ci_low": 0.012811418388640953,
    "probability_energy_bootstrap_ci_high": 0.01651748419550461,
    "logit_energy_bootstrap_ci_low": 0.2916758360356018,
    "logit_energy_bootstrap_ci_high": 0.468214289531666
  },
  "held_out_seed_probability_rmse": {
    "two_axis_interaction": 0.04050340215794576,
    "two_axis_additive": 0.06123279557846406,
    "forgetting_only": 0.10716522188954851,
    "rpf_ratio": 0.17672025605210906,
    "support_only": 0.25914933946235114
  },
  "interaction_vs_additive_rmse_change": -0.0207293934205183,
  "ratio_vs_support_rmse_change": -0.08242908341024208,
  "interaction_sensitivity": {
    "specifications": 16,
    "fold_scale_comparisons": 160,
    "fraction_interaction_better": 1.0,
    "least_improvement": 0.019769544173142195,
    "largest_improvement": 0.0756797909842416
  }
}

==> anc/experimental_evidence/conditional_tinylm/results/coupling/cross_validation_folds.csv <==
held_out_seed,response_scale,model,rmse,r2
0,probability,support_only,0.25799854878190204,0.10604319725630074
0,token_logit,support_only,1.567409344054472,0.14265088589797714
0,probability,forgetting_only,0.10803414415148495,0.8432512526193444
0,token_logit,forgetting_only,0.7283266918611293,0.8148834306365651
0,probability,rpf_ratio,0.17505683769936506,0.5884333600631968
0,token_logit,rpf_ratio,1.0284990317694993,0.6308519192043818
0,probability,two_axis_additive,0.06144464281434233,0.9492950854351762
0,token_logit,two_axis_additive,0.3487828128076069,0.9575475272327046
0,probability,two_axis_interaction,0.041423203403382014,0.9769553896021074
0,token_logit,two_axis_interaction,0.2785479785088852,0.9729234789722283
1,probability,support_only,0.2585615793340856,0.10373752878617248
1,token_logit,support_only,1.5657140478203615,0.13746541072643903
1,probability,forgetting_only,0.10732378872762566,0.8455815391186878
1,token_logit,forgetting_only,0.7193355979290862,0.8179399198609343
1,probability,rpf_ratio,0.17625341611318468,0.583531350651274
1,token_logit,rpf_ratio,1.0375034575311912,0.6212691093158003
1,probability,two_axis_additive,0.06140043240239453,0.9494582718687089
1,token_logit,two_axis_additive,0.3557119245353278,0.9554806851021814
1,probability,two_axis_interaction,0.04038531345905035,0.9781347652541332
1,token_logit,two_axis_interaction,0.29557328368338237,0.9692615491174571
2,probability,support_only,0.26428240955964427,0.09240729328508801
2,token_logit,support_only,1.5917870892172898,0.13035005581770875
2,probability,forgetting_only,0.10390121087336124,0.8597200186317246
2,token_logit,forgetting_only,0.7014740469303775,0.8311124120998152
2,probability,rpf_ratio,0.18277606061734317,0.5658966801309755
2,token_logit,rpf_ratio,1.0580297822018754,0.6157885501413001
2,probability,two_axis_additive,0.0606788202872386,0.9521558614793207
2,token_logit,two_axis_additive,0.3349587770781544,0.961491443239555
2,probability,two_axis_interaction,0.03881026336845897,0.9804274387173771
2,token_logit,two_axis_interaction,0.26542574603510233,0.9758197597789863
3,probability,support_only,0.2586402535828604,0.10136208760453835
3,token_logit,support_only,1.570806821055293,0.13713777057059806
3,probability,forgetting_only,0.10676199487255401,0.8468821359001871
3,token_logit,forgetting_only,0.721700194829366,0.8178582323921267
3,probability,rpf_ratio,0.17691156848740575,0.5795590893693039
3,token_logit,rpf_ratio,1.0398785817052691,0.6218525569277232
3,probability,two_axis_additive,0.062069456459410935,0.948245467879812
3,token_logit,two_axis_additive,0.35866616802021745,0.9550140674798869
3,probability,two_axis_interaction,0.041492453935754056,0.9768723906407146
3,token_logit,two_axis_interaction,0.28893330259425554,0.9708061679471136
4,probability,support_only,0.2562639060532634,0.11320345415236133
4,token_logit,support_only,1.5497785592922462,0.15281293037694088
4,probability,forgetting_only,0.1098049708227167,0.8371854881099088
4,token_logit,forgetting_only,0.7464065927894115,0.8034871493713771
4,probability,rpf_ratio,0.17260339734324662,0.5977020781675515
4,token_logit,rpf_ratio,1.0094254527974704,0.6405913503660201
4,probability,two_axis_additive,0.06057062592893392,0.9504580344407281
4,token_logit,two_axis_additive,0.3514801805400461,0.9564245677608875
4,probability,two_axis_interaction,0.04040577662308342,0.9779536840556416
4,token_logit,two_axis_interaction,0.27580112929805767,0.9731692938858786


==> anc/experimental_evidence/conditional_tinylm/results/coupling/cross_validation_summary.csv <==
response_scale,model,rmse_mean,rmse_std,r2_mean,r2_std
probability,two_axis_interaction,0.04050340215794576,0.0010856394885758124,0.9780687336539948,0.0014363023481862322
probability,two_axis_additive,0.06123279557846406,0.0006161047098182174,0.9499225442207491,0.001474473986793218
probability,forgetting_only,0.10716522188954851,0.0021543446631525367,0.8465240868759706,0.008262416130676582
probability,rpf_ratio,0.17672025605210906,0.0037630703937664494,0.5830245116764603,0.011729399493739426
probability,support_only,0.25914933946235114,0.0030250241392957896,0.10335071221689218,0.007552957569033642
token_logit,two_axis_interaction,0.2808562880239366,0.011734699338282749,0.9723960499403328,0.0024975336235610987
token_logit,two_axis_additive,0.34991997259627056,0.009187047869178256,0.9571916581630431,0.002591937122230142
token_logit,forgetting_only,0.7234486248678741,0.01623052604205179,0.8170562288721637,0.009846844380438171
token_logit,rpf_ratio,1.034667261201061,0.01772149263139302,0.626070697191045,0.009750384017130574
token_logit,support_only,1.5690991722879324,0.015043755453299517,0.14008341067793278,0.008350172408339598


==> anc/experimental_evidence/conditional_tinylm/results/coupling/interaction_cells.csv <==
weight_decay,replay_multiplier,mean_correct_prob,probability_interaction_residual,probability_ci_low,probability_ci_high,mean_token_logit,logit_interaction_residual,logit_ci_low,logit_ci_high
0.0,1.0,0.9807223213906251,0.047250200048549074,0.044319946891979274,0.050076482247030055,5.022516889848683,-0.2982887480782568,-0.3567697047616008,-0.23317756907928622
0.0,2.0,0.9913511515,0.007404694715959725,0.005125367973242914,0.00954280400673875,5.740281872720605,0.013071082183143456,-0.03357051277320809,0.05990168180658226
0.0,4.0,0.994394637796875,-0.01965212186662957,-0.021498901457951657,-0.01755060115076796,6.167416936623181,0.17500297700519818,0.1372009000406479,0.2130472944924351
0.0,8.0,0.9949367076875001,-0.035002772897879564,-0.03832056062434425,-0.03181563999967985,6.226915747042574,0.11021468888991581,0.0374078189095635,0.1797431487598895
1.0,1.0,0.9235785682187501,0.02824201085323652,0.024963023779395285,0.03146900414419638,2.8007793870813877,-0.06521363684106718,-0.09886573494404227,-0.03475959848833612
1.0,2.0,0.95110148496875,0.005290592161272256,0.0028486936525962013,0.0074527890009485846,3.246213585225111,-0.0261845913078651,-0.04627884750303454,-0.006803970948947487
1.0,4.0,0.963677868734375,-0.01223332695256707,-0.013817911404410433,-0.010591775590750778,3.5487063487223383,0.011105003108840439,-0.008663715334759363,0.03099196704932703
1.0,8.0,0.9705046405468749,-0.021299276061942263,-0.024010864733538213,-0.018694346706403138,3.7421816691882634,0.08029322504009073,0.05540752622768719,0.10778221549829224
2.0,1.0,0.826550440328125,-0.0016971262209822813,-0.007616277199763455,0.003712374811118623,1.7730080385798506,-0.055817651294588266,-0.08936373335511198,-0.02567567182071946
2.0,2.0,0.880051105671875,0.0013292036808034702,-0.0016964313526490913,0.004096971698926288,2.2071665264015183,-0.02806431608344173,-0.054059813229329,-0.004169352605457557
2.0,4.0,0.91014641503125,0.0013242101607142676,-0.0011733305242057652,0.003933256984054292,2.521041418164079,0.020607406598597056,0.0015706795223720705,0.039134357138038346
2.0,8.0,0.923758638171875,-0.0009562876205359006,-0.0048018172406386365,0.0027048305949352444,2.6879956708795896,0.06327456077943294,0.04319870413287559,0.08339833648731958
3.0,1.0,0.6690778098437501,-0.0355609569827009,-0.04160086402700867,-0.02929404363323155,0.8203085728024295,-0.034397750752675815,-0.054924661382935294,-0.013165331973872282
3.0,2.0,0.74800276228125,-0.0071103399871652595,-0.012303500540582307,-0.002317487434402127,1.2274056298055214,-0.03370584636010521,-0.06032842531156246,-0.007502982652067363
3.0,4.0,0.80201045709375,0.016797051945870445,0.012721453158524357,0.021070296831221545,1.5452061513654847,0.018891506119336432,-0.0010164930632253764,0.04079562007204644
3.0,8.0,0.82698037109375,0.02587424502399538,0.02127973728161244,0.030926238661077264,1.6998138347742675,0.04921209099344437,0.02368332582321895,0.07748397368207778
4.0,1.0,0.49460586175000004,-0.04704835751395087,-0.05322663404525673,-0.041127637620562235,-0.005957009984813334,0.01056383820552731,-0.01544860047302966,0.03706832391720517
4.0,2.0,0.5868884539375,-0.00524010076841519,-0.013915793055650947,0.004575755338071685,0.3987752321165573,0.008890927696376671,-0.030082784152646348,0.05187136098739855
4.0,4.0,0.641049546953125,0.018820689367745502,0.009893241373116157,0.025394419996484015,0.6397887318204475,-0.015298741680254802,-0.05493354646037488,0.014430049315086197
4.0,8.0,0.671589347421875,0.033467768914620444,0.0296890978560826,0.03709407156551363,0.7752185478137278,-0.0041560242216494014,-0.024316981478913136,0.01757626827405268
5.0,1.0,0.360619183296875,-0.024125756627232153,-0.03066429453539342,-0.01829877397359012,-0.6018215313544909,0.11391152709566144,0.0826141176063577,0.14003332347844383
5.0,2.0,0.42757090959375005,-0.007648365772321419,-0.014352472990442917,-0.0010375614466516677,-0.3039141328364331,0.005413773003198008,-0.02492550214357042,0.03677895294540635
5.0,4.0,0.4762046737343749,0.010885095488839203,0.004140200127595142,0.017669647950642152,-0.09539478362401599,-0.05127004686490655,-0.07878807737042388,-0.02216925640903768
5.0,8.0,0.502101326078125,0.020889026910714148,0.012709757797196344,0.02973492927735682,0.012107108541612704,-0.06805525323395267,-0.10209265848850148,-0.02828035722320726
7.0,1.0,0.20704369190625,0.03293998644308027,0.027187646191043382,0.03753350122725999,-1.3635443935472,0.32924242166539797,0.290309579682697,0.35840853886716106
7.0,2.0,0.230552356875,0.005974315969866084,-0.0008508578057474708,0.013571901508188827,-1.2258026917333822,0.06057897086869457,0.022103672814888238,0.1017945341671588
7.0,4.0,0.238736745640625,-0.015941598143973224,-0.01991884581824741,-0.011412154188867438,-1.1802165978083643,-0.1590381042868092,-0.18044666939476167,-0.13453423958198885
7.0,8.0,0.2475983604375,-0.022972704268973354,-0.029481025896707595,-0.017185455034765602,-1.1276746832341633,-0.2307832882472831,-0.26979137474667353,-0.19675459323235298


==> anc/experimental_evidence/conditional_tinylm/results/coupling/interaction_model_sensitivity.csv <==
spline_knots,ridge_alpha,held_out_seed,response_scale,additive_rmse,interaction_rmse,interaction_minus_additive_rmse
4,0.0001,0,probability,0.061461613611959315,0.04146503075588127,-0.019996582856078048
4,0.0001,0,token_logit,0.3490189762424302,0.2788194543245022,-0.070199521917928
4,0.0001,1,probability,0.06140367523791461,0.04037579167305368,-0.021027883564860926
4,0.0001,1,token_logit,0.35571289282616425,0.29552232758826785,-0.0601905652378964
4,0.0001,2,probability,0.06067670405979723,0.038811677550553786,-0.021865026509243442
4,0.0001,2,token_logit,0.3349304135884151,0.2652252684722834,-0.06970514511613168
4,0.0001,3,probability,0.062073122925494606,0.04145346728079386,-0.020619655644700745
4,0.0001,3,token_logit,0.3587154516017388,0.28883126032091844,-0.06988419128082035
4,0.0001,4,probability,0.06058330608502143,0.04043287986992786,-0.020150426215093574
4,0.0001,4,token_logit,0.3516326602559028,0.27603872522983797,-0.07559393502606482
4,0.001,0,probability,0.06146092252023432,0.04146444218837429,-0.01999648033186003
4,0.001,0,token_logit,0.34901448660908907,0.27879839839717224,-0.07021608821191683
4,0.001,1,probability,0.06140348282850688,0.040373392882593256,-0.021030089945913627
4,0.001,1,token_logit,0.3557125364539984,0.29550615673872027,-0.06020637971527815
4,0.001,2,probability,0.06067660085390359,0.038820032313553555,-0.021856568540350035
4,0.001,2,token_logit,0.3349280930388992,0.26522043336840756,-0.06970765967049164
4,0.001,3,probability,0.062073426904910696,0.04145796631552506,-0.020615460589385633
4,0.001,3,token_logit,0.3587173831607445,0.2888343928399325,-0.06988299032081197
4,0.001,4,probability,0.06058392636106299,0.04041948250788333,-0.020164443853179656
4,0.001,4,token_logit,0.3516372566872477,0.27604320133126564,-0.07559405535598207
4,0.01,0,probability,0.06145572737739161,0.04147063701967243,-0.019985090357719185
4,0.01,0,token_logit,0.3489826087997769,0.27871653274620173,-0.07026607605357515
4,0.01,1,probability,0.0614033430523915,0.04039055682767908,-0.02101278622471242
4,0.01,1,token_logit,0.3557226905931033,0.2955794153325151,-0.060143275260588214
4,0.01,2,probability,0.06067719175066591,0.03887328195238489,-0.02180390979828102
4,0.01,2,token_logit,0.33492055115902086,0.2652438178666542,-0.06967673329236668
4,0.01,3,probability,0.06207674259784934,0.04148582321392095,-0.02059091938392839
4,0.01,3,token_logit,0.35874103860420764,0.28887654657670186,-0.06986449202750578
4,0.01,4,probability,0.060590990131840876,0.04040216307473652,-0.020188827057104355
4,0.01,4,token_logit,0.3516909614004744,0.27617428075496675,-0.07551668064550765
4,0.1,0,probability,0.06144066590536587,0.041671121732223676,-0.019769544173142195
4,0.1,0,token_logit,0.34893597326472237,0.2788307466496675,-0.07010522661505486
4,0.1,1,probability,0.061436637484958166,0.04076512034623976,-0.020671517138718405
4,0.1,1,token_logit,0.35606201309794727,0.29635647718054475,-0.05970553591740252
4,0.1,2,probability,0.06071433113611812,0.03937061814764031,-0.021343712988477807
4,0.1,2,token_logit,0.33518456908882666,0.2660469252841226,-0.06913764380470405
4,0.1,3,probability,0.06209740208646235,0.04180061656474158,-0.02029678552172077
4,0.1,3,token_logit,0.3589428367032541,0.2894250331848205,-0.06951780351843362
4,0.1,4,probability,0.06066247201782583,0.04071387947295539,-0.01994859254487044
4,0.1,4,token_logit,0.3522482251817046,0.27721084945721425,-0.07503737572449037
5,0.0001,0,probability,0.06144647363152321,0.04143121165028315,-0.02001526198124006
5,0.0001,0,token_logit,0.3487992428903702,0.27856948587533653,-0.07022975701503364
5,0.0001,1,probability,0.061402722319292606,0.04039812639336519,-0.02100459592592742
5,0.0001,1,token_logit,0.3557447417262391,0.29557895662698097,-0.06016578509925813
5,0.0001,2,probability,0.060677183407464926,0.03880658154292654,-0.02187060186453839
5,0.0001,2,token_logit,0.33498643026852,0.26540237087650437,-0.06958405939201562
5,0.0001,3,probability,0.06206373901721304,0.0414411409970623,-0.02062259802015074
5,0.0001,3,token_logit,0.3586414742893874,0.28879436343552894,-0.06984711085385847
5,0.0001,4,probability,0.060570902016619986,0.04041752566543324,-0.020153376351186747
5,0.0001,4,token_logit,0.3515168847457898,0.27589230622138655,-0.07562457852440324
5,0.001,0,probability,0.0614459057603229,0.04143041420349296,-0.02001549155682994
5,0.001,0,token_logit,0.3487944444072628,0.278562122126966,-0.0702323222802968
5,0.001,1,probability,0.061402760286151305,0.040395494390971474,-0.02100726589517983
5,0.001,1,token_logit,0.35574572124899373,0.2955747042777562,-0.060171016971237556
5,0.001,2,probability,0.060677304686805156,0.03880770387955753,-0.021869600807247626
5,0.001,2,token_logit,0.33498696054642124,0.265406678335993,-0.06958028221042822
5,0.001,3,probability,0.062063682124326586,0.04144297304023449,-0.020620709084092095
5,0.001,3,token_logit,0.35864113971377315,0.28880010155385016,-0.06984103815992299
5,0.001,4,probability,0.06057132096702081,0.04041761407915851,-0.020153706887862298
5,0.001,4,token_logit,0.3515196606607631,0.27589918973903715,-0.07562047092172597
5,0.01,0,probability,0.06144062055721895,0.04142054701127714,-0.020020073545941812
5,0.01,0,token_logit,0.3487504448473233,0.2784653684071121,-0.0702850764402112
5,0.01,1,probability,0.06140332903416803,0.04041064034726197,-0.020992688686906062
5,0.01,1,token_logit,0.35575674216121345,0.2956305114750654,-0.06012623068614803
5,0.01,2,probability,0.06067872200558025,0.03883001521552791,-0.02184870679005234
5,0.01,2,token_logit,0.33499439177404594,0.2654680106699019,-0.06952638110414405
5,0.01,3,probability,0.062063357560181893,0.04145009324798168,-0.020613264312200216
5,0.01,3,token_logit,0.3586398842930207,0.2888280217770639,-0.06981186251595678
5,0.01,4,probability,0.060575622583741946,0.040424656296271406,-0.02015096628747054
5,0.01,4,token_logit,0.35154842410329346,0.2759876015759094,-0.07556082252738405
5,0.1,0,probability,0.06141498925161821,0.04141886115296924,-0.019996128098648966
5,0.1,0,token_logit,0.34856987648217264,0.2783524107728546,-0.07021746570931803
5,0.1,1,probability,0.06142174981588623,0.040518875695423666,-0.020902874120462565
5,0.1,1,token_logit,0.35594726667231563,0.2961162792511697,-0.059830987421145954
5,0.1,2,probability,0.0607058772236293,0.03897415008131917,-0.021731727142310128
5,0.1,2,token_logit,0.3351983442273434,0.26597531026832855,-0.06922303395901486
5,0.1,3,probability,0.06207632018167026,0.04152638173201106,-0.020549938449659202
5,0.1,3,token_logit,0.35876001567830595,0.2891646108796787,-0.06959540479862725
5,0.1,4,probability,0.060625201028151346,0.04055881780279655,-0.020066383225354797
5,0.1,4,token_logit,0.3518946937368199,0.2767845253414103,-0.07511016839540963
6,0.0001,0,probability,0.061444794883627155,0.041421276191432946,-0.02002351869219421
6,0.0001,0,token_logit,0.3487846082270651,0.2785435697661549,-0.07024103846091018
6,0.0001,1,probability,0.061400404763711766,0.04038664390254468,-0.02101376086116709
6,0.0001,1,token_logit,0.3557112389263737,0.2955703258337221,-0.06014091309265157
6,0.0001,2,probability,0.060678872807130045,0.03881868574142396,-0.021860187065706083
6,0.0001,2,token_logit,0.33495949713364404,0.265459215802191,-0.06950028133145303
6,0.0001,3,probability,0.062069411352181664,0.041493331153484726,-0.020576080198696937
6,0.0001,3,token_logit,0.35866577733023064,0.28893711668646777,-0.06972866064376287
6,0.0001,4,probability,0.06057054023530487,0.04040617176207037,-0.020164368473234502
6,0.0001,4,token_logit,0.35147942146862043,0.27579963048437883,-0.0756797909842416
6,0.001,0,probability,0.06144464281434233,0.041423203403382014,-0.020021439410960316
6,0.001,0,token_logit,0.3487828128076069,0.2785479785088852,-0.07023483429872174
6,0.001,1,probability,0.06140043240239453,0.04038531345905035,-0.02101511894334418
6,0.001,1,token_logit,0.3557119245353278,0.29557328368338237,-0.060138640851945424
6,0.001,2,probability,0.0606788202872386,0.03881026336845897,-0.021868556918779633
6,0.001,2,token_logit,0.3349587770781544,0.26542574603510233,-0.06953303104305208
6,0.001,3,probability,0.062069456459410935,0.041492453935754056,-0.02057700252365688
6,0.001,3,token_logit,0.35866616802021745,0.28893330259425554,-0.06973286542596191
6,0.001,4,probability,0.06057062592893392,0.04040577662308342,-0.020164849305850496
6,0.001,4,token_logit,0.3514801805400461,0.27580112929805767,-0.07567905124198843
6,0.01,0,probability,0.061443253246382355,0.04142728430106632,-0.020015968945316036
6,0.01,0,token_logit,0.34876669309053193,0.27856506320881047,-0.07020162988172146
6,0.01,1,probability,0.06140070070354609,0.040381561978677316,-0.021019138724868776
6,0.01,1,token_logit,0.35571849679664386,0.2956015988855365,-0.06011689791110736
6,0.01,2,probability,0.060678350483310536,0.03879661295084835,-0.021881737532462184
6,0.01,2,token_logit,0.3349524509362672,0.2653731700888397,-0.06957928084742748
6,0.01,3,probability,0.0620699210161592,0.04149389304812816,-0.02057602796803104
6,0.01,3,token_logit,0.35867028229169856,0.2889392495716895,-0.06973103272000908
6,0.01,4,probability,0.06057147301292265,0.04040488054747145,-0.020166592465451202
6,0.01,4,token_logit,0.35148774014083184,0.27583201838865906,-0.07565572175217278
6,0.1,0,probability,0.061435902610581815,0.04142343951510261,-0.020012463095479202
6,0.1,0,token_logit,0.3486953717247174,0.2785942460802457,-0.07010112564447168
6,0.1,1,probability,0.061402509711525964,0.040373465841598136,-0.02102904386992783
6,0.1,1,token_logit,0.35576160491317543,0.29566580205148923,-0.0600958028616862
6,0.1,2,probability,0.060676181375705886,0.03879712855013836,-0.021879052825567527
6,0.1,2,token_logit,0.33492784461783565,0.2653267263339631,-0.06960111828387255
6,0.1,3,probability,0.06207474132655036,0.041496962776765255,-0.020577778549785104
6,0.1,3,token_logit,0.35871422573303585,0.288979997360518,-0.06973422837251786
6,0.1,4,probability,0.060578878759139546,0.04041447290522856,-0.020164405853910987
6,0.1,4,token_logit,0.35155335341083443,0.2760360421969854,-0.07551731121384903
7,0.0001,0,probability,0.06144130126197449,0.04140870466199875,-0.020032596599975735
7,0.0001,0,token_logit,0.34879173191022506,0.2785857351968675,-0.07020599671335753
7,0.0001,1,probability,0.0614053051930979,0.04040713456860081,-0.02099817062449709
7,0.0001,1,token_logit,0.3557324891031832,0.2956079961992583,-0.06012449290392491
7,0.0001,2,probability,0.06067432713800654,0.03880445530369804,-0.021869871834308496
7,0.0001,2,token_logit,0.33492352383708585,0.2653246974126046,-0.06959882642448123
7,0.0001,3,probability,0.06207992068528392,0.04154655178650846,-0.02053336889877546
7,0.0001,3,token_logit,0.3587121931063686,0.28911405977138316,-0.06959813333498543
7,0.0001,4,probability,0.060569379620512384,0.04040345826868684,-0.020165921351825544
7,0.0001,4,token_logit,0.35147082862741,0.2758282313053734,-0.07564259732203665
7,0.001,0,probability,0.06144118668616749,0.041409816922058466,-0.020031369764109026
7,0.001,0,token_logit,0.34879093652850207,0.27859301211546134,-0.07019792441304074
7,0.001,1,probability,0.06140534541472516,0.04040604457398679,-0.020999300840738366
7,0.001,1,token_logit,0.3557330689014947,0.29560679609064133,-0.060126272810853365
7,0.001,2,probability,0.06067431411421555,0.03880196836024618,-0.021872345753969367
7,0.001,2,token_logit,0.33492328502316937,0.26531316521517967,-0.0696101198079897
7,0.001,3,probability,0.062079900693259804,0.04154579258130745,-0.020534108111952352
7,0.001,3,token_logit,0.35871201249559836,0.28911039656798676,-0.0696016159276116
7,0.001,4,probability,0.06056945315144456,0.040402512719800415,-0.020166940431644145
7,0.001,4,token_logit,0.35147124595256185,0.2758248902674732,-0.07564635568508865
7,0.01,0,probability,0.061440179433514534,0.04141404954511658,-0.020026129888397956
7,0.01,0,token_logit,0.3487842277215724,0.2786362369789175,-0.07014799074265493
7,0.01,1,probability,0.06140575075783933,0.04040202901796174,-0.021003721739877586
7,0.01,1,token_logit,0.35573876240047414,0.2956174992344439,-0.060121263166030225
7,0.01,2,probability,0.06067420775655328,0.03879075297329871,-0.02188345478325457
7,0.01,2,token_logit,0.3349214708822945,0.2652715680619365,-0.06964990282035799
7,0.01,3,probability,0.06207979079538962,0.04154542029329805,-0.020534370502091566
7,0.01,3,token_logit,0.35871104830659156,0.28910824161601023,-0.06960280669058133
7,0.01,4,probability,0.06057018056616392,0.04040186185773818,-0.02016831870842574
7,0.01,4,token_logit,0.3514756630737975,0.2758324187021567,-0.07564324437164083
7,0.1,0,probability,0.06143587778383722,0.04141323929908321,-0.02002263848475401
7,0.1,0,token_logit,0.34876558556558956,0.2787211785173474,-0.07004440704824216
7,0.1,1,probability,0.06140904477827491,0.04040144557429692,-0.021007599203977996
7,0.1,1,token_logit,0.3557795809391443,0.2956873236107009,-0.06009225732844342
7,0.1,2,probability,0.060673495160176324,0.03877590127212164,-0.021897593888054685
7,0.1,2,token_logit,0.33491974978541583,0.2652087917248707,-0.06971095806054511
7,0.1,3,probability,0.06208201246190169,0.04153803158193784,-0.020543980879963848
7,0.1,3,token_logit,0.35873010802740884,0.28906597839896825,-0.0696641296284406
7,0.1,4,probability,0.06057611262971212,0.0404141232319431,-0.020161989397769017
7,0.1,4,token_logit,0.3515198383220856,0.27596434749395404,-0.07555549082813157


==> anc/experimental_evidence/conditional_tinylm/results/coupling/replay_gain_by_decay.csv <==
weight_decay,replay_8x_minus_1x_correct_prob,ci_low,ci_high
0.0,0.014214386296874992,0.010708570910157441,0.018836027050783136
1.0,0.046926072328124846,0.040595285051172145,0.05323822223789047
2.0,0.09720819784375001,0.08589586596484301,0.10917028821601481
3.0,0.1579025612499999,0.14409875697382835,0.17103100884882685
4.0,0.176983485671875,0.16595237927656262,0.18733833760781304
5.0,0.14148214278125,0.12686756159179696,0.1586574271355476
7.0,0.040554668531250004,0.030870165370703178,0.049430170763281316


==> anc/experimental_evidence/conditional_tinylm/results/full/analysis_summary.json <==
{
  "config": {
    "n_ranks": 64,
    "n_labels": 8,
    "zipf_beta": 1.15,
    "embedding_dim": 24,
    "hidden_dim": 48,
    "batch_size": 256,
    "steps": 600,
    "learning_rate": 0.003,
    "decays": [
      0.0,
      1.0,
      2.0,
      3.0,
      4.0,
      5.0,
      7.0
    ],
    "replay_multipliers": [
      1.0,
      2.0,
      4.0,
      8.0
    ],
    "seeds": [
      0,
      1,
      2,
      3,
      4
    ],
    "tail_fraction": 0.25,
    "retention_probability": 0.5,
    "torch_threads": 4
  },
  "design_validation": {
    "target_marginal": 0.125,
    "max_base_marginal_error": 0.0,
    "max_effective_marginal_error": 5.551115123125783e-17,
    "conditional_entropy_y_given_x": 0.0,
    "marginal_entropy_y": 2.0794415416798357,
    "focal_base_probability_mass": 0.18864528916375956,
    "effective_focal_support_multipliers": {
      "1x": 1.0,
      "2x": 1.6825877477771758,
      "4x": 2.554383026176056,
      "8x": 3.4475075669583073
    },
    "adamw_per_step_attenuation": {
      "weight_decay_0": 0.0,
      "weight_decay_1": 0.003,
      "weight_decay_2": 0.006,
      "weight_decay_3": 0.009000000000000001,
      "weight_decay_4": 0.012,
      "weight_decay_5": 0.015,
      "weight_decay_7": 0.021
    }
  },
  "global_retention_models": {
    "n_token_observations": 71680,
    "n_focal_observations": 17920,
    "support_only_auc_all_decays": 0.6486164009557951,
    "support_only_log_coefficient": 0.5360184536935904,
    "support_only_auc_nonzero_decays": 0.6593630160026364,
    "ratio_auc_nonzero_decays": 0.8740452789133923,
    "ratio_log_coefficient": 1.8158778370147777,
    "two_axis_auc_nonzero_decays": 0.992602153456106,
    "two_axis_log_support_coefficient": 3.5162516701358744,
    "two_axis_log_decay_coefficient": -20.098048426261034
  },
  "boundary_scaling": {
    "n_valid_boundary_runs": 53,
    "loglog_boundary_decay_slope": 3.0470430716047945,
    "loglog_boundary_decay_intercept": -11.135296913490652,
    "loglog_boundary_decay_r2": 0.8714684639362019
  },
  "replay_effects": {
    "decay_0_tail_retention_replay_gain": 0.0,
    "decay_1_tail_retention_replay_gain": 0.0,
    "decay_2_tail_retention_replay_gain": 0.018750000000000044,
    "decay_3_tail_retention_replay_gain": 0.44999999999999996,
    "decay_4_tail_retention_replay_gain": 0.80625,
    "decay_5_tail_retention_replay_gain": 0.0125,
    "decay_7_tail_retention_replay_gain": 0.0
  },
  "mean_conditional_gap": 0.651669169193703,
  "mean_correct_probability": 0.6943359227851563,
  "mean_shuffled_probability": 0.04266675371709787,
  "max_observed_predicted_marginal_error": 0.0174939632415771
}

==> anc/experimental_evidence/conditional_tinylm/results/full/config.json <==
{
  "n_ranks": 64,
  "n_labels": 8,
  "zipf_beta": 1.15,
  "embedding_dim": 24,
  "hidden_dim": 48,
  "batch_size": 256,
  "steps": 600,
  "learning_rate": 0.003,
  "decays": [
    0.0,
    1.0,
    2.0,
    3.0,
    4.0,
    5.0,
    7.0
  ],
  "replay_multipliers": [
    1.0,
    2.0,
    4.0,
    8.0
  ],
  "seeds": [
    0,
    1,
    2,
    3,
    4
  ],
  "tail_fraction": 0.25,
  "retention_probability": 0.5,
  "torch_threads": 4
}

==> anc/experimental_evidence/conditional_tinylm/results/full/environment.json <==
{
  "python": "3.9.18 | packaged by conda-forge | (main, Dec 23 2023, 16:35:41) \n[Clang 16.0.6 ]",
  "platform": "macOS-14.5-arm64-arm-64bit",
  "torch": "2.3.0",
  "numpy": "2.0.2",
  "pandas": "2.2.3",
  "scikit_learn": "1.6.1",
  "matplotlib": "3.9.4",
  "device": "cpu"
}

==> anc/experimental_evidence/conditional_tinylm/results/full/phase_table.csv <==
weight_decay,replay_multiplier,tail_retention_mean,tail_retention_std,tail_top1_accuracy_mean,tail_correct_prob_mean,conditional_gap_mean,focal_retention_mean,focal_top1_accuracy_mean,p50_effective_support_median,predicted_marginal_max_error_mean
0.0,1.0,1.0,0.0,1.0,0.9587922903124999,0.978141542,1.0,1.0,,0.00011695921421049226
0.0,2.0,1.0,0.0,1.0,0.9826028631250001,0.9901360668593749,1.0,1.0,,0.00019672960042948
0.0,4.0,1.0,0.0,1.0,0.988717675125,0.993586447296875,1.0,1.0,,0.00018173903226846
0.0,8.0,1.0,0.0,1.0,0.9898053399375,0.994120594,1.0,1.0,,0.00029841065406794
1.0,1.0,1.0,0.0,1.0,0.8716709038125,0.9127874869531251,1.0,1.0,,0.00080146640539164
1.0,2.0,1.0,0.0,1.0,0.9182324364375001,0.9442203362187499,1.0,1.0,,0.0006178021430968799
1.0,4.0,1.0,0.0,1.0,0.9394691190625,0.9584062064687501,1.0,1.0,,0.0006464466452598199
1.0,8.0,1.0,0.0,1.0,0.9517675158125,0.9663967407499999,1.0,1.0,,0.00060228854417794
2.0,1.0,0.98125,0.027950849718747357,1.0,0.72317888925,0.80234102121875,0.9953125,1.0,0.00026678594688555007,0.0016956597566604
2.0,2.0,1.0,0.0,1.0,0.802576033125,0.86301763571875,1.0,1.0,,0.0016870900988578603
2.0,4.0,1.0,0.0,1.0,0.8561863159374999,0.8977457150625001,1.0,1.0,,0.00173511952161784
2.0,8.0,1.0,0.0,1.0,0.8775942987499998,0.914319165421875,1.0,1.0,,0.0019516468048095402
3.0,1.0,0.55,0.08443285053816436,1.0,0.508487066125,0.625272108640625,0.859375,1.0,0.0003060886229903573,0.0030454039573669005
3.0,2.0,0.925,0.03563048203434805,1.0,0.613444975875,0.7132336719062501,0.978125,1.0,0.00043483775884940344,0.00259649753570552
3.0,4.0,0.99375,0.013975424859373692,1.0,0.68760806875,0.7748673457499999,0.9984375,1.0,0.0006996431004161872,0.0031838536262511806
3.0,8.0,1.0,0.0,1.0,0.7345882320625,0.8035548475625,1.0,1.0,,0.0033179968595504197
4.0,1.0,0.0125,0.01711632992203644,1.0,0.3451878006875,0.42369019750000003,0.4109375,1.0,0.0008060057238953397,0.00622131079435344
4.0,2.0,0.175,0.05229125165837972,1.0,0.43745810250000006,0.5272858219375,0.678125,1.0,0.0007771520491556058,0.00522359609603876
4.0,4.0,0.525,0.12382257972599343,1.0,0.5010888634375,0.59042615828125,0.8453125,1.0,0.0007976191659542823,0.00446213185787196
4.0,8.0,0.81875,0.055901699437494734,1.0,0.5457348238125,0.626665623296875,0.9546875,1.0,0.000990317641008528,0.00461336672306058
5.0,1.0,0.0,0.0,1.0,0.258407336375,0.2787596065953125,0.15,1.0,0.002214530341348333,0.00614960938692088
5.0,2.0,0.0,0.0,1.0,0.30713525475000003,0.34600816587343747,0.2546875,1.0,0.0021277358584300774,0.007324312627315499
5.0,4.0,0.0,0.0,1.0,0.3588463648125,0.402557089453125,0.365625,1.0,0.002253636468313992,0.008503659069538061
5.0,8.0,0.0125,0.027950849718747374,1.0,0.3875098218125,0.429671662234375,0.44375,1.0,0.002413985108026826,0.008392395079135839
7.0,1.0,0.0,0.0,0.7375,0.1729731483125,0.10095458599328125,0.0,0.7734375,,0.01093244999647136
7.0,2.0,0.0,0.0,0.95,0.191265185625,0.12360021198821407,0.0,0.95,,0.01130329817533488
7.0,4.0,0.0,0.0,0.825,0.20225885162499999,0.12927919590484377,0.0,0.8265625,,0.00967362523078914
7.0,8.0,0.0,0.0,0.93125,0.209846439625,0.13569148653734375,0.0,0.91875,,0.00933106392621988


==> anc/experimental_evidence/conditional_tinylm/results/full/run_summary.csv <==
seed,weight_decay,replay_multiplier,focal_top1_accuracy,focal_retention_rate,focal_correct_prob,focal_conditional_gap,focal_logit_margin,tail_top1_accuracy,tail_retention_rate,tail_correct_prob,tail_conditional_gap,p50_effective_support,boundary_logistic_slope,predicted_marginal_max_error
0,0.0,1.0,1.0,1.0,0.9791606139843749,0.9767135846874999,5.71684472109375,1.0,1.0,0.9546216040625,0.948145085625,,,7.709860801696777e-05
0,0.0,2.0,1.0,1.0,0.9913800335156251,0.9902350428125,6.3601550046875,1.0,1.0,0.981851796875,0.9791005321875,,,0.000124379992485
0,0.0,4.0,1.0,1.0,0.9938460597656251,0.9931495882031249,6.740951418750001,1.0,1.0,0.98597119125,0.9843263884375,,,0.0001983791589736
0,0.0,8.0,1.0,1.0,0.9947138228125001,0.9939826214062499,6.771051403125,1.0,1.0,0.9889421806250001,0.9875541715625,,,0.0002364963293075
0,1.0,1.0,1.0,1.0,0.92618090671875,0.913922224375,4.07238147734375,1.0,1.0,0.87038326375,0.84920704125,,,0.000842310488224
0,1.0,2.0,1.0,1.0,0.9512153939843749,0.9430145628125,4.50191031328125,1.0,1.0,0.9113714215625001,0.8963701171875,,,0.000854954123497
0,1.0,4.0,1.0,1.0,0.964451495,0.9586308293749999,4.79713660625,1.0,1.0,0.9403065912499999,0.9300882059375,,,0.0007499605417251
0,1.0,8.0,1.0,1.0,0.9709918049218751,0.966736263046875,4.94295302578125,1.0,1.0,0.9520749768750001,0.9446745290625,,,0.0006360784173011
0,2.0,1.0,1.0,0.9921875,0.818936820859375,0.79166227421875,3.11390163203125,1.0,0.96875,0.6972041775,0.6523574396875,0.0002751626046948338,40.55618827323505,0.0021887272596359
0,2.0,2.0,1.0,1.0,0.882458036875,0.8621793528125001,3.54309490625,1.0,1.0,0.8032016846875001,0.7690798203125,,,0.0011692717671394
0,2.0,4.0,1.0,1.0,0.9102567651562501,0.8970630312500001,3.93219020546875,1.0,1.0,0.8526386687499999,0.8303842859375,,,0.0028116852045059
0,2.0,8.0,1.0,1.0,0.92320324890625,0.912177830859375,3.9341212062499995,1.0,1.0,0.8792805774999999,0.8615523593750001,,,0.002335786819458
0,3.0,1.0,1.0,0.8671875,0.6706864114062501,0.623917904765625,2.2531699343750002,1.0,0.59375,0.5051947134375,0.4340667003125,0.00029739875483621614,4.548866012625594,0.0042440891265869
0,3.0,2.0,1.0,0.9921875,0.74745753875,0.7112364278125,2.7044262867187503,1.0,0.96875,0.6067148171875,0.549380431875,0.00035287675112822094,8.518364707522531,0.0029997378587722
0,3.0,4.0,1.0,1.0,0.806799401640625,0.7807390993750001,3.05294578671875,1.0,1.0,0.6998299340625,0.65908518625,,,0.0031602457165718
0,3.0,8.0,1.0,1.0,0.824029543359375,0.7957159078125,3.06854974609375,1.0,1.0,0.7299604009375,0.686318436875,,,0.0050922930240631
0,4.0,1.0,1.0,0.390625,0.48954732312500004,0.4128676821875,1.5152292141406252,1.0,0.03125,0.3523175646875,0.255872571875,0.0008297163765624878,6.241019920290171,0.0096070170402526
0,4.0,2.0,1.0,0.7265625,0.602987560546875,0.5389396643750001,1.98679288515625,1.0,0.21875,0.44794039375,0.3583928084375,0.000681826665915185,5.62947020130685,0.0060587972402572
0,4.0,4.0,1.0,0.7734375,0.625889555390625,0.56350557328125,2.0405711109375,1.0,0.3125,0.4658386996875,0.37841545875,0.0009549214017857428,6.4629961375995615,0.0042988508939743
0,4.0,8.0,1.0,0.953125,0.668472887890625,0.6228042672656251,2.1078771171875,1.0,0.8125,0.54971578375,0.48621715218750006,0.000990317641008528,16.947362743675797,0.005873754620552
0,5.0,1.0,1.0,0.15625,0.358478436015625,0.27335580375781254,0.9643586451562499,1.0,0.0,0.26591729,0.16611686565625,0.0022060992572650543,7.157976075704427,0.0052831768989562
0,5.0,2.0,1.0,0.265625,0.42472460328125,0.331557994015625,1.2778704262499998,1.0,0.0,0.298242488125,0.1860521385625,0.0021277358584300774,6.4139548447152634,0.0054374560713768
0,5.0,4.0,1.0,0.390625,0.482683205390625,0.40928379546875004,1.405419776796875,1.0,0.0,0.37347905937500003,0.28462420906249997,0.0020919797706396076,7.85568776794067,0.0086099505424499
0,5.0,8.0,1.0,0.3671875,0.48219386921875007,0.401610480234375,1.328023121015625,1.0,0.0,0.37232952062499997,0.27532672875,0.0030978565143312663,5.433903341748337,0.0116809010505676
0,7.0,1.0,0.7421875,0.0,0.21360599671875,0.10882002034062499,0.12723977105703124,0.6875,0.0,0.1771548496875,0.064609462740625,,,0.0110023990273475
0,7.0,2.0,1.0,0.0,0.23340592265625,0.11592881861328126,0.33735342290625003,1.0,0.0,0.1891982459375,0.070449892,,,0.0155105292797088
0,7.0,4.0,0.875,0.0,0.25083473007812496,0.145554368890625,0.31682012718515623,0.875,0.0,0.2073902225,0.0944698173125,,,0.015225850045681
0,7.0,8.0,1.0,0.0,0.25468631039062495,0.124114441640625,0.21204466537500002,1.0,0.0,0.2150682940625,0.087680638046875,,,0.0077355057001113
1,0.0,1.0,1.0,1.0,0.9772161407812501,0.973090462734375,5.60433876796875,1.0,1.0,0.9487857365625001,0.9368311709375,,,0.0002253726124763
1,0.0,2.0,1.0,1.0,0.9904268028125,0.9889628902343751,6.3348325328125,1.0,1.0,0.9805728425,0.9770791271875,,,0.0002322420477867
1,0.0,4.0,1.0,1.0,0.993950008046875,0.9930279844531249,6.6910084742187514,1.0,1.0,0.9889998278125001,0.987485049375,,,0.0001177862286567
1,0.0,8.0,1.0,1.0,0.993598654453125,0.9924912715624999,6.676880678125,1.0,1.0,0.9876565121875001,0.9858411203125,,,0.0002794712781906
1,1.0,1.0,1.0,1.0,0.925074200078125,0.91552189296875,3.9900389867187496,1.0,1.0,0.8756188537499999,0.8583420175,,,0.0009104907512664
1,1.0,2.0,1.0,1.0,0.950390849609375,0.9437805416406251,4.373730413281249,1.0,1.0,0.9204766996875,0.9096269846875,,,0.0006232187151908
1,1.0,4.0,1.0,1.0,0.9620708138281249,0.956799562265625,4.6900876671875,1.0,1.0,0.9373792840624999,0.9289584384375,,,0.0005382001399993
1,1.0,8.0,1.0,1.0,0.970395589765625,0.966037486875,4.9599259265625,1.0,1.0,0.9517295212500001,0.9446671865625,,,0.0005488693714141
1,2.0,1.0,1.0,1.0,0.8324294545312501,0.8129941803906251,3.24828984296875,1.0,1.0,0.7341379759375,0.7016539109375,,,0.0024818331003189
1,2.0,2.0,1.0,1.0,0.879059976171875,0.8633979325781249,3.371872296875,1.0,1.0,0.8122475793749999,0.7875966009375001,,,0.002392940223217
1,2.0,4.0,1.0,1.0,0.910849514296875,0.9002113775000001,3.8097296515625,1.0,1.0,0.8578362128125,0.8403783846874999,,,0.0013055205345153
1,2.0,8.0,1.0,1.0,0.9240890117187499,0.914699617265625,3.9984180078125,1.0,1.0,0.8808495550000001,0.8658061278125,,,0.0025525093078613
1,3.0,1.0,1.0,0.875,0.67382017984375,0.637333117890625,2.28527122421875,1.0,0.5625,0.5177673365625,0.46192029500000004,0.0003060886229903573,5.984335743360266,0.0035792738199234
1,3.0,2.0,1.0,0.9765625,0.7472637885937501,0.7147960125,2.5776140390625,1.0,0.90625,0.60709990625,0.5570699415625,0.00043874457034057666,12.372827329451411,0.0018934607505798
1,3.0,4.0,1.0,1.0,0.79988153140625,0.7772163921874999,2.84461782890625,1.0,1.0,0.680468905625,0.6439448415625,,,0.0026362836360931
1,3.0,8.0,1.0,1.0,0.8352265391406251,0.8107828920312501,3.02879911328125,1.0,1.0,0.7502070178125,0.7127297940625,,,0.0024654865264892
1,4.0,1.0,1.0,0.4375,0.5018165416406251,0.445413403046875,1.613702348125,1.0,0.03125,0.346955234375,0.26892020625,0.0007329486843852602,6.05685155432782,0.0030713230371475
1,4.0,2.0,1.0,0.65625,0.5825431789843749,0.52275496875,1.81436092796875,1.0,0.1875,0.42590351187500003,0.34494068125,0.0007771520491556058,5.199146914979572,0.0045932382345199
1,4.0,4.0,1.0,0.8671875,0.6504891986718749,0.6070038203124999,1.95484267578125,1.0,0.53125,0.5098842821875,0.44749123781249994,0.0007958294770698964,6.017412745713107,0.0059614032506942
1,4.0,8.0,1.0,0.953125,0.68293438453125,0.635144712734375,2.11328164609375,1.0,0.8125,0.561661705,0.49523086499999996,0.0009880886831239392,16.330050709656902,0.0044230669736862
1,5.0,1.0,1.0,0.140625,0.354886910625,0.28454278221874996,0.8782049490624999,1.0,0.0,0.25658746875,0.16980078981250002,0.0024615878991222427,7.181965095875126,0.0044404342770576
1,5.0,2.0,1.0,0.265625,0.4296793440625001,0.36232733796874994,1.175346808359375,1.0,0.0,0.31037168375,0.22528875781250002,0.002091516008147578,8.957997630125554,0.0074382126331329
1,5.0,4.0,1.0,0.3671875,0.47706807609375,0.40773606390625,1.306886487421875,1.0,0.0,0.36105773625,0.27539104187499996,0.0022767422452876977,5.988734597707807,0.0035905390977859
1,5.0,8.0,1.0,0.53125,0.5252478917187501,0.454565971015625,1.418736040234375,1.0,0.0625,0.40638684312499995,0.31827783,0.002045667892153369,5.365657682184798,0.0070172548294067
1,7.0,1.0,0.7265625,0.0,0.1992833140625,0.0956126476953125,0.078620214803125,0.6875,0.0,0.1661574540625,0.05358766718749999,,,0.0099914968013763
1,7.0,2.0,0.875,0.0,0.23882602320312502,0.12953411588685157,0.17017106536328125,0.875,0.0,0.1990706075,0.08597365428178125,,,0.0053232386708259
1,7.0,4.0,0.5078125,0.0,0.23847305648437497,0.11572248729843751,0.07755476936874998,0.5,0.0,0.20389429750000002,0.08166949630625,,,0.0108374655246734
1,7.0,8.0,1.0,0.0,0.25007069601562504,0.13961732871015625,0.2387037624453125,1.0,0.0,0.2088225409375,0.09227826528125,,,0.0060708075761795
2,0.0,1.0,1.0,1.0,0.984160195234375,0.98257074796875,5.61072671796875,1.0,1.0,0.9727606853124999,0.9692660096875001,,,6.015598773956299e-05
2,0.0,2.0,1.0,1.0,0.992835271640625,0.9920096504687499,6.333446793749999,1.0,1.0,0.989406370625,0.9877757053125,,,0.0001664906740188
2,0.0,4.0,1.0,1.0,0.995443295546875,0.994763762109375,6.730974759375,1.0,1.0,0.9931332028125,0.99205114875,,,0.0001335963606834
2,0.0,8.0,1.0,1.0,0.9956560114843751,0.9949226992968749,6.740112940625,1.0,1.0,0.9928532534375,0.9917326134375,,,0.0002289116382598
2,1.0,1.0,1.0,1.0,0.9250791247656249,0.9175726596875,3.9205265148437496,1.0,1.0,0.891381025,0.8786735284375,,,0.000571884214878
2,1.0,2.0,1.0,1.0,0.9540179428125,0.948641670234375,4.41986980390625,1.0,1.0,0.9330974925,0.9248241293750001,,,0.0002446770668029
2,1.0,4.0,1.0,1.0,0.96696545515625,0.9628957325,4.829163089062501,1.0,1.0,0.9521713675,0.9463853746875001,,,0.0007273107767105
2,1.0,8.0,1.0,1.0,0.972815876953125,0.969425821953125,5.03027723515625,1.0,1.0,0.96048300625,0.9558298471875,,,0.0004505291581153
2,2.0,1.0,1.0,1.0,0.83493631609375,0.8165817876562499,3.1286188296875,1.0,1.0,0.7591557984375001,0.7303250840625,,,0.0010453760623931
2,2.0,2.0,1.0,1.0,0.883770643203125,0.8695489848437501,3.57612167890625,1.0,1.0,0.8082378959375001,0.7840933190624999,,,0.0014108046889305
2,2.0,4.0,1.0,1.0,0.9142446475,0.8997408989843751,3.8079420195312497,1.0,1.0,0.871095746875,0.8489741715625001,,,0.0017088204622268
2,2.0,8.0,1.0,1.0,0.92561696921875,0.918353220859375,4.033518378125001,1.0,1.0,0.8846433521875,0.8732074153125,,,0.001057781279087
2,3.0,1.0,1.0,0.8828125,0.6673791153125002,0.6287505264843749,2.2938846546875,1.0,0.625,0.5207058331250001,0.4632557153125,0.00029165590195074227,5.024648649595875,0.003655582666397
2,3.0,2.0,1.0,0.96875,0.755951934921875,0.718387674453125,2.5723647421875,1.0,0.875,0.63965538625,0.5841150078125,0.00047766083840815424,24.295545779695424,0.0017257630825042
2,3.0,4.0,1.0,1.0,0.80643988828125,0.777965865,2.9048827953125,1.0,1.0,0.7065234446875,0.6627612053124999,,,0.0032982602715492
2,3.0,8.0,1.0,1.0,0.82199806796875,0.7989308030468749,3.08444128984375,1.0,1.0,0.7393686231250001,0.7053360809375,,,0.0029285550117492
2,4.0,1.0,1.0,0.390625,0.49063965164062506,0.4157152740625,1.5495405,1.0,0.0,0.3441989065625,0.2477654934375,0.0008370124486754287,5.577762128634764,0.0038972496986389
2,4.0,2.0,1.0,0.7109375,0.5934771496875,0.5337272707031249,1.8093113324999996,1.0,0.21875,0.4511220803125,0.37149295625,0.0007013416727388287,5.415793813503469,0.004912257194519
2,4.0,4.0,1.0,0.859375,0.644195871640625,0.597258829296875,2.14814725390625,1.0,0.625,0.5105473684375,0.4454209228125,0.0007845401942069019,4.866049238101242,0.0031818151473999
2,4.0,8.0,1.0,0.9765625,0.669787262109375,0.6189819653124999,2.1939673906249997,1.0,0.90625,0.542828556875,0.4732670834375,0.0009484724361972198,19.583761241582483,0.0034525692462921
2,5.0,1.0,1.0,0.1484375,0.36192033546874997,0.2767389676171875,1.0981717071875,1.0,0.0,0.258033824375,0.15786684190625,0.002214530341348333,17.7617245939913,0.0075433254241943
2,5.0,2.0,1.0,0.2109375,0.4131077415625,0.32835923632812497,1.101069658984375,1.0,0.0,0.297873735625,0.1967685075,0.0027295818052792686,6.376776275411083,0.0096524953842163
2,5.0,4.0,1.0,0.3671875,0.47970091242187496,0.403369626875,1.416129525625,1.0,0.0,0.35943110875,0.265487819375,0.0022309332375359424,8.59338245650646,0.0102079138159751
2,5.0,8.0,1.0,0.4453125,0.501359443828125,0.42557364234374995,1.40838793171875,1.0,0.0,0.384819924375,0.2935200746875,0.002413985108026826,10.950861909263814,0.0058993399143218
2,7.0,1.0,0.859375,0.0,0.19923873109375,0.0914169113953125,0.15679560683125,0.8125,0.0,0.1709560353125,0.058823078593749994,,,0.0075896307826042
2,7.0,2.0,1.0,0.0,0.20963435609375,0.11123364021093751,0.2094699493640625,1.0,0.0,0.177738845,0.0702818863125,,,0.0090106278657913
2,7.0,4.0,0.75,0.0,0.219925344375,0.09305636638203126,0.172459221734375,0.75,0.0,0.19121761812500002,0.064375139675,,,0.007038801908493
2,7.0,8.0,0.75,0.0,0.239338970078125,0.1294376681796875,0.11955035850000001,0.75,0.0,0.2102582728125,0.09415660103125,,,0.0084157586097717
3,0.0,1.0,1.0,1.0,0.983576283046875,0.981077312734375,5.6300200429687495,1.0,1.0,0.966119275,0.9608979281250001,,,8.857250213623047e-05
3,0.0,2.0,1.0,1.0,0.99089071953125,0.98918571421875,6.30929514296875,1.0,1.0,0.9795120028125,0.975508558125,,,0.0001199916005134
3,0.0,4.0,1.0,1.0,0.9942687909375,0.9931400953125,6.812040843749999,1.0,1.0,0.9874746015625,0.9852355365625001,,,0.0002672672271728
3,0.0,8.0,1.0,1.0,0.9953495260156251,0.9943372310937499,6.9802428406249994,1.0,1.0,0.9900363671875,0.987846134375,,,0.0004034638404846
3,1.0,1.0,1.0,1.0,0.92534530109375,0.9143821821093749,4.040654315625,1.0,1.0,0.868466485625,0.8471822175,,,0.0009835660457611
3,1.0,2.0,1.0,1.0,0.9529698939062499,0.9470189321093749,4.48864450234375,1.0,1.0,0.9193410896875001,0.9084703065624999,,,0.0008616596460342
3,1.0,4.0,1.0,1.0,0.962862935546875,0.9570346542968751,4.7270583859375,1.0,1.0,0.935024898125,0.9239941996875001,,,0.0008462369441986
3,1.0,8.0,1.0,1.0,0.9705051617187499,0.96549163046875,4.91684596484375,1.0,1.0,0.9513976765625,0.9425487181250001,,,0.0007113143801689
3,2.0,1.0,1.0,1.0,0.829339273984375,0.804322339609375,3.24703878359375,1.0,1.0,0.72912951125,0.6887881515625001,,,0.0014077126979827
3,2.0,2.0,1.0,1.0,0.87893494234375,0.864302599296875,3.4848800132812503,1.0,1.0,0.7985804796875,0.7732181568750001,,,0.0017513334751129
3,2.0,4.0,1.0,1.0,0.9102770340625,0.89950977859375,3.78657090390625,1.0,1.0,0.856025559375,0.8372722946875,,,0.0015301629900932
3,2.0,8.0,1.0,1.0,0.92425340625,0.9131331984375,3.9468480203125003,1.0,1.0,0.8762030340625,0.8577521459374999,,,0.0020126402378082
3,3.0,1.0,1.0,0.8515625,0.6738699581250001,0.624785519609375,2.3219783040624997,1.0,0.5625,0.5081980196875,0.4336405125,0.00031611661152256297,5.212201433747419,0.001760110259056
3,3.0,2.0,1.0,0.96875,0.7480157829687499,0.713276637890625,2.5786304984375,1.0,0.9375,0.6124489146875001,0.5582118759375,0.00027107235493351717,3.3194423651400613,0.0030601918697357
3,3.0,4.0,1.0,1.0,0.80021617140625,0.77180779109375,2.886862025,1.0,1.0,0.6808589440625,0.6353018740625,,,0.0031933337450027
3,3.0,8.0,1.0,1.0,0.8297181883593749,0.8041082875000001,3.1056448437499995,1.0,1.0,0.7414757103125,0.7025014571874999,,,0.0027228891849517
3,4.0,1.0,1.0,0.40625,0.49283374781249994,0.41381327226562503,1.45643035765625,1.0,0.0,0.3374881315625,0.236306095,0.0008060057238953397,5.218460701925085,0.0102316364645957
3,4.0,2.0,1.0,0.6484375,0.5786233358593751,0.51975382578125,1.846571632578125,1.0,0.15625,0.432226484375,0.35162802625,0.0007923626362456024,4.035114075914576,0.0045683532953262
3,4.0,4.0,1.0,0.8671875,0.641623633046875,0.586450688359375,2.0814939203125,1.0,0.59375,0.5086975874999999,0.434497023125,0.0007976191659542823,6.1255135815964525,0.0053556710481643
3,4.0,8.0,1.0,0.953125,0.6641223913281251,0.62071330484375,2.06189975,1.0,0.8125,0.52927561375,0.46704315625,0.0009903176410085291,16.94736274367585,0.0058992654085159
3,5.0,1.0,1.0,0.1640625,0.364606824296875,0.26609643770312497,1.048736883984375,1.0,0.0,0.25748970812499994,0.14478749424999998,0.0021014707041182358,21.609056366602154,0.0067774951457977
3,5.0,2.0,1.0,0.2421875,0.427795526875,0.3398541886328125,1.172563172109375,1.0,0.0,0.3175671146875,0.21402801203125,0.0023006157024925535,12.272156948811105,0.007067933678627
3,5.0,4.0,1.0,0.328125,0.46486438484375,0.38863613109375,1.341043552265625,1.0,0.0,0.348662874375,0.2549242009375,0.0025921148874555582,5.591211262003311,0.0120653286576271
3,5.0,8.0,1.0,0.40625,0.49751557,0.42418652843750004,1.3279134709375,1.0,0.0,0.3924042103125,0.30238882749999996,0.0027326364157669574,6.445110609190037,0.0080632865428924
3,7.0,1.0,0.875,0.0,0.21733755921875,0.10148138744140625,0.15529794434375,0.875,0.0,0.182286248125,0.061870497875,,,0.0099489763379096
3,7.0,2.0,1.0,0.0,0.24704035890625,0.1313452852925,0.2164221822890625,1.0,0.0,0.2037392903125,0.084567447773125,,,0.0091781318187713
3,7.0,4.0,1.0,0.0,0.242758235859375,0.1288390765390625,0.33683427434375,1.0,0.0,0.20438716750000002,0.08699380725,,,0.0099164396524429
3,7.0,8.0,0.84375,0.0,0.240415003828125,0.142863759390625,0.088062086896875,0.90625,0.0,0.2034835571875,0.09584267671874999,,,0.0085074231028556
4,0.0,1.0,1.0,1.0,0.9794983739062499,0.977255601875,5.49098538515625,1.0,1.0,0.951674150625,0.9465501590625001,,,0.0001335963606834
4,0.0,2.0,1.0,1.0,0.9912229300000001,0.9902870365625001,6.219455403125,1.0,1.0,0.9816713028125,0.9797073859375001,,,0.0003405436873435
4,0.0,4.0,1.0,1.0,0.9944650346875,0.9938508064062499,6.7543493234375,1.0,1.0,0.9880095521875001,0.98689009875,,,0.0001916661858558
4,0.0,8.0,1.0,1.0,0.995365523671875,0.994869146640625,6.88069201953125,1.0,1.0,0.98953838625,0.988500184375,,,0.0003437101840972
4,1.0,1.0,1.0,1.0,0.9162133084374999,0.902538475625,3.9879899054687495,1.0,1.0,0.8525048909375,0.82796729875,,,0.0006990805268287
4,1.0,2.0,1.0,1.0,0.94691334453125,0.9386459742968749,4.404792203906251,1.0,1.0,0.90687547875,0.8927432974999999,,,0.0005045011639595
4,1.0,4.0,1.0,1.0,0.962038644140625,0.95667025390625,4.7512266007812505,1.0,1.0,0.932463454375,0.9233112715625,,,0.0003705248236656
4,1.0,8.0,1.0,1.0,0.967814769375,0.96429250140625,4.8945832625,1.0,1.0,0.943152398125,0.937567298125,,,0.0006646513938903
4,2.0,1.0,1.0,0.984375,0.817110336171875,0.7861445242187499,3.0712023132812503,1.0,0.9375,0.6962669831249999,0.6468545815625,0.00025840928907626637,14.596237750537778,0.0013546496629714
4,2.0,2.0,1.0,1.0,0.8760319297656249,0.8556593090625,3.5722810750000002,1.0,1.0,0.7906125259375,0.7567878375000001,,,0.0017111003398895
4,2.0,4.0,1.0,1.0,0.9051041141406251,0.8922034889843751,3.75037777109375,1.0,1.0,0.843335391875,0.82293611875,,,0.001319408416748
4,2.0,8.0,1.0,1.0,0.9216305547656249,0.9132319596875,4.08211895859375,1.0,1.0,0.8669949749999999,0.853396563125,,,0.0017995163798332
4,3.0,1.0,1.0,0.8203125,0.65963338453125,0.6115734744531249,2.23333909296875,1.0,0.40625,0.4905694278125,0.4182618496875,0.00034455797443666883,6.681931245558378,0.0019879639148712
4,3.0,2.0,1.0,0.984375,0.7413247661718749,0.7084716068750001,2.5389533703125,1.0,0.9375,0.6013058550000001,0.5520307096875,0.00043483775884940344,14.607165830250779,0.0033033341169357
4,3.0,4.0,1.0,0.9921875,0.796715292734375,0.76660758109375,2.9719740414062494,1.0,0.96875,0.6703591153125,0.622369146875,0.0006996431004161872,37.37850066579311,0.0036311447620391
4,3.0,8.0,1.0,1.0,0.8239295166406251,0.808236347421875,3.0703295625,1.0,1.0,0.711929408125,0.6852278778124999,,,0.0033807605504989
4,4.0,1.0,1.0,0.4296875,0.49819204453125004,0.43064135593749997,1.526543131171875,1.0,0.0,0.34497916625,0.255442573125,0.0007474955790903149,6.097568076772896,0.0042993277311325
4,4.0,2.0,1.0,0.6484375,0.576811044609375,0.5212533800781249,1.832351458984375,1.0,0.09375,0.4300980421875,0.355620045,0.0007824745611555173,6.986100406976322,0.0059853345155715
4,4.0,4.0,1.0,0.859375,0.643049476015625,0.59791188015625,2.0395893500000004,1.0,0.5625,0.510476379375,0.44763858437500004,0.00081497806943676,6.4285585017433595,0.0035129189491271
4,4.0,8.0,1.0,0.9375,0.67262981125,0.635683866328125,2.227802903125,1.0,0.75,0.5451924596875,0.4929195275,0.0009915487406910914,11.258425683945804,0.0034181773662567
4,5.0,1.0,1.0,0.140625,0.36320341007812496,0.29306404167968747,0.9547667105468749,1.0,0.0,0.254008390625,0.16594294734374998,0.0024859974490837287,6.370257470281182,0.0067036151885986
4,5.0,2.0,1.0,0.2890625,0.4425473321875,0.367942072421875,1.189148213125,1.0,0.0,0.3116212515625,0.2179990840625,0.0019589077301692083,5.6890033868588725,0.0070254653692245
4,5.0,4.0,1.0,0.375,0.47670678992187504,0.403759829921875,1.3575462396093751,1.0,0.0,0.35160104531249997,0.2604918434375,0.002253636468313992,5.154938341920687,0.0080445632338523
4,5.0,8.0,1.0,0.46875,0.504189855625,0.44242168914062496,1.471943547578125,1.0,0.0,0.381608610625,0.30251861999999996,0.002281848297168794,10.609764995975311,0.0093011930584907
4,7.0,1.0,0.6640625,0.0,0.20575285843750002,0.10744196309374998,0.09624604265624999,0.625,0.0,0.168311154375,0.05869266675,,,0.0161297470331192
4,7.0,2.0,0.875,0.0,0.223855123515625,0.12995919993750002,0.19570608184375,0.875,0.0,0.186578939375,0.0831906525,,,0.0174939632415771
4,7.0,4.0,1.0,0.0,0.24169236140625003,0.1632236804140625,0.22443422309375,1.0,0.0,0.20440495250000001,0.11409472890625,,,0.0053495690226554
4,7.0,8.0,1.0,0.0,0.253480821875,0.14242423476562502,0.39157115406250004,1.0,0.0,0.211599533125,0.09506077671874999,,,0.0159258246421813


==> anc/experimental_evidence/conditional_tinylm/results/full/threshold_sensitivity.csv <==
retention_threshold,weight_decay,replay_multiplier,tail_retention_mean,tail_retention_std
0.4,0.0,1.0,1.0,0.0
0.4,0.0,2.0,1.0,0.0
0.4,0.0,4.0,1.0,0.0
0.4,0.0,8.0,1.0,0.0
0.4,1.0,1.0,1.0,0.0
0.4,1.0,2.0,1.0,0.0
0.4,1.0,4.0,1.0,0.0
0.4,1.0,8.0,1.0,0.0
0.4,2.0,1.0,1.0,0.0
0.4,2.0,2.0,1.0,0.0
0.4,2.0,4.0,1.0,0.0
0.4,2.0,8.0,1.0,0.0
0.4,3.0,1.0,0.9125,0.026145625829189872
0.4,3.0,2.0,1.0,0.0
0.4,3.0,4.0,1.0,0.0
0.4,3.0,8.0,1.0,0.0
0.4,4.0,1.0,0.2,0.08149003006503311
0.4,4.0,2.0,0.70625,0.11817294000743149
0.4,4.0,4.0,0.96875,0.03827327723098715
0.4,4.0,8.0,1.0,0.0
0.4,5.0,1.0,0.0,0.0
0.4,5.0,2.0,0.00625,0.013975424859373685
0.4,5.0,4.0,0.19375,0.060110575192722955
0.4,5.0,8.0,0.40625,0.125
0.4,7.0,1.0,0.0,0.0
0.4,7.0,2.0,0.0,0.0
0.4,7.0,4.0,0.0,0.0
0.4,7.0,8.0,0.0,0.0
0.5,0.0,1.0,1.0,0.0
0.5,0.0,2.0,1.0,0.0
0.5,0.0,4.0,1.0,0.0
0.5,0.0,8.0,1.0,0.0
0.5,1.0,1.0,1.0,0.0
0.5,1.0,2.0,1.0,0.0
0.5,1.0,4.0,1.0,0.0
0.5,1.0,8.0,1.0,0.0
0.5,2.0,1.0,0.98125,0.027950849718747357
0.5,2.0,2.0,1.0,0.0
0.5,2.0,4.0,1.0,0.0
0.5,2.0,8.0,1.0,0.0
0.5,3.0,1.0,0.55,0.08443285053816436
0.5,3.0,2.0,0.925,0.03563048203434805
0.5,3.0,4.0,0.99375,0.013975424859373692
0.5,3.0,8.0,1.0,0.0
0.5,4.0,1.0,0.0125,0.01711632992203644
0.5,4.0,2.0,0.175,0.05229125165837972
0.5,4.0,4.0,0.525,0.12382257972599343
0.5,4.0,8.0,0.81875,0.055901699437494734
0.5,5.0,1.0,0.0,0.0
0.5,5.0,2.0,0.0,0.0
0.5,5.0,4.0,0.0,0.0
0.5,5.0,8.0,0.0125,0.027950849718747374
0.5,7.0,1.0,0.0,0.0
0.5,7.0,2.0,0.0,0.0
0.5,7.0,4.0,0.0,0.0
0.5,7.0,8.0,0.0,0.0
0.6,0.0,1.0,0.99375,0.013975424859373677
0.6,0.0,2.0,1.0,0.0
0.6,0.0,4.0,1.0,0.0
0.6,0.0,8.0,1.0,0.0
0.6,1.0,1.0,1.0,0.0
0.6,1.0,2.0,1.0,0.0
0.6,1.0,4.0,1.0,0.0
0.6,1.0,8.0,1.0,0.0
0.6,2.0,1.0,0.9125,0.06774838558962125
0.6,2.0,2.0,1.0,0.0
0.6,2.0,4.0,1.0,0.0
0.6,2.0,8.0,1.0,0.0
0.6,3.0,1.0,0.15,0.046351240544347895
0.6,3.0,2.0,0.5875,0.06011057519272296
0.6,3.0,4.0,0.90625,0.04941058844013093
0.6,3.0,8.0,0.99375,0.013975424859373692
0.6,4.0,1.0,0.0,0.0
0.6,4.0,2.0,0.0125,0.01711632992203644
0.6,4.0,4.0,0.06875,0.060110575192722955
0.6,4.0,8.0,0.125,0.05846339666834283
0.6,5.0,1.0,0.0,0.0
0.6,5.0,2.0,0.0,0.0
0.6,5.0,4.0,0.0,0.0
0.6,5.0,8.0,0.0,0.0
0.6,7.0,1.0,0.0,0.0
0.6,7.0,2.0,0.0,0.0
0.6,7.0,4.0,0.0,0.0
0.6,7.0,8.0,0.0,0.0


==> anc/experimental_evidence/conditional_tinylm/results/schedule_coupling/analysis_summary.json <==
{
  "runs": 120,
  "seeds": 10,
  "matched_multiset_verified": true,
  "total_samples_per_run": 153600,
  "extra_replay_samples_per_run": 55512,
  "replay_mixture_fraction": 0.361404243455986,
  "focal_correct_probability_contrasts": [
    {
      "metric": "focal_correct_prob",
      "weight_decay": 0.0,
      "late_minus_early_mean": 0.01856015920639038,
      "coupling_contrast_mean": 0.0,
      "coupling_ci_low": 0.0,
      "coupling_ci_high": 0.0
    },
    {
      "metric": "focal_correct_prob",
      "weight_decay": 3.0,
      "late_minus_early_mean": 0.21846747994422913,
      "coupling_contrast_mean": 0.19990732073783873,
      "coupling_ci_low": 0.19292119324207305,
      "coupling_ci_high": 0.20685221821069716
    },
    {
      "metric": "focal_correct_prob",
      "weight_decay": 4.0,
      "late_minus_early_mean": 0.30805926620960233,
      "coupling_contrast_mean": 0.28949910700321196,
      "coupling_ci_low": 0.2814424882084131,
      "coupling_ci_high": 0.29780044078826906
    },
    {
      "metric": "focal_correct_prob",
      "weight_decay": 5.0,
      "late_minus_early_mean": 0.3194611847400665,
      "coupling_contrast_mean": 0.30090102553367615,
      "coupling_ci_low": 0.29338386513292786,
      "coupling_ci_high": 0.3081332491338253
    }
  ],
  "tail_focal_correct_probability_contrasts": [
    {
      "metric": "tail_focal_correct_prob",
      "weight_decay": 0.0,
      "late_minus_early_mean": 0.03957594633102417,
      "coupling_contrast_mean": 0.0,
      "coupling_ci_low": 0.0,
      "coupling_ci_high": 0.0
    },
    {
      "metric": "tail_focal_correct_prob",
      "weight_decay": 3.0,
      "late_minus_early_mean": 0.2730897545814514,
      "coupling_contrast_mean": 0.23351380825042725,
      "coupling_ci_low": 0.22417594835162163,
      "coupling_ci_high": 0.2449568995088339
    },
    {
      "metric": "tail_focal_correct_prob",
      "weight_decay": 4.0,
      "late_minus_early_mean": 0.30743972063064573,
      "coupling_contrast_mean": 0.2678637742996216,
      "coupling_ci_low": 0.25764455772936345,
      "coupling_ci_high": 0.27862197056412696
    },
    {
      "metric": "tail_focal_correct_prob",
      "weight_decay": 5.0,
      "late_minus_early_mean": 0.26320994794368746,
      "coupling_contrast_mean": 0.22363400161266328,
      "coupling_ci_low": 0.21633866351097822,
      "coupling_ci_high": 0.2325197882205248
    }
  ]
}

==> anc/experimental_evidence/conditional_tinylm/results/schedule_coupling/config.json <==
{
  "n_ranks": 64,
  "n_labels": 8,
  "zipf_beta": 1.15,
  "embedding_dim": 24,
  "hidden_dim": 48,
  "batch_size": 256,
  "steps": 600,
  "learning_rate": 0.003,
  "replay_multiplier": 4.0,
  "decays": [
    0.0,
    3.0,
    4.0,
    5.0
  ],
  "schedules": [
    "early",
    "uniform",
    "late"
  ],
  "seeds": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9
  ],
  "checkpoint_interval": 50,
  "retention_probability": 0.5,
  "tail_fraction": 0.25,
  "bootstrap_replicates": 5000,
  "bootstrap_seed": 20260729,
  "torch_threads": 4
}

==> anc/experimental_evidence/conditional_tinylm/results/schedule_coupling/environment.json <==
{
  "python": "3.9.18 | packaged by conda-forge | (main, Dec 23 2023, 16:35:41) \n[Clang 16.0.6 ]",
  "platform": "macOS-14.5-arm64-arm-64bit",
  "torch": "2.3.0",
  "numpy": "2.0.2",
  "pandas": "2.2.3",
  "scikit_learn": "1.6.1",
  "matplotlib": "3.9.4",
  "device": "cpu"
}

==> anc/experimental_evidence/conditional_tinylm/results/schedule_coupling/paired_contrast_summary.csv <==
metric,weight_decay,late_minus_early_mean,coupling_contrast_mean,coupling_ci_low,coupling_ci_high
focal_correct_prob,0.0,0.01856015920639038,0.0,0.0,0.0
focal_correct_prob,3.0,0.21846747994422913,0.19990732073783873,0.19292119324207305,0.20685221821069716
focal_correct_prob,4.0,0.30805926620960233,0.28949910700321196,0.2814424882084131,0.29780044078826906
focal_correct_prob,5.0,0.3194611847400665,0.30090102553367615,0.29338386513292786,0.3081332491338253
tail_focal_correct_prob,0.0,0.03957594633102417,0.0,0.0,0.0
tail_focal_correct_prob,3.0,0.2730897545814514,0.23351380825042725,0.22417594835162163,0.2449568995088339
tail_focal_correct_prob,4.0,0.30743972063064573,0.2678637742996216,0.25764455772936345,0.27862197056412696
tail_focal_correct_prob,5.0,0.26320994794368746,0.22363400161266328,0.21633866351097822,0.2325197882205248
background_correct_prob,0.0,-0.029005759954452516,0.0,0.0,0.0
background_correct_prob,3.0,-0.5231064826250076,-0.4941007226705551,-0.4995577912405133,-0.4880821698158979
background_correct_prob,4.0,-0.37364630699157714,-0.34464054703712466,-0.3510186281427741,-0.33752025526016954
background_correct_prob,5.0,-0.23616522997617723,-0.2071594700217247,-0.21347521767020225,-0.20085340209305286
focal_retention_rate,0.0,0.0,0.0,0.0,0.0
focal_retention_rate,3.0,0.22734375,0.22734375,0.20388671875000003,0.25390625
focal_retention_rate,4.0,0.76328125,0.76328125,0.74921875,0.778125
focal_retention_rate,5.0,0.78359375,0.78359375,0.76015625,0.80546875
tail_focal_retention_rate,0.0,0.0,0.0,0.0,0.0
tail_focal_retention_rate,3.0,0.63125,0.63125,0.584375,0.684375
tail_focal_retention_rate,4.0,0.98125,0.98125,0.96875,0.99375
tail_focal_retention_rate,5.0,0.35625,0.35625,0.303125,0.4125
background_retention_rate,0.0,-0.02864583333333336,0.0,0.0,0.0
background_retention_rate,3.0,-0.9020833333333332,-0.8734375,-0.8846354166666666,-0.8630208333333333
background_retention_rate,4.0,-0.4653645833333333,-0.43671875,-0.4513020833333334,-0.4205729166666667
background_retention_rate,5.0,-0.15494791666666669,-0.1263020833333333,-0.1359375,-0.11666666666666663


==> anc/experimental_evidence/conditional_tinylm/results/schedule_coupling/paired_contrasts.csv <==
seed,weight_decay,metric,late_minus_early,uniform_minus_early,coupling_contrast_vs_decay0
0,0.0,focal_correct_prob,0.019927144050598145,0.01823103427886963,0.0
0,3.0,focal_correct_prob,0.23910284042358398,0.19945967197418213,0.21917569637298584
0,4.0,focal_correct_prob,0.3347432613372803,0.2486891746520996,0.31481611728668213
0,5.0,focal_correct_prob,0.3373424708843231,0.21114301681518555,0.317415326833725
1,0.0,focal_correct_prob,0.021234512329101562,0.01912224292755127,0.0
1,3.0,focal_correct_prob,0.1983647346496582,0.16714000701904297,0.17713022232055664
1,4.0,focal_correct_prob,0.2857357859611511,0.20356231927871704,0.26450127363204956
1,5.0,focal_correct_prob,0.2982374429702759,0.1850947141647339,0.2770029306411743
2,0.0,focal_correct_prob,0.017408370971679688,0.016309022903442383,0.0
2,3.0,focal_correct_prob,0.21646404266357422,0.18523895740509033,0.19905567169189453
2,4.0,focal_correct_prob,0.30743807554244995,0.22875875234603882,0.29002970457077026
2,5.0,focal_correct_prob,0.30513864755630493,0.19521218538284302,0.28773027658462524
3,0.0,focal_correct_prob,0.014922916889190674,0.013384044170379639,0.0
3,3.0,focal_correct_prob,0.20954358577728271,0.17631268501281738,0.19462066888809204
3,4.0,focal_correct_prob,0.2992781102657318,0.21917006373405457,0.28435519337654114
3,5.0,focal_correct_prob,0.320658802986145,0.19220590591430664,0.30573588609695435
4,0.0,focal_correct_prob,0.01804453134536743,0.01704341173171997,0.0
4,3.0,focal_correct_prob,0.22207963466644287,0.18167734146118164,0.20403510332107544
4,4.0,focal_correct_prob,0.31845128536224365,0.23130643367767334,0.3004067540168762
4,5.0,focal_correct_prob,0.32973283529281616,0.20713847875595093,0.31168830394744873
5,0.0,focal_correct_prob,0.017557859420776367,0.01662808656692505,0.0
5,3.0,focal_correct_prob,0.21508824825286865,0.1802436113357544,0.19753038883209229
5,4.0,focal_correct_prob,0.30536895990371704,0.21641498804092407,0.2878111004829407
5,5.0,focal_correct_prob,0.3196720778942108,0.17814281582832336,0.30211421847343445
6,0.0,focal_correct_prob,0.016394078731536865,0.014553487300872803,0.0
6,3.0,focal_correct_prob,0.2334592342376709,0.20430296659469604,0.21706515550613403
6,4.0,focal_correct_prob,0.3188056945800781,0.2533227205276489,0.30241161584854126
6,5.0,focal_correct_prob,0.3314219117164612,0.20412415266036987,0.3150278329849243
7,0.0,focal_correct_prob,0.018557429313659668,0.01722550392150879,0.0
7,3.0,focal_correct_prob,0.2120532989501953,0.18105864524841309,0.19349586963653564
7,4.0,focal_correct_prob,0.3049768805503845,0.21575558185577393,0.28641945123672485
7,5.0,focal_correct_prob,0.31960970163345337,0.19583767652511597,0.3010522723197937
8,0.0,focal_correct_prob,0.021074771881103516,0.019733905792236328,0.0
8,3.0,focal_correct_prob,0.21939730644226074,0.189017653465271,0.19832253456115723
8,4.0,focal_correct_prob,0.30683955550193787,0.2223268449306488,0.28576478362083435
8,5.0,focal_correct_prob,0.3173180818557739,0.19320672750473022,0.2962433099746704
9,0.0,focal_correct_prob,0.020479977130889893,0.01891636848449707,0.0
9,3.0,focal_correct_prob,0.21912187337875366,0.19082623720169067,0.19864189624786377
9,4.0,focal_correct_prob,0.2989550530910492,0.22582200169563293,0.2784750759601593
9,5.0,focal_correct_prob,0.3154798746109009,0.18975913524627686,0.294999897480011
0,0.0,tail_focal_correct_prob,0.048733651638031006,0.04387044906616211,0.0
0,3.0,tail_focal_correct_prob,0.2991940975189209,0.24045664072036743,0.2504604458808899
0,4.0,tail_focal_correct_prob,0.3329091966152191,0.2225535809993744,0.2841755449771881
0,5.0,tail_focal_correct_prob,0.27968746423721313,0.15056222677230835,0.23095381259918213
1,0.0,tail_focal_correct_prob,0.03837573528289795,0.03486073017120361,0.0
1,3.0,tail_focal_correct_prob,0.26249393820762634,0.2235197126865387,0.2241182029247284
1,4.0,tail_focal_correct_prob,0.29663145542144775,0.1999516487121582,0.2582557201385498
1,5.0,tail_focal_correct_prob,0.25008726119995117,0.14287406206130981,0.21171152591705322
2,0.0,tail_focal_correct_prob,0.02626204490661621,0.02487701177597046,0.0
2,3.0,tail_focal_correct_prob,0.27132469415664673,0.2232019305229187,0.24506264925003052
2,4.0,tail_focal_correct_prob,0.30921855568885803,0.20595350861549377,0.2829565107822418
2,5.0,tail_focal_correct_prob,0.24821248650550842,0.13776350021362305,0.2219504415988922
3,0.0,tail_focal_correct_prob,0.033749401569366455,0.03031688928604126,0.0
3,3.0,tail_focal_correct_prob,0.2597436308860779,0.21199864149093628,0.22599422931671143
3,4.0,tail_focal_correct_prob,0.2950243055820465,0.19556650519371033,0.26127490401268005
3,5.0,tail_focal_correct_prob,0.25812405347824097,0.1345149278640747,0.2243746519088745
4,0.0,tail_focal_correct_prob,0.04515868425369263,0.04277384281158447,0.0
4,3.0,tail_focal_correct_prob,0.28069058060646057,0.22091254591941833,0.23553189635276794
4,4.0,tail_focal_correct_prob,0.32081738114356995,0.21143171191215515,0.2756586968898773
4,5.0,tail_focal_correct_prob,0.2749181538820267,0.15278930962085724,0.22975946962833405
5,0.0,tail_focal_correct_prob,0.03996908664703369,0.0376056432723999,0.0
5,3.0,tail_focal_correct_prob,0.26870888471603394,0.21747595071792603,0.22873979806900024
5,4.0,tail_focal_correct_prob,0.30419111251831055,0.1909303069114685,0.26422202587127686
5,5.0,tail_focal_correct_prob,0.26417718827724457,0.12226413190364838,0.22420810163021088
6,0.0,tail_focal_correct_prob,0.03129619359970093,0.02876228094100952,0.0
6,3.0,tail_focal_correct_prob,0.3021767735481262,0.2587472200393677,0.2708805799484253
6,4.0,tail_focal_correct_prob,0.33256304264068604,0.2436833381652832,0.3012668490409851
6,5.0,tail_focal_correct_prob,0.2872806191444397,0.15443041920661926,0.25598442554473877
7,0.0,tail_focal_correct_prob,0.03714632987976074,0.03470534086227417,0.0
7,3.0,tail_focal_correct_prob,0.2587679326534271,0.21584811806678772,0.22162160277366638
7,4.0,tail_focal_correct_prob,0.29781919717788696,0.19044512510299683,0.2606728672981262
7,5.0,tail_focal_correct_prob,0.25593212246894836,0.1370895802974701,0.21878579258918762
8,0.0,tail_focal_correct_prob,0.04341799020767212,0.041933298110961914,0.0
8,3.0,tail_focal_correct_prob,0.2567921280860901,0.21812301874160767,0.21337413787841797
8,4.0,tail_focal_correct_prob,0.29197925329208374,0.1967724859714508,0.24856126308441162
8,5.0,tail_focal_correct_prob,0.2556283473968506,0.14221510291099548,0.21221035718917847
9,0.0,tail_focal_correct_prob,0.05165034532546997,0.04683208465576172,0.0
9,3.0,tail_focal_correct_prob,0.27100488543510437,0.22932025790214539,0.2193545401096344
9,4.0,tail_focal_correct_prob,0.2932437062263489,0.2044423222541809,0.2415933609008789
9,5.0,tail_focal_correct_prob,0.2580517828464508,0.1378420889377594,0.20640143752098083
0,0.0,background_correct_prob,-0.0300217866897583,0.01896899938583374,0.0
0,3.0,background_correct_prob,-0.5142815113067627,-0.0987204909324646,-0.4842597246170044
0,4.0,background_correct_prob,-0.35841408371925354,-0.05987843871116638,-0.32839229702949524
0,5.0,background_correct_prob,-0.22338055074214935,-0.027670055627822876,-0.19335876405239105
1,0.0,background_correct_prob,-0.03326153755187988,0.011130034923553467,0.0
1,3.0,background_correct_prob,-0.5275420993566513,-0.10421079397201538,-0.4942805618047714
1,4.0,background_correct_prob,-0.38389046490192413,-0.09024932980537415,-0.35062892735004425
1,5.0,background_correct_prob,-0.24808742105960846,-0.05510929226875305,-0.21482588350772858
2,0.0,background_correct_prob,-0.023570001125335693,0.017717182636260986,0.0
2,3.0,background_correct_prob,-0.5221378654241562,-0.0967104434967041,-0.4985678642988205
2,4.0,background_correct_prob,-0.3804328292608261,-0.07812726497650146,-0.3568628281354904
2,5.0,background_correct_prob,-0.24768461287021637,-0.05000448226928711,-0.22411461174488068
3,0.0,background_correct_prob,-0.02520167827606201,0.011735260486602783,0.0
3,3.0,background_correct_prob,-0.5295660942792892,-0.10930138826370239,-0.5043644160032272
3,4.0,background_correct_prob,-0.3781096935272217,-0.08324822783470154,-0.35290801525115967
3,5.0,background_correct_prob,-0.23207515478134155,-0.04078832268714905,-0.20687347650527954
4,0.0,background_correct_prob,-0.03310126066207886,0.008702576160430908,0.0
4,3.0,background_correct_prob,-0.5247923135757446,-0.11486601829528809,-0.49169105291366577
4,4.0,background_correct_prob,-0.3657515048980713,-0.07676362991333008,-0.33265024423599243
4,5.0,background_correct_prob,-0.2257504016160965,-0.029612421989440918,-0.19264914095401764
5,0.0,background_correct_prob,-0.024848341941833496,0.015486180782318115,0.0
5,3.0,background_correct_prob,-0.5314280539751053,-0.11045587062835693,-0.5065797120332718
5,4.0,background_correct_prob,-0.3839954733848572,-0.0926215648651123,-0.3591471314430237
5,5.0,background_correct_prob,-0.2403399497270584,-0.05697724223136902,-0.21549160778522491
6,0.0,background_correct_prob,-0.03275001049041748,0.00880962610244751,0.0
6,3.0,background_correct_prob,-0.5119724124670029,-0.0871991515159607,-0.4792224019765854
6,4.0,background_correct_prob,-0.3618728816509247,-0.055552005767822266,-0.3291228711605072
6,5.0,background_correct_prob,-0.2298738807439804,-0.04122462868690491,-0.19712387025356293
7,0.0,background_correct_prob,-0.02355015277862549,0.018362224102020264,0.0
7,3.0,background_correct_prob,-0.5218440145254135,-0.0946037769317627,-0.498293861746788
7,4.0,background_correct_prob,-0.37635374069213867,-0.08541983366012573,-0.3528035879135132
7,5.0,background_correct_prob,-0.22874298691749573,-0.042117297649383545,-0.20519283413887024
8,0.0,background_correct_prob,-0.021316826343536377,0.017305374145507812,0.0
8,3.0,background_correct_prob,-0.5245386362075806,-0.09581810235977173,-0.5032218098640442
8,4.0,background_correct_prob,-0.3670880049467087,-0.079708993434906,-0.3457711786031723
8,5.0,background_correct_prob,-0.2399931699037552,-0.04597204923629761,-0.2186763435602188
9,0.0,background_correct_prob,-0.04243600368499756,0.009206533432006836,0.0
9,3.0,background_correct_prob,-0.52296182513237,-0.10153138637542725,-0.48052582144737244
9,4.0,background_correct_prob,-0.3805543929338455,-0.07827886939048767,-0.33811838924884796
9,5.0,background_correct_prob,-0.2457241714000702,-0.05232611298561096,-0.20328816771507263
0,0.0,focal_retention_rate,0.0,0.0,0.0
0,3.0,focal_retention_rate,0.28125,0.28125,0.28125
0,4.0,focal_retention_rate,0.8125,0.671875,0.8125
0,5.0,focal_retention_rate,0.828125,0.3828125,0.828125
1,0.0,focal_retention_rate,0.0,0.0,0.0
1,3.0,focal_retention_rate,0.171875,0.171875,0.171875
1,4.0,focal_retention_rate,0.71875,0.609375,0.71875
1,5.0,focal_retention_rate,0.71875,0.3359375,0.71875
2,0.0,focal_retention_rate,0.0,0.0,0.0
2,3.0,focal_retention_rate,0.21875,0.21875,0.21875
2,4.0,focal_retention_rate,0.7578125,0.640625,0.7578125
2,5.0,focal_retention_rate,0.734375,0.3984375,0.734375
3,0.0,focal_retention_rate,0.0,0.0,0.0
3,3.0,focal_retention_rate,0.203125,0.203125,0.203125
3,4.0,focal_retention_rate,0.78125,0.6328125,0.78125
3,5.0,focal_retention_rate,0.765625,0.3359375,0.765625
4,0.0,focal_retention_rate,0.0,0.0,0.0
4,3.0,focal_retention_rate,0.25,0.25,0.25
4,4.0,focal_retention_rate,0.765625,0.609375,0.765625
4,5.0,focal_retention_rate,0.8125,0.40625,0.8125
5,0.0,focal_retention_rate,0.0,0.0,0.0
5,3.0,focal_retention_rate,0.1953125,0.1953125,0.1953125
5,4.0,focal_retention_rate,0.78125,0.625,0.78125
5,5.0,focal_retention_rate,0.8203125,0.328125,0.8203125
6,0.0,focal_retention_rate,0.0,0.0,0.0
6,3.0,focal_retention_rate,0.2578125,0.2578125,0.2578125
6,4.0,focal_retention_rate,0.765625,0.6640625,0.765625
6,5.0,focal_retention_rate,0.8125,0.375,0.8125
7,0.0,focal_retention_rate,0.0,0.0,0.0
7,3.0,focal_retention_rate,0.1796875,0.1796875,0.1796875
7,4.0,focal_retention_rate,0.75,0.59375,0.75
7,5.0,focal_retention_rate,0.78125,0.359375,0.78125
8,0.0,focal_retention_rate,0.0,0.0,0.0
8,3.0,focal_retention_rate,0.2109375,0.203125,0.2109375
8,4.0,focal_retention_rate,0.75,0.609375,0.75
8,5.0,focal_retention_rate,0.8046875,0.34375,0.8046875
9,0.0,focal_retention_rate,0.0,0.0,0.0
9,3.0,focal_retention_rate,0.3046875,0.3046875,0.3046875
9,4.0,focal_retention_rate,0.75,0.625,0.75
9,5.0,focal_retention_rate,0.7578125,0.3515625,0.7578125
0,0.0,tail_focal_retention_rate,0.0,0.0,0.0
0,3.0,tail_focal_retention_rate,0.71875,0.71875,0.71875
0,4.0,tail_focal_retention_rate,1.0,0.5,1.0
0,5.0,tail_focal_retention_rate,0.4375,0.0,0.4375
1,0.0,tail_focal_retention_rate,0.0,0.0,0.0
1,3.0,tail_focal_retention_rate,0.5625,0.5625,0.5625
1,4.0,tail_focal_retention_rate,0.96875,0.5625,0.96875
1,5.0,tail_focal_retention_rate,0.25,0.0,0.25
2,0.0,tail_focal_retention_rate,0.0,0.0,0.0
2,3.0,tail_focal_retention_rate,0.59375,0.59375,0.59375
2,4.0,tail_focal_retention_rate,1.0,0.53125,1.0
2,5.0,tail_focal_retention_rate,0.28125,0.0,0.28125
3,0.0,tail_focal_retention_rate,0.0,0.0,0.0
3,3.0,tail_focal_retention_rate,0.59375,0.59375,0.59375
3,4.0,tail_focal_retention_rate,0.96875,0.46875,0.96875
3,5.0,tail_focal_retention_rate,0.25,0.0,0.25
4,0.0,tail_focal_retention_rate,0.0,0.0,0.0
4,3.0,tail_focal_retention_rate,0.65625,0.65625,0.65625
4,4.0,tail_focal_retention_rate,1.0,0.53125,1.0
4,5.0,tail_focal_retention_rate,0.40625,0.0,0.40625
5,0.0,tail_focal_retention_rate,0.0,0.0,0.0
5,3.0,tail_focal_retention_rate,0.59375,0.59375,0.59375
5,4.0,tail_focal_retention_rate,1.0,0.4375,1.0
5,5.0,tail_focal_retention_rate,0.4375,0.0,0.4375
6,0.0,tail_focal_retention_rate,0.0,0.0,0.0
6,3.0,tail_focal_retention_rate,0.6875,0.6875,0.6875
6,4.0,tail_focal_retention_rate,1.0,0.65625,1.0
6,5.0,tail_focal_retention_rate,0.5,0.0,0.5
7,0.0,tail_focal_retention_rate,0.0,0.0,0.0
7,3.0,tail_focal_retention_rate,0.53125,0.53125,0.53125
7,4.0,tail_focal_retention_rate,0.96875,0.46875,0.96875
7,5.0,tail_focal_retention_rate,0.3125,0.0,0.3125
8,0.0,tail_focal_retention_rate,0.0,0.0,0.0
8,3.0,tail_focal_retention_rate,0.5625,0.53125,0.5625
8,4.0,tail_focal_retention_rate,0.96875,0.5625,0.96875
8,5.0,tail_focal_retention_rate,0.40625,0.0,0.40625
9,0.0,tail_focal_retention_rate,0.0,0.0,0.0
9,3.0,tail_focal_retention_rate,0.8125,0.8125,0.8125
9,4.0,tail_focal_retention_rate,0.9375,0.53125,0.9375
9,5.0,tail_focal_retention_rate,0.28125,0.0,0.28125
0,0.0,background_retention_rate,-0.03125,0.01041666666666663,0.0
0,3.0,background_retention_rate,-0.90625,-0.28385416666666663,-0.875
0,4.0,background_retention_rate,-0.4244791666666667,-0.13020833333333337,-0.3932291666666667
0,5.0,background_retention_rate,-0.12760416666666666,-0.015624999999999986,-0.09635416666666666
1,0.0,background_retention_rate,-0.03385416666666663,0.0026041666666667407,0.0
1,3.0,background_retention_rate,-0.9140625,-0.26822916666666663,-0.8802083333333334
1,4.0,background_retention_rate,-0.5052083333333334,-0.23958333333333337,-0.47135416666666674
1,5.0,background_retention_rate,-0.1796875,-0.07291666666666667,-0.14583333333333337
2,0.0,background_retention_rate,-0.0234375,0.00520833333333337,0.0
2,3.0,background_retention_rate,-0.8932291666666666,-0.2265625,-0.8697916666666666
2,4.0,background_retention_rate,-0.4791666666666667,-0.19270833333333337,-0.4557291666666667
2,5.0,background_retention_rate,-0.17708333333333334,-0.06510416666666667,-0.15364583333333334
3,0.0,background_retention_rate,-0.0234375,0.0026041666666666297,0.0
3,3.0,background_retention_rate,-0.9036458333333334,-0.25260416666666674,-0.8802083333333334
3,4.0,background_retention_rate,-0.46875,-0.19791666666666669,-0.4453125
3,5.0,background_retention_rate,-0.14583333333333334,-0.04947916666666667,-0.12239583333333334
4,0.0,background_retention_rate,-0.02604166666666674,0.005208333333333259,0.0
4,3.0,background_retention_rate,-0.8958333333333334,-0.3046875,-0.8697916666666666
4,4.0,background_retention_rate,-0.4479166666666667,-0.1875,-0.42187499999999994
4,5.0,background_retention_rate,-0.13802083333333334,-0.013020833333333343,-0.1119791666666666
5,0.0,background_retention_rate,-0.02604166666666674,0.0078125,0.0
5,3.0,background_retention_rate,-0.9401041666666666,-0.328125,-0.9140624999999999
5,4.0,background_retention_rate,-0.4895833333333333,-0.2265625,-0.4635416666666666
5,5.0,background_retention_rate,-0.15104166666666666,-0.046874999999999986,-0.12499999999999992
6,0.0,background_retention_rate,-0.02864583333333337,0.0078125,0.0
6,3.0,background_retention_rate,-0.8776041666666666,-0.2265625,-0.8489583333333333
6,4.0,background_retention_rate,-0.4375,-0.12239583333333331,-0.40885416666666663
6,5.0,background_retention_rate,-0.15104166666666666,-0.04427083333333333,-0.12239583333333329
7,0.0,background_retention_rate,-0.02864583333333337,0.0026041666666666297,0.0
7,3.0,background_retention_rate,-0.90625,-0.24739583333333337,-0.8776041666666666
7,4.0,background_retention_rate,-0.46875,-0.1875,-0.44010416666666663
7,5.0,background_retention_rate,-0.15625,-0.0546875,-0.12760416666666663
8,0.0,background_retention_rate,-0.02083333333333337,0.00520833333333337,0.0
8,3.0,background_retention_rate,-0.8932291666666666,-0.234375,-0.8723958333333333
8,4.0,background_retention_rate,-0.4348958333333333,-0.1640625,-0.41406249999999994
8,5.0,background_retention_rate,-0.15625,-0.04947916666666667,-0.13541666666666663
9,0.0,background_retention_rate,-0.04427083333333337,0.0078125,0.0
9,3.0,background_retention_rate,-0.890625,-0.26302083333333337,-0.8463541666666666
9,4.0,background_retention_rate,-0.4973958333333333,-0.20052083333333331,-0.45312499999999994
9,5.0,background_retention_rate,-0.16666666666666666,-0.06770833333333333,-0.12239583333333329


==> anc/experimental_evidence/conditional_tinylm/results/schedule_coupling/run_summary.csv <==
seed,weight_decay,schedule,focal_correct_prob,tail_focal_correct_prob,background_correct_prob,focal_retention_rate,tail_focal_retention_rate,background_retention_rate
0,0.0,early,0.9756293296813965,0.9418149590492249,0.9461968541145325,1.0,1.0,0.9895833333333334
0,0.0,late,0.9955564737319946,0.9905486106872559,0.9161750674247742,1.0,1.0,0.9583333333333334
0,0.0,uniform,0.9938603639602661,0.985685408115387,0.9651658535003662,1.0,1.0,1.0
0,3.0,early,0.5997538566589355,0.44433313608169556,0.6791884899139404,0.71875,0.28125,0.90625
0,3.0,late,0.8388566970825195,0.7435272336006165,0.16490697860717773,1.0,1.0,0.0
0,3.0,uniform,0.7992135286331177,0.684789776802063,0.5804679989814758,1.0,1.0,0.6223958333333334
0,4.0,early,0.3979579210281372,0.2825128138065338,0.4981723725795746,0.1875,0.0,0.4244791666666667
0,4.0,late,0.7327011823654175,0.6154220104217529,0.13975828886032104,1.0,1.0,0.0
0,4.0,uniform,0.6466470956802368,0.5050663948059082,0.4382939338684082,0.859375,0.5,0.2942708333333333
0,5.0,early,0.26673266291618347,0.20619827508926392,0.3540952205657959,0.0,0.0,0.12760416666666666
0,5.0,late,0.6040751338005066,0.48588573932647705,0.13071466982364655,0.828125,0.4375,0.0
0,5.0,uniform,0.477875679731369,0.35676050186157227,0.326425164937973,0.3828125,0.0,0.11197916666666667
1,0.0,early,0.9742099046707153,0.9523543119430542,0.9450643658638,1.0,1.0,0.9869791666666666
1,0.0,late,0.9954444169998169,0.9907300472259521,0.9118028283119202,1.0,1.0,0.953125
1,0.0,uniform,0.9933321475982666,0.9872150421142578,0.9561944007873535,1.0,1.0,0.9895833333333334
1,3.0,early,0.6376402974128723,0.4835211932659149,0.6910523772239685,0.828125,0.4375,0.9140625
1,3.0,late,0.8360050320625305,0.7460151314735413,0.1635102778673172,1.0,1.0,0.0
1,3.0,uniform,0.8047803044319153,0.7070409059524536,0.5868415832519531,1.0,1.0,0.6458333333333334
1,4.0,early,0.4357239007949829,0.3108311891555786,0.5235866904258728,0.2734375,0.0,0.5052083333333334
1,4.0,late,0.721459686756134,0.6074626445770264,0.13969622552394867,0.9921875,0.96875,0.0
1,4.0,uniform,0.6392862200737,0.5107828378677368,0.43333736062049866,0.8828125,0.5625,0.265625
1,5.0,early,0.2894463539123535,0.2210562527179718,0.37865185737609863,0.0,0.0,0.1796875
1,5.0,late,0.5876837968826294,0.471143513917923,0.13056443631649017,0.71875,0.25,0.0
1,5.0,uniform,0.4745410680770874,0.3639303147792816,0.3235425651073456,0.3359375,0.0,0.10677083333333333
2,0.0,early,0.9790502786636353,0.9681762456893921,0.9420608878135681,1.0,1.0,0.9921875
2,0.0,late,0.9964586496353149,0.9944382905960083,0.9184908866882324,1.0,1.0,0.96875
2,0.0,uniform,0.9953593015670776,0.9930532574653625,0.9597780704498291,1.0,1.0,0.9973958333333334
2,3.0,early,0.6236518621444702,0.4831783175468445,0.6875119209289551,0.78125,0.40625,0.8932291666666666
2,3.0,late,0.8401159048080444,0.7545030117034912,0.1653740555047989,1.0,1.0,0.0
2,3.0,uniform,0.8088908195495605,0.7063802480697632,0.590801477432251,1.0,1.0,0.6666666666666666
2,4.0,early,0.4254762530326843,0.3084723651409149,0.5210176706314087,0.2421875,0.0,0.4791666666666667
2,4.0,late,0.7329143285751343,0.617690920829773,0.14058484137058258,1.0,1.0,0.0
2,4.0,uniform,0.6542350053787231,0.5144258737564087,0.4428904056549072,0.8828125,0.53125,0.2864583333333333
2,5.0,early,0.28905338048934937,0.22389084100723267,0.3784675598144531,0.0078125,0.0,0.17708333333333334
2,5.0,late,0.5941920280456543,0.4721033275127411,0.13078294694423676,0.7421875,0.28125,0.0
2,5.0,uniform,0.4842655658721924,0.3616543412208557,0.328463077545166,0.40625,0.0,0.11197916666666667
3,0.0,early,0.9810160398483276,0.9585326910018921,0.9428560137748718,1.0,1.0,0.984375
3,0.0,late,0.9959389567375183,0.9922820925712585,0.9176543354988098,1.0,1.0,0.9609375
3,0.0,uniform,0.9944000840187073,0.9888495802879333,0.9545912742614746,1.0,1.0,0.9869791666666666
3,3.0,early,0.6213297843933105,0.4715263247489929,0.6960540413856506,0.796875,0.40625,0.9036458333333334
3,3.0,late,0.8308733701705933,0.7312699556350708,0.1664879471063614,1.0,1.0,0.0
3,3.0,uniform,0.7976424694061279,0.6835249662399292,0.5867526531219482,1.0,1.0,0.6510416666666666
3,4.0,early,0.41645315289497375,0.2980744540691376,0.5190069079399109,0.2109375,0.0,0.46875
3,4.0,late,0.7157312631607056,0.5930987596511841,0.1408972144126892,0.9921875,0.96875,0.0
3,4.0,uniform,0.6356232166290283,0.4936409592628479,0.43575868010520935,0.84375,0.46875,0.2708333333333333
3,5.0,early,0.2718624472618103,0.21226626634597778,0.36286771297454834,0.0,0.0,0.14583333333333334
3,5.0,late,0.5925212502479553,0.47039031982421875,0.1307925581932068,0.765625,0.25,0.0
3,5.0,uniform,0.46406835317611694,0.3467811942100525,0.3220793902873993,0.3359375,0.0,0.09635416666666667
4,0.0,early,0.977573812007904,0.9453673362731934,0.944178581237793,1.0,1.0,0.9817708333333334
4,0.0,late,0.9956183433532715,0.990526020526886,0.9110773205757141,1.0,1.0,0.9557291666666666
4,0.0,uniform,0.994617223739624,0.9881411790847778,0.9528811573982239,1.0,1.0,0.9869791666666666
4,3.0,early,0.613257646560669,0.4567791521549225,0.6885707974433899,0.75,0.34375,0.8958333333333334
4,3.0,late,0.8353372812271118,0.7374697327613831,0.16377848386764526,1.0,1.0,0.0
4,3.0,uniform,0.7949349880218506,0.6776916980743408,0.5737047791481018,1.0,1.0,0.5911458333333334
4,4.0,early,0.40583884716033936,0.2838974893093109,0.5050724744796753,0.234375,0.0,0.4479166666666667
4,4.0,late,0.724290132522583,0.6047148704528809,0.139320969581604,1.0,1.0,0.0
4,4.0,uniform,0.6371452808380127,0.49532920122146606,0.4283088445663452,0.84375,0.53125,0.2604166666666667
4,5.0,early,0.27271825075149536,0.20920155942440033,0.35626688599586487,0.0,0.0,0.13802083333333334
4,5.0,late,0.6024510860443115,0.484119713306427,0.13051648437976837,0.8125,0.40625,0.0
4,5.0,uniform,0.4798567295074463,0.36199086904525757,0.32665446400642395,0.40625,0.0,0.125
5,0.0,early,0.9779413938522339,0.9510660171508789,0.9480133652687073,1.0,1.0,0.9895833333333334
5,0.0,late,0.9954992532730103,0.9910351037979126,0.9231650233268738,1.0,1.0,0.9635416666666666
5,0.0,uniform,0.9945694804191589,0.9886716604232788,0.9634995460510254,1.0,1.0,0.9973958333333334
5,3.0,early,0.6218352317810059,0.47670048475265503,0.6947715878486633,0.8046875,0.40625,0.9401041666666666
5,3.0,late,0.8369234800338745,0.745409369468689,0.16334353387355804,1.0,1.0,0.0
5,3.0,uniform,0.8020788431167603,0.694176435470581,0.5843157172203064,1.0,1.0,0.6119791666666666
5,4.0,early,0.4197278618812561,0.3046354055404663,0.522982120513916,0.21875,0.0,0.4895833333333333
5,4.0,late,0.7250968217849731,0.6088265180587769,0.13898664712905884,1.0,1.0,0.0
5,4.0,uniform,0.6361428499221802,0.4955657124519348,0.4303605556488037,0.84375,0.4375,0.2630208333333333
5,5.0,early,0.28171733021736145,0.21885789930820465,0.37067165970802307,0.0,0.0,0.15104166666666666
5,5.0,late,0.6013894081115723,0.4830350875854492,0.13033170998096466,0.8203125,0.4375,0.0
5,5.0,uniform,0.4598601460456848,0.341122031211853,0.31369441747665405,0.328125,0.0,0.10416666666666667
6,0.0,early,0.9796648621559143,0.9608398675918579,0.9421026110649109,1.0,1.0,0.984375
6,0.0,late,0.9960589408874512,0.9921360611915588,0.9093526005744934,1.0,1.0,0.9557291666666666
6,0.0,uniform,0.9942183494567871,0.9896021485328674,0.9509122371673584,1.0,1.0,0.9921875
6,3.0,early,0.6047669053077698,0.45349758863449097,0.676527738571167,0.7421875,0.3125,0.8776041666666666
6,3.0,late,0.8382261395454407,0.7556743621826172,0.16455532610416412,1.0,1.0,0.0
6,3.0,uniform,0.8090698719024658,0.7122448086738586,0.5893285870552063,1.0,1.0,0.6510416666666666
6,4.0,early,0.4059861898422241,0.2883249521255493,0.5014957189559937,0.234375,0.0,0.4375
6,4.0,late,0.7247918844223022,0.6208879947662354,0.13962283730506897,1.0,1.0,0.0
6,4.0,uniform,0.659308910369873,0.5320082902908325,0.4459437131881714,0.8984375,0.65625,0.3151041666666667
6,5.0,early,0.26828140020370483,0.20522254705429077,0.36031508445739746,0.0,0.0,0.15104166666666666
6,5.0,late,0.599703311920166,0.49250316619873047,0.13044120371341705,0.8125,0.5,0.0
6,5.0,uniform,0.4724055528640747,0.35965296626091003,0.31909045577049255,0.375,0.0,0.10677083333333333
7,0.0,early,0.9768756628036499,0.952295184135437,0.9416869282722473,1.0,1.0,0.9895833333333334
7,0.0,late,0.9954330921173096,0.9894415140151978,0.9181367754936218,1.0,1.0,0.9609375
7,0.0,uniform,0.9941011667251587,0.9870005249977112,0.9600491523742676,1.0,1.0,0.9921875
7,3.0,early,0.6262702941894531,0.48126551508903503,0.6880461573600769,0.8203125,0.46875,0.90625
7,3.0,late,0.8383235931396484,0.7400334477424622,0.1662021428346634,1.0,1.0,0.0
7,3.0,uniform,0.8073289394378662,0.6971136331558228,0.5934423804283142,1.0,1.0,0.6588541666666666
7,4.0,early,0.42309755086898804,0.30673152208328247,0.5162398219108582,0.2421875,0.0,0.46875
7,4.0,late,0.7280744314193726,0.6045507192611694,0.13988608121871948,0.9921875,0.96875,0.0
7,4.0,uniform,0.638853132724762,0.4971766471862793,0.4308199882507324,0.8359375,0.46875,0.28125
7,5.0,early,0.27140629291534424,0.21162912249565125,0.3596409559249878,0.0,0.0,0.15625
7,5.0,late,0.5910159945487976,0.4675612449645996,0.13089796900749207,0.78125,0.3125,0.0
7,5.0,uniform,0.4672439694404602,0.34871870279312134,0.31752365827560425,0.359375,0.0,0.1015625
8,0.0,early,0.9746732711791992,0.9471923112869263,0.941378116607666,1.0,1.0,0.984375
8,0.0,late,0.9957480430603027,0.9906103014945984,0.9200612902641296,1.0,1.0,0.9635416666666666
8,0.0,uniform,0.9944071769714355,0.9891256093978882,0.9586834907531738,1.0,1.0,0.9895833333333334
8,3.0,early,0.6154316663742065,0.4847880005836487,0.6887223720550537,0.7890625,0.4375,0.8932291666666666
8,3.0,late,0.8348289728164673,0.7415801286697388,0.16418373584747314,1.0,1.0,0.0
8,3.0,uniform,0.8044493198394775,0.7029110193252563,0.592904269695282,0.9921875,0.96875,0.6588541666666666
8,4.0,early,0.4072583019733429,0.3031439781188965,0.506941020488739,0.2421875,0.0,0.4348958333333333
8,4.0,late,0.7140978574752808,0.5951232314109802,0.13985301554203033,0.9921875,0.96875,0.0
8,4.0,uniform,0.6295851469039917,0.4999164640903473,0.427232027053833,0.8515625,0.5625,0.2708333333333333
8,5.0,early,0.27667683362960815,0.22265246510505676,0.370842307806015,0.0,0.0,0.15625
8,5.0,late,0.5939949154853821,0.47828081250190735,0.13084913790225983,0.8046875,0.40625,0.0
8,5.0,uniform,0.4698835611343384,0.36486756801605225,0.3248702585697174,0.34375,0.0,0.10677083333333333
9,0.0,early,0.9744648337364197,0.9363507032394409,0.9475155472755432,1.0,1.0,0.9895833333333334
9,0.0,late,0.9949448108673096,0.9880010485649109,0.9050795435905457,1.0,1.0,0.9453125
9,0.0,uniform,0.9933812022209167,0.9831827878952026,0.95672208070755,1.0,1.0,0.9973958333333334
9,3.0,early,0.6112634539604187,0.45559051632881165,0.6863651275634766,0.6953125,0.1875,0.890625
9,3.0,late,0.8303853273391724,0.726595401763916,0.16340330243110657,1.0,1.0,0.0
9,3.0,uniform,0.8020896911621094,0.684910774230957,0.5848337411880493,1.0,1.0,0.6276041666666666
9,4.0,early,0.42031899094581604,0.3003072142601013,0.5206834673881531,0.234375,0.0,0.4973958333333333
9,4.0,late,0.7192740440368652,0.5935509204864502,0.14012907445430756,0.984375,0.9375,0.0
9,4.0,uniform,0.646140992641449,0.5047495365142822,0.4424045979976654,0.859375,0.53125,0.296875
9,5.0,early,0.28196990489959717,0.21550264954566956,0.3764582574367523,0.0078125,0.0,0.16666666666666666
9,5.0,late,0.597449779510498,0.47355443239212036,0.13073408603668213,0.765625,0.28125,0.0
9,5.0,uniform,0.471729040145874,0.35334473848342896,0.32413214445114136,0.359375,0.0,0.09895833333333333


==> anc/experimental_evidence/conditional_tinylm/results/schedule_coupling/sample_counts.csv <==
seed,schedule,token_id,rank,label,focal,total_count,extra_replay_count
0,early,0,1,0,0,3354,0
0,early,1,1,1,0,3373,0
0,early,2,1,2,0,3335,0
0,early,3,1,3,0,3244,0
0,early,4,1,4,0,3400,0
0,early,5,1,5,0,3258,0
0,early,6,1,6,0,3423,0
0,early,7,1,7,0,3350,0
0,early,8,2,0,0,1437,0
0,early,9,2,1,0,1523,0
0,early,10,2,2,0,1546,0
0,early,11,2,3,0,1567,0
0,early,12,2,4,0,1459,0
0,early,13,2,5,0,1441,0
0,early,14,2,6,0,1500,0
0,early,15,2,7,0,1535,0
0,early,16,3,0,1,3758,2786
0,early,17,3,1,1,3806,2844
0,early,18,3,2,1,3703,2752
0,early,19,3,3,1,3727,2728
0,early,20,3,4,1,3789,2882
0,early,21,3,5,1,3780,2843
0,early,22,3,6,1,3730,2762
0,early,23,3,7,1,3695,2762
0,early,24,4,0,0,665,0
0,early,25,4,1,0,618,0
0,early,26,4,2,0,696,0
0,early,27,4,3,0,689,0
0,early,28,4,4,0,662,0
0,early,29,4,5,0,694,0
0,early,30,4,6,0,665,0
0,early,31,4,7,0,680,0
0,early,32,5,0,0,534,0
0,early,33,5,1,0,514,0
0,early,34,5,2,0,484,0
0,early,35,5,3,0,478,0
0,early,36,5,4,0,512,0
0,early,37,5,5,0,550,0
0,early,38,5,6,0,523,0
0,early,39,5,7,0,536,0
0,early,40,6,0,0,444,0
0,early,41,6,1,0,400,0
0,early,42,6,2,0,433,0
0,early,43,6,3,0,410,0
0,early,44,6,4,0,406,0
0,early,45,6,5,0,382,0
0,early,46,6,6,0,442,0
0,early,47,6,7,0,443,0
0,early,48,7,0,1,1441,1038
0,early,49,7,1,1,1372,1045
0,early,50,7,2,1,1426,1083
0,early,51,7,3,1,1374,1059
0,early,52,7,4,1,1403,1032
0,early,53,7,5,1,1396,1037
0,early,54,7,6,1,1397,1066
0,early,55,7,7,1,1411,1079
0,early,56,8,0,0,318,0
0,early,57,8,1,0,328,0
0,early,58,8,2,0,306,0
0,early,59,8,3,0,278,0
0,early,60,8,4,0,292,0
0,early,61,8,5,0,320,0
0,early,62,8,6,0,323,0
0,early,63,8,7,0,314,0
0,early,64,9,0,0,256,0
0,early,65,9,1,0,247,0
0,early,66,9,2,0,268,0
0,early,67,9,3,0,288,0
0,early,68,9,4,0,218,0
0,early,69,9,5,0,254,0
0,early,70,9,6,0,294,0
0,early,71,9,7,0,228,0
0,early,72,10,0,0,264,0
0,early,73,10,1,0,244,0
0,early,74,10,2,0,236,0
0,early,75,10,3,0,226,0
0,early,76,10,4,0,250,0
0,early,77,10,5,0,223,0
0,early,78,10,6,0,238,0
0,early,79,10,7,0,230,0
0,early,80,11,0,1,872,681
0,early,81,11,1,1,835,634
0,early,82,11,2,1,802,585
0,early,83,11,3,1,856,645
0,early,84,11,4,1,858,642
0,early,85,11,5,1,851,670
0,early,86,11,6,1,827,630
0,early,87,11,7,1,869,650
0,early,88,12,0,0,192,0
0,early,89,12,1,0,182,0
0,early,90,12,2,0,193,0
0,early,91,12,3,0,180,0
0,early,92,12,4,0,208,0
0,early,93,12,5,0,196,0
0,early,94,12,6,0,210,0
0,early,95,12,7,0,202,0
0,early,96,13,0,0,182,0
0,early,97,13,1,0,180,0
0,early,98,13,2,0,163,0
0,early,99,13,3,0,176,0
0,early,100,13,4,0,162,0
0,early,101,13,5,0,151,0
0,early,102,13,6,0,169,0
0,early,103,13,7,0,172,0
0,early,104,14,0,0,177,0
0,early,105,14,1,0,146,0
0,early,106,14,2,0,183,0
0,early,107,14,3,0,151,0
0,early,108,14,4,0,156,0
0,early,109,14,5,0,147,0
0,early,110,14,6,0,158,0
0,early,111,14,7,0,150,0
0,early,112,15,0,1,642,482
0,early,113,15,1,1,639,491
0,early,114,15,2,1,573,445
0,early,115,15,3,1,597,421
0,early,116,15,4,1,576,434
0,early,117,15,5,1,557,421
0,early,118,15,6,1,566,407
0,early,119,15,7,1,606,463
0,early,120,16,0,0,143,0
0,early,121,16,1,0,141,0
0,early,122,16,2,0,126,0
0,early,123,16,3,0,138,0
0,early,124,16,4,0,132,0
0,early,125,16,5,0,129,0
0,early,126,16,6,0,145,0
0,early,127,16,7,0,152,0
0,early,128,17,0,0,132,0
0,early,129,17,1,0,137,0
0,early,130,17,2,0,126,0
0,early,131,17,3,0,134,0
0,early,132,17,4,0,140,0
0,early,133,17,5,0,124,0
0,early,134,17,6,0,126,0
0,early,135,17,7,0,141,0
0,early,136,18,0,0,129,0
0,early,137,18,1,0,120,0
0,early,138,18,2,0,124,0
0,early,139,18,3,0,111,0
0,early,140,18,4,0,122,0
0,early,141,18,5,0,125,0
0,early,142,18,6,0,107,0
0,early,143,18,7,0,100,0
0,early,144,19,0,1,440,331
0,early,145,19,1,1,458,341
0,early,146,19,2,1,440,318
0,early,147,19,3,1,419,326
0,early,148,19,4,1,433,312
0,early,149,19,5,1,430,327
0,early,150,19,6,1,462,349
0,early,151,19,7,1,452,341
0,early,152,20,0,0,100,0
0,early,153,20,1,0,112,0
0,early,154,20,2,0,110,0
0,early,155,20,3,0,109,0
0,early,156,20,4,0,106,0
0,early,157,20,5,0,117,0
0,early,158,20,6,0,92,0
0,early,159,20,7,0,110,0
0,early,160,21,0,0,92,0
0,early,161,21,1,0,97,0
0,early,162,21,2,0,87,0
0,early,163,21,3,0,112,0
0,early,164,21,4,0,98,0
0,early,165,21,5,0,116,0
0,early,166,21,6,0,103,0
0,early,167,21,7,0,90,0
0,early,168,22,0,0,104,0
0,early,169,22,1,0,95,0
0,early,170,22,2,0,90,0
0,early,171,22,3,0,103,0
0,early,172,22,4,0,91,0
0,early,173,22,5,0,93,0
0,early,174,22,6,0,94,0
0,early,175,22,7,0,70,0
0,early,176,23,0,1,350,278
0,early,177,23,1,1,360,260
0,early,178,23,2,1,356,270
0,early,179,23,3,1,399,291
0,early,180,23,4,1,353,274
0,early,181,23,5,1,389,292
0,early,182,23,6,1,332,244
0,early,183,23,7,1,361,275
0,early,184,24,0,0,89,0
0,early,185,24,1,0,94,0
0,early,186,24,2,0,88,0
0,early,187,24,3,0,84,0
0,early,188,24,4,0,70,0
0,early,189,24,5,0,86,0
0,early,190,24,6,0,73,0
0,early,191,24,7,0,81,0
0,early,192,25,0,0,83,0
0,early,193,25,1,0,87,0
0,early,194,25,2,0,96,0
0,early,195,25,3,0,82,0
0,early,196,25,4,0,71,0
0,early,197,25,5,0,84,0
0,early,198,25,6,0,82,0
0,early,199,25,7,0,83,0
0,early,200,26,0,0,79,0
0,early,201,26,1,0,74,0
0,early,202,26,2,0,87,0
0,early,203,26,3,0,93,0
0,early,204,26,4,0,77,0
0,early,205,26,5,0,84,0
0,early,206,26,6,0,79,0
0,early,207,26,7,0,83,0
0,early,208,27,0,1,320,238
0,early,209,27,1,1,323,238
0,early,210,27,2,1,296,212
0,early,211,27,3,1,290,221
0,early,212,27,4,1,299,216
0,early,213,27,5,1,289,214
0,early,214,27,6,1,325,234
0,early,215,27,7,1,306,214
0,early,216,28,0,0,75,0
0,early,217,28,1,0,74,0
0,early,218,28,2,0,61,0
0,early,219,28,3,0,90,0
0,early,220,28,4,0,66,0
0,early,221,28,5,0,66,0
0,early,222,28,6,0,74,0
0,early,223,28,7,0,66,0
0,early,224,29,0,0,68,0
0,early,225,29,1,0,69,0
0,early,226,29,2,0,62,0
0,early,227,29,3,0,82,0
0,early,228,29,4,0,68,0
0,early,229,29,5,0,55,0
0,early,230,29,6,0,59,0
0,early,231,29,7,0,66,0
0,early,232,30,0,0,63,0
0,early,233,30,1,0,64,0
0,early,234,30,2,0,61,0
0,early,235,30,3,0,66,0
0,early,236,30,4,0,66,0
0,early,237,30,5,0,63,0
0,early,238,30,6,0,68,0
0,early,239,30,7,0,60,0
0,early,240,31,0,1,270,215
0,early,241,31,1,1,255,197
0,early,242,31,2,1,256,192
0,early,243,31,3,1,234,183
0,early,244,31,4,1,273,209
0,early,245,31,5,1,266,210
0,early,246,31,6,1,277,209
0,early,247,31,7,1,255,190
0,early,248,32,0,0,56,0
0,early,249,32,1,0,57,0
0,early,250,32,2,0,54,0
0,early,251,32,3,0,58,0
0,early,252,32,4,0,56,0
0,early,253,32,5,0,48,0
0,early,254,32,6,0,59,0
0,early,255,32,7,0,59,0
0,early,256,33,0,0,45,0
0,early,257,33,1,0,59,0
0,early,258,33,2,0,74,0
0,early,259,33,3,0,52,0
0,early,260,33,4,0,75,0
0,early,261,33,5,0,70,0
0,early,262,33,6,0,64,0
0,early,263,33,7,0,64,0
0,early,264,34,0,0,45,0
0,early,265,34,1,0,60,0
0,early,266,34,2,0,68,0
0,early,267,34,3,0,64,0
0,early,268,34,4,0,77,0
0,early,269,34,5,0,46,0
0,early,270,34,6,0,56,0
0,early,271,34,7,0,48,0
0,early,272,35,0,1,207,157
0,early,273,35,1,1,221,170
0,early,274,35,2,1,217,171
0,early,275,35,3,1,215,161
0,early,276,35,4,1,253,190
0,early,277,35,5,1,237,177
0,early,278,35,6,1,217,175
0,early,279,35,7,1,213,161
0,early,280,36,0,0,61,0
0,early,281,36,1,0,53,0
0,early,282,36,2,0,57,0
0,early,283,36,3,0,57,0
0,early,284,36,4,0,63,0
0,early,285,36,5,0,64,0
0,early,286,36,6,0,59,0
0,early,287,36,7,0,63,0
0,early,288,37,0,0,53,0
0,early,289,37,1,0,57,0
0,early,290,37,2,0,51,0
0,early,291,37,3,0,51,0
0,early,292,37,4,0,55,0
0,early,293,37,5,0,52,0
0,early,294,37,6,0,59,0
0,early,295,37,7,0,67,0
0,early,296,38,0,0,52,0
0,early,297,38,1,0,62,0
0,early,298,38,2,0,57,0
0,early,299,38,3,0,46,0
0,early,300,38,4,0,56,0
0,early,301,38,5,0,59,0
0,early,302,38,6,0,41,0
0,early,303,38,7,0,66,0
0,early,304,39,0,1,221,166
0,early,305,39,1,1,202,158
0,early,306,39,2,1,186,146
0,early,307,39,3,1,211,168
0,early,308,39,4,1,184,143
0,early,309,39,5,1,197,157
0,early,310,39,6,1,228,184
0,early,311,39,7,1,186,127
0,early,312,40,0,0,42,0
0,early,313,40,1,0,43,0
0,early,314,40,2,0,49,0
0,early,315,40,3,0,57,0
0,early,316,40,4,0,44,0
0,early,317,40,5,0,44,0
0,early,318,40,6,0,46,0
0,early,319,40,7,0,46,0
0,early,320,41,0,0,43,0
0,early,321,41,1,0,43,0
0,early,322,41,2,0,37,0
0,early,323,41,3,0,42,0
0,early,324,41,4,0,57,0
0,early,325,41,5,0,41,0
0,early,326,41,6,0,42,0
0,early,327,41,7,0,40,0
0,early,328,42,0,0,53,0
0,early,329,42,1,0,45,0
0,early,330,42,2,0,42,0
0,early,331,42,3,0,49,0
0,early,332,42,4,0,49,0
0,early,333,42,5,0,42,0
0,early,334,42,6,0,53,0
0,early,335,42,7,0,49,0
0,early,336,43,0,1,174,130
0,early,337,43,1,1,166,129
0,early,338,43,2,1,175,131
0,early,339,43,3,1,180,137
0,early,340,43,4,1,186,144
0,early,341,43,5,1,171,127
0,early,342,43,6,1,164,128
0,early,343,43,7,1,159,124
0,early,344,44,0,0,38,0
0,early,345,44,1,0,45,0
0,early,346,44,2,0,35,0
0,early,347,44,3,0,53,0
0,early,348,44,4,0,46,0
0,early,349,44,5,0,36,0
0,early,350,44,6,0,38,0
0,early,351,44,7,0,40,0
0,early,352,45,0,0,37,0
0,early,353,45,1,0,40,0
0,early,354,45,2,0,52,0
0,early,355,45,3,0,47,0
0,early,356,45,4,0,58,0
0,early,357,45,5,0,35,0
0,early,358,45,6,0,38,0
0,early,359,45,7,0,40,0
0,early,360,46,0,0,42,0
0,early,361,46,1,0,34,0
0,early,362,46,2,0,57,0
0,early,363,46,3,0,52,0
0,early,364,46,4,0,37,0
0,early,365,46,5,0,36,0
0,early,366,46,6,0,53,0
0,early,367,46,7,0,40,0
0,early,368,47,0,1,187,130
0,early,369,47,1,1,175,120
0,early,370,47,2,1,159,121
0,early,371,47,3,1,166,125
0,early,372,47,4,1,166,120
0,early,373,47,5,1,182,145
0,early,374,47,6,1,168,126
0,early,375,47,7,1,164,128
0,early,376,48,0,0,43,0
0,early,377,48,1,0,34,0
0,early,378,48,2,0,44,0
0,early,379,48,3,0,31,0
0,early,380,48,4,0,37,0
0,early,381,48,5,0,44,0
0,early,382,48,6,0,39,0
0,early,383,48,7,0,42,0
0,early,384,49,0,0,36,0
0,early,385,49,1,0,27,0
0,early,386,49,2,0,37,0
0,early,387,49,3,0,28,0
0,early,388,49,4,0,32,0
0,early,389,49,5,0,41,0
0,early,390,49,6,0,45,0
0,early,391,49,7,0,35,0
0,early,392,50,0,0,31,0
0,early,393,50,1,0,51,0
0,early,394,50,2,0,35,0
0,early,395,50,3,0,38,0
0,early,396,50,4,0,30,0
0,early,397,50,5,0,30,0
0,early,398,50,6,0,40,0
0,early,399,50,7,0,35,0
0,early,400,51,0,1,129,93
0,early,401,51,1,1,150,122
0,early,402,51,2,1,152,114
0,early,403,51,3,1,165,122
0,early,404,51,4,1,112,89
0,early,405,51,5,1,149,121
0,early,406,51,6,1,154,117
0,early,407,51,7,1,146,107
0,early,408,52,0,0,30,0
0,early,409,52,1,0,36,0
0,early,410,52,2,0,28,0
0,early,411,52,3,0,35,0
0,early,412,52,4,0,24,0
0,early,413,52,5,0,28,0
0,early,414,52,6,0,27,0
0,early,415,52,7,0,31,0
0,early,416,53,0,0,52,0
0,early,417,53,1,0,27,0
0,early,418,53,2,0,34,0
0,early,419,53,3,0,32,0
0,early,420,53,4,0,28,0
0,early,421,53,5,0,33,0
0,early,422,53,6,0,33,0
0,early,423,53,7,0,49,0
0,early,424,54,0,0,35,0
0,early,425,54,1,0,37,0
0,early,426,54,2,0,37,0
0,early,427,54,3,0,28,0
0,early,428,54,4,0,28,0
0,early,429,54,5,0,32,0
0,early,430,54,6,0,36,0
0,early,431,54,7,0,28,0
0,early,432,55,0,1,131,104
0,early,433,55,1,1,126,89
0,early,434,55,2,1,122,95
0,early,435,55,3,1,130,101
0,early,436,55,4,1,117,88
0,early,437,55,5,1,129,102
0,early,438,55,6,1,138,109
0,early,439,55,7,1,133,101
0,early,440,56,0,0,40,0
0,early,441,56,1,0,31,0
0,early,442,56,2,0,34,0
0,early,443,56,3,0,29,0
0,early,444,56,4,0,37,0
0,early,445,56,5,0,37,0
0,early,446,56,6,0,29,0
0,early,447,56,7,0,41,0
0,early,448,57,0,0,31,0
0,early,449,57,1,0,42,0
0,early,450,57,2,0,30,0
0,early,451,57,3,0,44,0
0,early,452,57,4,0,25,0
0,early,453,57,5,0,17,0
0,early,454,57,6,0,27,0
0,early,455,57,7,0,31,0
0,early,456,58,0,0,42,0
0,early,457,58,1,0,31,0
0,early,458,58,2,0,34,0
0,early,459,58,3,0,40,0
0,early,460,58,4,0,30,0
0,early,461,58,5,0,35,0
0,early,462,58,6,0,40,0
0,early,463,58,7,0,38,0
0,early,464,59,0,1,141,111
0,early,465,59,1,1,126,95
0,early,466,59,2,1,103,73
0,early,467,59,3,1,139,101
0,early,468,59,4,1,124,85
0,early,469,59,5,1,122,96
0,early,470,59,6,1,128,90
0,early,471,59,7,1,129,96
0,early,472,60,0,0,30,0
0,early,473,60,1,0,25,0
0,early,474,60,2,0,27,0
0,early,475,60,3,0,28,0
0,early,476,60,4,0,28,0
0,early,477,60,5,0,27,0
0,early,478,60,6,0,28,0
0,early,479,60,7,0,34,0
0,early,480,61,0,0,29,0
0,early,481,61,1,0,33,0
0,early,482,61,2,0,37,0
0,early,483,61,3,0,18,0
0,early,484,61,4,0,25,0
0,early,485,61,5,0,31,0
0,early,486,61,6,0,35,0
0,early,487,61,7,0,23,0
0,early,488,62,0,0,34,0
0,early,489,62,1,0,37,0
0,early,490,62,2,0,21,0
0,early,491,62,3,0,24,0
0,early,492,62,4,0,29,0
0,early,493,62,5,0,32,0
0,early,494,62,6,0,35,0
0,early,495,62,7,0,20,0
0,early,496,63,0,1,130,94
0,early,497,63,1,1,114,85
0,early,498,63,2,1,121,92
0,early,499,63,3,1,108,76
0,early,500,63,4,1,122,99
0,early,501,63,5,1,110,81
0,early,502,63,6,1,111,84
0,early,503,63,7,1,117,84
0,early,504,64,0,0,26,0
0,early,505,64,1,0,27,0
0,early,506,64,2,0,19,0
0,early,507,64,3,0,21,0
0,early,508,64,4,0,31,0
0,early,509,64,5,0,32,0
0,early,510,64,6,0,29,0
0,early,511,64,7,0,38,0
0,uniform,0,1,0,0,3354,0
0,uniform,1,1,1,0,3373,0
0,uniform,2,1,2,0,3335,0
0,uniform,3,1,3,0,3244,0
0,uniform,4,1,4,0,3400,0
0,uniform,5,1,5,0,3258,0
0,uniform,6,1,6,0,3423,0
0,uniform,7,1,7,0,3350,0
0,uniform,8,2,0,0,1437,0
0,uniform,9,2,1,0,1523,0
0,uniform,10,2,2,0,1546,0
0,uniform,11,2,3,0,1567,0
0,uniform,12,2,4,0,1459,0
0,uniform,13,2,5,0,1441,0
0,uniform,14,2,6,0,1500,0
0,uniform,15,2,7,0,1535,0
0,uniform,16,3,0,1,3758,2786
0,uniform,17,3,1,1,3806,2844
0,uniform,18,3,2,1,3703,2752
0,uniform,19,3,3,1,3727,2728
0,uniform,20,3,4,1,3789,2882
0,uniform,21,3,5,1,3780,2843
0,uniform,22,3,6,1,3730,2762
0,uniform,23,3,7,1,3695,2762
0,uniform,24,4,0,0,665,0
0,uniform,25,4,1,0,618,0
0,uniform,26,4,2,0,696,0
0,uniform,27,4,3,0,689,0
0,uniform,28,4,4,0,662,0
0,uniform,29,4,5,0,694,0
0,uniform,30,4,6,0,665,0
0,uniform,31,4,7,0,680,0
0,uniform,32,5,0,0,534,0
0,uniform,33,5,1,0,514,0
0,uniform,34,5,2,0,484,0
0,uniform,35,5,3,0,478,0
0,uniform,36,5,4,0,512,0
0,uniform,37,5,5,0,550,0
0,uniform,38,5,6,0,523,0
0,uniform,39,5,7,0,536,0
0,uniform,40,6,0,0,444,0
0,uniform,41,6,1,0,400,0
0,uniform,42,6,2,0,433,0
0,uniform,43,6,3,0,410,0
0,uniform,44,6,4,0,406,0
0,uniform,45,6,5,0,382,0
0,uniform,46,6,6,0,442,0
0,uniform,47,6,7,0,443,0
0,uniform,48,7,0,1,1441,1038
0,uniform,49,7,1,1,1372,1045
0,uniform,50,7,2,1,1426,1083
0,uniform,51,7,3,1,1374,1059
0,uniform,52,7,4,1,1403,1032
0,uniform,53,7,5,1,1396,1037
0,uniform,54,7,6,1,1397,1066
0,uniform,55,7,7,1,1411,1079
0,uniform,56,8,0,0,318,0
0,uniform,57,8,1,0,328,0
0,uniform,58,8,2,0,306,0
0,uniform,59,8,3,0,278,0
0,uniform,60,8,4,0,292,0
0,uniform,61,8,5,0,320,0
0,uniform,62,8,6,0,323,0
0,uniform,63,8,7,0,314,0
0,uniform,64,9,0,0,256,0
0,uniform,65,9,1,0,247,0
0,uniform,66,9,2,0,268,0
0,uniform,67,9,3,0,288,0
0,uniform,68,9,4,0,218,0
0,uniform,69,9,5,0,254,0
0,uniform,70,9,6,0,294,0
0,uniform,71,9,7,0,228,0
0,uniform,72,10,0,0,264,0
0,uniform,73,10,1,0,244,0
0,uniform,74,10,2,0,236,0
0,uniform,75,10,3,0,226,0
0,uniform,76,10,4,0,250,0
0,uniform,77,10,5,0,223,0
0,uniform,78,10,6,0,238,0
0,uniform,79,10,7,0,230,0
0,uniform,80,11,0,1,872,681
0,uniform,81,11,1,1,835,634
0,uniform,82,11,2,1,802,585
0,uniform,83,11,3,1,856,645
0,uniform,84,11,4,1,858,642
0,uniform,85,11,5,1,851,670
0,uniform,86,11,6,1,827,630
0,uniform,87,11,7,1,869,650
0,uniform,88,12,0,0,192,0
0,uniform,89,12,1,0,182,0
0,uniform,90,12,2,0,193,0
0,uniform,91,12,3,0,180,0
0,uniform,92,12,4,0,208,0
0,uniform,93,12,5,0,196,0
0,uniform,94,12,6,0,210,0
0,uniform,95,12,7,0,202,0
0,uniform,96,13,0,0,182,0
0,uniform,97,13,1,0,180,0
0,uniform,98,13,2,0,163,0
0,uniform,99,13,3,0,176,0
0,uniform,100,13,4,0,162,0
0,uniform,101,13,5,0,151,0
0,uniform,102,13,6,0,169,0
0,uniform,103,13,7,0,172,0
0,uniform,104,14,0,0,177,0
0,uniform,105,14,1,0,146,0
0,uniform,106,14,2,0,183,0
0,uniform,107,14,3,0,151,0
0,uniform,108,14,4,0,156,0
0,uniform,109,14,5,0,147,0
0,uniform,110,14,6,0,158,0
0,uniform,111,14,7,0,150,0
0,uniform,112,15,0,1,642,482
0,uniform,113,15,1,1,639,491
0,uniform,114,15,2,1,573,445
0,uniform,115,15,3,1,597,421
0,uniform,116,15,4,1,576,434
0,uniform,117,15,5,1,557,421
0,uniform,118,15,6,1,566,407
0,uniform,119,15,7,1,606,463
0,uniform,120,16,0,0,143,0
0,uniform,121,16,1,0,141,0
0,uniform,122,16,2,0,126,0
0,uniform,123,16,3,0,138,0
0,uniform,124,16,4,0,132,0
0,uniform,125,16,5,0,129,0
0,uniform,126,16,6,0,145,0
0,uniform,127,16,7,0,152,0
0,uniform,128,17,0,0,132,0
0,uniform,129,17,1,0,137,0
0,uniform,130,17,2,0,126,0
0,uniform,131,17,3,0,134,0
0,uniform,132,17,4,0,140,0
0,uniform,133,17,5,0,124,0
0,uniform,134,17,6,0,126,0
0,uniform,135,17,7,0,141,0
0,uniform,136,18,0,0,129,0
0,uniform,137,18,1,0,120,0
0,uniform,138,18,2,0,124,0
0,uniform,139,18,3,0,111,0
0,uniform,140,18,4,0,122,0
0,uniform,141,18,5,0,125,0
0,uniform,142,18,6,0,107,0
0,uniform,143,18,7,0,100,0
0,uniform,144,19,0,1,440,331
0,uniform,145,19,1,1,458,341
0,uniform,146,19,2,1,440,318
0,uniform,147,19,3,1,419,326
0,uniform,148,19,4,1,433,312
0,uniform,149,19,5,1,430,327
0,uniform,150,19,6,1,462,349
0,uniform,151,19,7,1,452,341
0,uniform,152,20,0,0,100,0
0,uniform,153,20,1,0,112,0
0,uniform,154,20,2,0,110,0
0,uniform,155,20,3,0,109,0
0,uniform,156,20,4,0,106,0
0,uniform,157,20,5,0,117,0
0,uniform,158,20,6,0,92,0
0,uniform,159,20,7,0,110,0
0,uniform,160,21,0,0,92,0
0,uniform,161,21,1,0,97,0
0,uniform,162,21,2,0,87,0
0,uniform,163,21,3,0,112,0
0,uniform,164,21,4,0,98,0
0,uniform,165,21,5,0,116,0
0,uniform,166,21,6,0,103,0
0,uniform,167,21,7,0,90,0
0,uniform,168,22,0,0,104,0
0,uniform,169,22,1,0,95,0
0,uniform,170,22,2,0,90,0
0,uniform,171,22,3,0,103,0
0,uniform,172,22,4,0,91,0
0,uniform,173,22,5,0,93,0
0,uniform,174,22,6,0,94,0
0,uniform,175,22,7,0,70,0
0,uniform,176,23,0,1,350,278
0,uniform,177,23,1,1,360,260
0,uniform,178,23,2,1,356,270
0,uniform,179,23,3,1,399,291
0,uniform,180,23,4,1,353,274
0,uniform,181,23,5,1,389,292
0,uniform,182,23,6,1,332,244
0,uniform,183,23,7,1,361,275
0,uniform,184,24,0,0,89,0
0,uniform,185,24,1,0,94,0
0,uniform,186,24,2,0,88,0
0,uniform,187,24,3,0,84,0
0,uniform,188,24,4,0,70,0
0,uniform,189,24,5,0,86,0
0,uniform,190,24,6,0,73,0
0,uniform,191,24,7,0,81,0
0,uniform,192,25,0,0,83,0
0,uniform,193,25,1,0,87,0
0,uniform,194,25,2,0,96,0
0,uniform,195,25,3,0,82,0
0,uniform,196,25,4,0,71,0
0,uniform,197,25,5,0,84,0
0,uniform,198,25,6,0,82,0
0,uniform,199,25,7,0,83,0
0,uniform,200,26,0,0,79,0
0,uniform,201,26,1,0,74,0
0,uniform,202,26,2,0,87,0
0,uniform,203,26,3,0,93,0
0,uniform,204,26,4,0,77,0
0,uniform,205,26,5,0,84,0
0,uniform,206,26,6,0,79,0
0,uniform,207,26,7,0,83,0
0,uniform,208,27,0,1,320,238
0,uniform,209,27,1,1,323,238
0,uniform,210,27,2,1,296,212
0,uniform,211,27,3,1,290,221
0,uniform,212,27,4,1,299,216
0,uniform,213,27,5,1,289,214
0,uniform,214,27,6,1,325,234
0,uniform,215,27,7,1,306,214
0,uniform,216,28,0,0,75,0
0,uniform,217,28,1,0,74,0
0,uniform,218,28,2,0,61,0
0,uniform,219,28,3,0,90,0
0,uniform,220,28,4,0,66,0
0,uniform,221,28,5,0,66,0
0,uniform,222,28,6,0,74,0
0,uniform,223,28,7,0,66,0
0,uniform,224,29,0,0,68,0
0,uniform,225,29,1,0,69,0
0,uniform,226,29,2,0,62,0
0,uniform,227,29,3,0,82,0
0,uniform,228,29,4,0,68,0
0,uniform,229,29,5,0,55,0
0,uniform,230,29,6,0,59,0
0,uniform,231,29,7,0,66,0
0,uniform,232,30,0,0,63,0
0,uniform,233,30,1,0,64,0
0,uniform,234,30,2,0,61,0
0,uniform,235,30,3,0,66,0
0,uniform,236,30,4,0,66,0
0,uniform,237,30,5,0,63,0
0,uniform,238,30,6,0,68,0
0,uniform,239,30,7,0,60,0
0,uniform,240,31,0,1,270,215
0,uniform,241,31,1,1,255,197
0,uniform,242,31,2,1,256,192
0,uniform,243,31,3,1,234,183
0,uniform,244,31,4,1,273,209
0,uniform,245,31,5,1,266,210
0,uniform,246,31,6,1,277,209
0,uniform,247,31,7,1,255,190
0,uniform,248,32,0,0,56,0
0,uniform,249,32,1,0,57,0
0,uniform,250,32,2,0,54,0
0,uniform,251,32,3,0,58,0
0,uniform,252,32,4,0,56,0
0,uniform,253,32,5,0,48,0
0,uniform,254,32,6,0,59,0
0,uniform,255,32,7,0,59,0
0,uniform,256,33,0,0,45,0
0,uniform,257,33,1,0,59,0
0,uniform,258,33,2,0,74,0
0,uniform,259,33,3,0,52,0
0,uniform,260,33,4,0,75,0
0,uniform,261,33,5,0,70,0
0,uniform,262,33,6,0,64,0
0,uniform,263,33,7,0,64,0
0,uniform,264,34,0,0,45,0
0,uniform,265,34,1,0,60,0
0,uniform,266,34,2,0,68,0
0,uniform,267,34,3,0,64,0
0,uniform,268,34,4,0,77,0
0,uniform,269,34,5,0,46,0
0,uniform,270,34,6,0,56,0
0,uniform,271,34,7,0,48,0
0,uniform,272,35,0,1,207,157
0,uniform,273,35,1,1,221,170
0,uniform,274,35,2,1,217,171
0,uniform,275,35,3,1,215,161
0,uniform,276,35,4,1,253,190
0,uniform,277,35,5,1,237,177
0,uniform,278,35,6,1,217,175
0,uniform,279,35,7,1,213,161
0,uniform,280,36,0,0,61,0
0,uniform,281,36,1,0,53,0
0,uniform,282,36,2,0,57,0
0,uniform,283,36,3,0,57,0
0,uniform,284,36,4,0,63,0
0,uniform,285,36,5,0,64,0
0,uniform,286,36,6,0,59,0
0,uniform,287,36,7,0,63,0
0,uniform,288,37,0,0,53,0
0,uniform,289,37,1,0,57,0
0,uniform,290,37,2,0,51,0
0,uniform,291,37,3,0,51,0
0,uniform,292,37,4,0,55,0
0,uniform,293,37,5,0,52,0
0,uniform,294,37,6,0,59,0
0,uniform,295,37,7,0,67,0
0,uniform,296,38,0,0,52,0
0,uniform,297,38,1,0,62,0
0,uniform,298,38,2,0,57,0
0,uniform,299,38,3,0,46,0
0,uniform,300,38,4,0,56,0
0,uniform,301,38,5,0,59,0
0,uniform,302,38,6,0,41,0
0,uniform,303,38,7,0,66,0
0,uniform,304,39,0,1,221,166
0,uniform,305,39,1,1,202,158
0,uniform,306,39,2,1,186,146
0,uniform,307,39,3,1,211,168
0,uniform,308,39,4,1,184,143
0,uniform,309,39,5,1,197,157
0,uniform,310,39,6,1,228,184
0,uniform,311,39,7,1,186,127
0,uniform,312,40,0,0,42,0
0,uniform,313,40,1,0,43,0
0,uniform,314,40,2,0,49,0
0,uniform,315,40,3,0,57,0
0,uniform,316,40,4,0,44,0
0,uniform,317,40,5,0,44,0
0,uniform,318,40,6,0,46,0
0,uniform,319,40,7,0,46,0
0,uniform,320,41,0,0,43,0
0,uniform,321,41,1,0,43,0
0,uniform,322,41,2,0,37,0
0,uniform,323,41,3,0,42,0
0,uniform,324,41,4,0,57,0
0,uniform,325,41,5,0,41,0
0,uniform,326,41,6,0,42,0
0,uniform,327,41,7,0,40,0
0,uniform,328,42,0,0,53,0
0,uniform,329,42,1,0,45,0
0,uniform,330,42,2,0,42,0
0,uniform,331,42,3,0,49,0
0,uniform,332,42,4,0,49,0
0,uniform,333,42,5,0,42,0
0,uniform,334,42,6,0,53,0
0,uniform,335,42,7,0,49,0
0,uniform,336,43,0,1,174,130
0,uniform,337,43,1,1,166,129
0,uniform,338,43,2,1,175,131
0,uniform,339,43,3,1,180,137
0,uniform,340,43,4,1,186,144
0,uniform,341,43,5,1,171,127
0,uniform,342,43,6,1,164,128
0,uniform,343,43,7,1,159,124
0,uniform,344,44,0,0,38,0
0,uniform,345,44,1,0,45,0
0,uniform,346,44,2,0,35,0
0,uniform,347,44,3,0,53,0
0,uniform,348,44,4,0,46,0
0,uniform,349,44,5,0,36,0
0,uniform,350,44,6,0,38,0
0,uniform,351,44,7,0,40,0
0,uniform,352,45,0,0,37,0
0,uniform,353,45,1,0,40,0
0,uniform,354,45,2,0,52,0
0,uniform,355,45,3,0,47,0
0,uniform,356,45,4,0,58,0
0,uniform,357,45,5,0,35,0
0,uniform,358,45,6,0,38,0
0,uniform,359,45,7,0,40,0
0,uniform,360,46,0,0,42,0
0,uniform,361,46,1,0,34,0
0,uniform,362,46,2,0,57,0
0,uniform,363,46,3,0,52,0
0,uniform,364,46,4,0,37,0
0,uniform,365,46,5,0,36,0
0,uniform,366,46,6,0,53,0
0,uniform,367,46,7,0,40,0
0,uniform,368,47,0,1,187,130
0,uniform,369,47,1,1,175,120
0,uniform,370,47,2,1,159,121
0,uniform,371,47,3,1,166,125
0,uniform,372,47,4,1,166,120
0,uniform,373,47,5,1,182,145
0,uniform,374,47,6,1,168,126
0,uniform,375,47,7,1,164,128
0,uniform,376,48,0,0,43,0
0,uniform,377,48,1,0,34,0
0,uniform,378,48,2,0,44,0
0,uniform,379,48,3,0,31,0
0,uniform,380,48,4,0,37,0
0,uniform,381,48,5,0,44,0
0,uniform,382,48,6,0,39,0
0,uniform,383,48,7,0,42,0
0,uniform,384,49,0,0,36,0
0,uniform,385,49,1,0,27,0
0,uniform,386,49,2,0,37,0
0,uniform,387,49,3,0,28,0
0,uniform,388,49,4,0,32,0
0,uniform,389,49,5,0,41,0
0,uniform,390,49,6,0,45,0
0,uniform,391,49,7,0,35,0
0,uniform,392,50,0,0,31,0
0,uniform,393,50,1,0,51,0
0,uniform,394,50,2,0,35,0
0,uniform,395,50,3,0,38,0
0,uniform,396,50,4,0,30,0
0,uniform,397,50,5,0,30,0
0,uniform,398,50,6,0,40,0
0,uniform,399,50,7,0,35,0
0,uniform,400,51,0,1,129,93
0,uniform,401,51,1,1,150,122
0,uniform,402,51,2,1,152,114
0,uniform,403,51,3,1,165,122
0,uniform,404,51,4,1,112,89
0,uniform,405,51,5,1,149,121
0,uniform,406,51,6,1,154,117
0,uniform,407,51,7,1,146,107
0,uniform,408,52,0,0,30,0
0,uniform,409,52,1,0,36,0
0,uniform,410,52,2,0,28,0
0,uniform,411,52,3,0,35,0
0,uniform,412,52,4,0,24,0
0,uniform,413,52,5,0,28,0
0,uniform,414,52,6,0,27,0
0,uniform,415,52,7,0,31,0
0,uniform,416,53,0,0,52,0
0,uniform,417,53,1,0,27,0
0,uniform,418,53,2,0,34,0
0,uniform,419,53,3,0,32,0
0,uniform,420,53,4,0,28,0
0,uniform,421,53,5,0,33,0
0,uniform,422,53,6,0,33,0
0,uniform,423,53,7,0,49,0
0,uniform,424,54,0,0,35,0
0,uniform,425,54,1,0,37,0
0,uniform,426,54,2,0,37,0
0,uniform,427,54,3,0,28,0
0,uniform,428,54,4,0,28,0
0,uniform,429,54,5,0,32,0
0,uniform,430,54,6,0,36,0
0,uniform,431,54,7,0,28,0
0,uniform,432,55,0,1,131,104
0,uniform,433,55,1,1,126,89
0,uniform,434,55,2,1,122,95
0,uniform,435,55,3,1,130,101
0,uniform,436,55,4,1,117,88
0,uniform,437,55,5,1,129,102
0,uniform,438,55,6,1,138,109
0,uniform,439,55,7,1,133,101
0,uniform,440,56,0,0,40,0
0,uniform,441,56,1,0,31,0
0,uniform,442,56,2,0,34,0
0,uniform,443,56,3,0,29,0
0,uniform,444,56,4,0,37,0
0,uniform,445,56,5,0,37,0
0,uniform,446,56,6,0,29,0
0,uniform,447,56,7,0,41,0
0,uniform,448,57,0,0,31,0
0,uniform,449,57,1,0,42,0
0,uniform,450,57,2,0,30,0
0,uniform,451,57,3,0,44,0
0,uniform,452,57,4,0,25,0
0,uniform,453,57,5,0,17,0
0,uniform,454,57,6,0,27,0
0,uniform,455,57,7,0,31,0
0,uniform,456,58,0,0,42,0
0,uniform,457,58,1,0,31,0
0,uniform,458,58,2,0,34,0
0,uniform,459,58,3,0,40,0
0,uniform,460,58,4,0,30,0
0,uniform,461,58,5,0,35,0
0,uniform,462,58,6,0,40,0
0,uniform,463,58,7,0,38,0
0,uniform,464,59,0,1,141,111
0,uniform,465,59,1,1,126,95
0,uniform,466,59,2,1,103,73
0,uniform,467,59,3,1,139,101
0,uniform,468,59,4,1,124,85
0,uniform,469,59,5,1,122,96
0,uniform,470,59,6,1,128,90
0,uniform,471,59,7,1,129,96
0,uniform,472,60,0,0,30,0
0,uniform,473,60,1,0,25,0
0,uniform,474,60,2,0,27,0
0,uniform,475,60,3,0,28,0
0,uniform,476,60,4,0,28,0
0,uniform,477,60,5,0,27,0
0,uniform,478,60,6,0,28,0
0,uniform,479,60,7,0,34,0
0,uniform,480,61,0,0,29,0
0,uniform,481,61,1,0,33,0
0,uniform,482,61,2,0,37,0
0,uniform,483,61,3,0,18,0
0,uniform,484,61,4,0,25,0
0,uniform,485,61,5,0,31,0
0,uniform,486,61,6,0,35,0
0,uniform,487,61,7,0,23,0
0,uniform,488,62,0,0,34,0
0,uniform,489,62,1,0,37,0
0,uniform,490,62,2,0,21,0
0,uniform,491,62,3,0,24,0
0,uniform,492,62,4,0,29,0
0,uniform,493,62,5,0,32,0
0,uniform,494,62,6,0,35,0
0,uniform,495,62,7,0,20,0
0,uniform,496,63,0,1,130,94
0,uniform,497,63,1,1,114,85
0,uniform,498,63,2,1,121,92
0,uniform,499,63,3,1,108,76
0,uniform,500,63,4,1,122,99
0,uniform,501,63,5,1,110,81
0,uniform,502,63,6,1,111,84
0,uniform,503,63,7,1,117,84
0,uniform,504,64,0,0,26,0
0,uniform,505,64,1,0,27,0
0,uniform,506,64,2,0,19,0
0,uniform,507,64,3,0,21,0
0,uniform,508,64,4,0,31,0
0,uniform,509,64,5,0,32,0
0,uniform,510,64,6,0,29,0
0,uniform,511,64,7,0,38,0
0,late,0,1,0,0,3354,0
0,late,1,1,1,0,3373,0
0,late,2,1,2,0,3335,0
0,late,3,1,3,0,3244,0
0,late,4,1,4,0,3400,0
0,late,5,1,5,0,3258,0
0,late,6,1,6,0,3423,0
0,late,7,1,7,0,3350,0
0,late,8,2,0,0,1437,0
0,late,9,2,1,0,1523,0
0,late,10,2,2,0,1546,0
0,late,11,2,3,0,1567,0
0,late,12,2,4,0,1459,0
0,late,13,2,5,0,1441,0
0,late,14,2,6,0,1500,0
0,late,15,2,7,0,1535,0
0,late,16,3,0,1,3758,2786
0,late,17,3,1,1,3806,2844
0,late,18,3,2,1,3703,2752
0,late,19,3,3,1,3727,2728
0,late,20,3,4,1,3789,2882
0,late,21,3,5,1,3780,2843
0,late,22,3,6,1,3730,2762
0,late,23,3,7,1,3695,2762
0,late,24,4,0,0,665,0
0,late,25,4,1,0,618,0
0,late,26,4,2,0,696,0
0,late,27,4,3,0,689,0
0,late,28,4,4,0,662,0
0,late,29,4,5,0,694,0
0,late,30,4,6,0,665,0
0,late,31,4,7,0,680,0
0,late,32,5,0,0,534,0
0,late,33,5,1,0,514,0
0,late,34,5,2,0,484,0
0,late,35,5,3,0,478,0
0,late,36,5,4,0,512,0
0,late,37,5,5,0,550,0
0,late,38,5,6,0,523,0
0,late,39,5,7,0,536,0
0,late,40,6,0,0,444,0
0,late,41,6,1,0,400,0
0,late,42,6,2,0,433,0
0,late,43,6,3,0,410,0
0,late,44,6,4,0,406,0
0,late,45,6,5,0,382,0
0,late,46,6,6,0,442,0
0,late,47,6,7,0,443,0
0,late,48,7,0,1,1441,1038
0,late,49,7,1,1,1372,1045
0,late,50,7,2,1,1426,1083
0,late,51,7,3,1,1374,1059
0,late,52,7,4,1,1403,1032
0,late,53,7,5,1,1396,1037
0,late,54,7,6,1,1397,1066
0,late,55,7,7,1,1411,1079
0,late,56,8,0,0,318,0
0,late,57,8,1,0,328,0
0,late,58,8,2,0,306,0
0,late,59,8,3,0,278,0
0,late,60,8,4,0,292,0
0,late,61,8,5,0,320,0
0,late,62,8,6,0,323,0
0,late,63,8,7,0,314,0
0,late,64,9,0,0,256,0
0,late,65,9,1,0,247,0
0,late,66,9,2,0,268,0
0,late,67,9,3,0,288,0
0,late,68,9,4,0,218,0
0,late,69,9,5,0,254,0
0,late,70,9,6,0,294,0
0,late,71,9,7,0,228,0
0,late,72,10,0,0,264,0
0,late,73,10,1,0,244,0
0,late,74,10,2,0,236,0
0,late,75,10,3,0,226,0
0,late,76,10,4,0,250,0
0,late,77,10,5,0,223,0
0,late,78,10,6,0,238,0
0,late,79,10,7,0,230,0
0,late,80,11,0,1,872,681
0,late,81,11,1,1,835,634
0,late,82,11,2,1,802,585
0,late,83,11,3,1,856,645
0,late,84,11,4,1,858,642
0,late,85,11,5,1,851,670
0,late,86,11,6,1,827,630
0,late,87,11,7,1,869,650
0,late,88,12,0,0,192,0
0,late,89,12,1,0,182,0
0,late,90,12,2,0,193,0
0,late,91,12,3,0,180,0
0,late,92,12,4,0,208,0
0,late,93,12,5,0,196,0
0,late,94,12,6,0,210,0
0,late,95,12,7,0,202,0
0,late,96,13,0,0,182,0
0,late,97,13,1,0,180,0
0,late,98,13,2,0,163,0
0,late,99,13,3,0,176,0
0,late,100,13,4,0,162,0
0,late,101,13,5,0,151,0
0,late,102,13,6,0,169,0
0,late,103,13,7,0,172,0
0,late,104,14,0,0,177,0
0,late,105,14,1,0,146,0
0,late,106,14,2,0,183,0
0,late,107,14,3,0,151,0
0,late,108,14,4,0,156,0
0,late,109,14,5,0,147,0
0,late,110,14,6,0,158,0
0,late,111,14,7,0,150,0
0,late,112,15,0,1,642,482
0,late,113,15,1,1,639,491
0,late,114,15,2,1,573,445
0,late,115,15,3,1,597,421
0,late,116,15,4,1,576,434
0,late,117,15,5,1,557,421
0,late,118,15,6,1,566,407
0,late,119,15,7,1,606,463
0,late,120,16,0,0,143,0
0,late,121,16,1,0,141,0
0,late,122,16,2,0,126,0
0,late,123,16,3,0,138,0
0,late,124,16,4,0,132,0
0,late,125,16,5,0,129,0
0,late,126,16,6,0,145,0
0,late,127,16,7,0,152,0
0,late,128,17,0,0,132,0
0,late,129,17,1,0,137,0
0,late,130,17,2,0,126,0
0,late,131,17,3,0,134,0
0,late,132,17,4,0,140,0
0,late,133,17,5,0,124,0
0,late,134,17,6,0,126,0
0,late,135,17,7,0,141,0
0,late,136,18,0,0,129,0
0,late,137,18,1,0,120,0
0,late,138,18,2,0,124,0
0,late,139,18,3,0,111,0
0,late,140,18,4,0,122,0
0,late,141,18,5,0,125,0
0,late,142,18,6,0,107,0
0,late,143,18,7,0,100,0
0,late,144,19,0,1,440,331
0,late,145,19,1,1,458,341
0,late,146,19,2,1,440,318
0,late,147,19,3,1,419,326
0,late,148,19,4,1,433,312
0,late,149,19,5,1,430,327
0,late,150,19,6,1,462,349
0,late,151,19,7,1,452,341
0,late,152,20,0,0,100,0
0,late,153,20,1,0,112,0
0,late,154,20,2,0,110,0
0,late,155,20,3,0,109,0
0,late,156,20,4,0,106,0
0,late,157,20,5,0,117,0
0,late,158,20,6,0,92,0
0,late,159,20,7,0,110,0
0,late,160,21,0,0,92,0
0,late,161,21,1,0,97,0
0,late,162,21,2,0,87,0
0,late,163,21,3,0,112,0
0,late,164,21,4,0,98,0
0,late,165,21,5,0,116,0
0,late,166,21,6,0,103,0
0,late,167,21,7,0,90,0
0,late,168,22,0,0,104,0
0,late,169,22,1,0,95,0
0,late,170,22,2,0,90,0
0,late,171,22,3,0,103,0
0,late,172,22,4,0,91,0
0,late,173,22,5,0,93,0
0,late,174,22,6,0,94,0
0,late,175,22,7,0,70,0
0,late,176,23,0,1,350,278
0,late,177,23,1,1,360,260
0,late,178,23,2,1,356,270
0,late,179,23,3,1,399,291
0,late,180,23,4,1,353,274
0,late,181,23,5,1,389,292
0,late,182,23,6,1,332,244
0,late,183,23,7,1,361,275
0,late,184,24,0,0,89,0
0,late,185,24,1,0,94,0
0,late,186,24,2,0,88,0
0,late,187,24,3,0,84,0
0,late,188,24,4,0,70,0
0,late,189,24,5,0,86,0
0,late,190,24,6,0,73,0
0,late,191,24,7,0,81,0
0,late,192,25,0,0,83,0
0,late,193,25,1,0,87,0
0,late,194,25,2,0,96,0
0,late,195,25,3,0,82,0
0,late,196,25,4,0,71,0
0,late,197,25,5,0,84,0
0,late,198,25,6,0,82,0
0,late,199,25,7,0,83,0
0,late,200,26,0,0,79,0
0,late,201,26,1,0,74,0
0,late,202,26,2,0,87,0
0,late,203,26,3,0,93,0
0,late,204,26,4,0,77,0
0,late,205,26,5,0,84,0
0,late,206,26,6,0,79,0
0,late,207,26,7,0,83,0
0,late,208,27,0,1,320,238
0,late,209,27,1,1,323,238
0,late,210,27,2,1,296,212
0,late,211,27,3,1,290,221
0,late,212,27,4,1,299,216
0,late,213,27,5,1,289,214
0,late,214,27,6,1,325,234
0,late,215,27,7,1,306,214
0,late,216,28,0,0,75,0
0,late,217,28,1,0,74,0
0,late,218,28,2,0,61,0
0,late,219,28,3,0,90,0
0,late,220,28,4,0,66,0
0,late,221,28,5,0,66,0
0,late,222,28,6,0,74,0
0,late,223,28,7,0,66,0
0,late,224,29,0,0,68,0
0,late,225,29,1,0,69,0
0,late,226,29,2,0,62,0
0,late,227,29,3,0,82,0
0,late,228,29,4,0,68,0
0,late,229,29,5,0,55,0
0,late,230,29,6,0,59,0
0,late,231,29,7,0,66,0
0,late,232,30,0,0,63,0
0,late,233,30,1,0,64,0
0,late,234,30,2,0,61,0
0,late,235,30,3,0,66,0
0,late,236,30,4,0,66,0
0,late,237,30,5,0,63,0
0,late,238,30,6,0,68,0
0,late,239,30,7,0,60,0
0,late,240,31,0,1,270,215
0,late,241,31,1,1,255,197
0,late,242,31,2,1,256,192
0,late,243,31,3,1,234,183
0,late,244,31,4,1,273,209
0,late,245,31,5,1,266,210
0,late,246,31,6,1,277,209
0,late,247,31,7,1,255,190
0,late,248,32,0,0,56,0
0,late,249,32,1,0,57,0
0,late,250,32,2,0,54,0
0,late,251,32,3,0,58,0
0,late,252,32,4,0,56,0
0,late,253,32,5,0,48,0
0,late,254,32,6,0,59,0
0,late,255,32,7,0,59,0
0,late,256,33,0,0,45,0
0,late,257,33,1,0,59,0
0,late,258,33,2,0,74,0
0,late,259,33,3,0,52,0
0,late,260,33,4,0,75,0
0,late,261,33,5,0,70,0
0,late,262,33,6,0,64,0
0,late,263,33,7,0,64,0
0,late,264,34,0,0,45,0
0,late,265,34,1,0,60,0
0,late,266,34,2,0,68,0
0,late,267,34,3,0,64,0
0,late,268,34,4,0,77,0
0,late,269,34,5,0,46,0
0,late,270,34,6,0,56,0
0,late,271,34,7,0,48,0
0,late,272,35,0,1,207,157
0,late,273,35,1,1,221,170
0,late,274,35,2,1,217,171
0,late,275,35,3,1,215,161
0,late,276,35,4,1,253,190
0,late,277,35,5,1,237,177
0,late,278,35,6,1,217,175
0,late,279,35,7,1,213,161
0,late,280,36,0,0,61,0
0,late,281,36,1,0,53,0
0,late,282,36,2,0,57,0
0,late,283,36,3,0,57,0
0,late,284,36,4,0,63,0
0,late,285,36,5,0,64,0
0,late,286,36,6,0,59,0
0,late,287,36,7,0,63,0
0,late,288,37,0,0,53,0
0,late,289,37,1,0,57,0
0,late,290,37,2,0,51,0
0,late,291,37,3,0,51,0
0,late,292,37,4,0,55,0
0,late,293,37,5,0,52,0
0,late,294,37,6,0,59,0
0,late,295,37,7,0,67,0
0,late,296,38,0,0,52,0
0,late,297,38,1,0,62,0
0,late,298,38,2,0,57,0
0,late,299,38,3,0,46,0
0,late,300,38,4,0,56,0
0,late,301,38,5,0,59,0
0,late,302,38,6,0,41,0
0,late,303,38,7,0,66,0
0,late,304,39,0,1,221,166
0,late,305,39,1,1,202,158
0,late,306,39,2,1,186,146
0,late,307,39,3,1,211,168
0,late,308,39,4,1,184,143
0,late,309,39,5,1,197,157
0,late,310,39,6,1,228,184
0,late,311,39,7,1,186,127
0,late,312,40,0,0,42,0
0,late,313,40,1,0,43,0
0,late,314,40,2,0,49,0
0,late,315,40,3,0,57,0
0,late,316,40,4,0,44,0
0,late,317,40,5,0,44,0
0,late,318,40,6,0,46,0
0,late,319,40,7,0,46,0
0,late,320,41,0,0,43,0
0,late,321,41,1,0,43,0
0,late,322,41,2,0,37,0
0,late,323,41,3,0,42,0
0,late,324,41,4,0,57,0
0,late,325,41,5,0,41,0
0,late,326,41,6,0,42,0
0,late,327,41,7,0,40,0
0,late,328,42,0,0,53,0
0,late,329,42,1,0,45,0
0,late,330,42,2,0,42,0
0,late,331,42,3,0,49,0
0,late,332,42,4,0,49,0
0,late,333,42,5,0,42,0
0,late,334,42,6,0,53,0
0,late,335,42,7,0,49,0
0,late,336,43,0,1,174,130
0,late,337,43,1,1,166,129
0,late,338,43,2,1,175,131
0,late,339,43,3,1,180,137
0,late,340,43,4,1,186,144
0,late,341,43,5,1,171,127
0,late,342,43,6,1,164,128
0,late,343,43,7,1,159,124
0,late,344,44,0,0,38,0
0,late,345,44,1,0,45,0
0,late,346,44,2,0,35,0
0,late,347,44,3,0,53,0
0,late,348,44,4,0,46,0
0,late,349,44,5,0,36,0
0,late,350,44,6,0,38,0
0,late,351,44,7,0,40,0
0,late,352,45,0,0,37,0
0,late,353,45,1,0,40,0
0,late,354,45,2,0,52,0
0,late,355,45,3,0,47,0
0,late,356,45,4,0,58,0
0,late,357,45,5,0,35,0
0,late,358,45,6,0,38,0
0,late,359,45,7,0,40,0
0,late,360,46,0,0,42,0
0,late,361,46,1,0,34,0
0,late,362,46,2,0,57,0
0,late,363,46,3,0,52,0
0,late,364,46,4,0,37,0
0,late,365,46,5,0,36,0
0,late,366,46,6,0,53,0
0,late,367,46,7,0,40,0
0,late,368,47,0,1,187,130
0,late,369,47,1,1,175,120
0,late,370,47,2,1,159,121
0,late,371,47,3,1,166,125
0,late,372,47,4,1,166,120
0,late,373,47,5,1,182,145
0,late,374,47,6,1,168,126
0,late,375,47,7,1,164,128
0,late,376,48,0,0,43,0
0,late,377,48,1,0,34,0
0,late,378,48,2,0,44,0
0,late,379,48,3,0,31,0
0,late,380,48,4,0,37,0
0,late,381,48,5,0,44,0
0,late,382,48,6,0,39,0
0,late,383,48,7,0,42,0
0,late,384,49,0,0,36,0
0,late,385,49,1,0,27,0
0,late,386,49,2,0,37,0
0,late,387,49,3,0,28,0
0,late,388,49,4,0,32,0
0,late,389,49,5,0,41,0
0,late,390,49,6,0,45,0
0,late,391,49,7,0,35,0
0,late,392,50,0,0,31,0
0,late,393,50,1,0,51,0
0,late,394,50,2,0,35,0
0,late,395,50,3,0,38,0
0,late,396,50,4,0,30,0
0,late,397,50,5,0,30,0
0,late,398,50,6,0,40,0
0,late,399,50,7,0,35,0
0,late,400,51,0,1,129,93
0,late,401,51,1,1,150,122
0,late,402,51,2,1,152,114
0,late,403,51,3,1,165,122
0,late,404,51,4,1,112,89
0,late,405,51,5,1,149,121
0,late,406,51,6,1,154,117
0,late,407,51,7,1,146,107
0,late,408,52,0,0,30,0
0,late,409,52,1,0,36,0
0,late,410,52,2,0,28,0
0,late,411,52,3,0,35,0
0,late,412,52,4,0,24,0
0,late,413,52,5,0,28,0
0,late,414,52,6,0,27,0
0,late,415,52,7,0,31,0
0,late,416,53,0,0,52,0
0,late,417,53,1,0,27,0
0,late,418,53,2,0,34,0
0,late,419,53,3,0,32,0
0,late,420,53,4,0,28,0
0,late,421,53,5,0,33,0
0,late,422,53,6,0,33,0
0,late,423,53,7,0,49,0
0,late,424,54,0,0,35,0
0,late,425,54,1,0,37,0
0,late,426,54,2,0,37,0
0,late,427,54,3,0,28,0
0,late,428,54,4,0,28,0
0,late,429,54,5,0,32,0
0,late,430,54,6,0,36,0
0,late,431,54,7,0,28,0
0,late,432,55,0,1,131,104
0,late,433,55,1,1,126,89
0,late,434,55,2,1,122,95
0,late,435,55,3,1,130,101
0,late,436,55,4,1,117,88
0,late,437,55,5,1,129,102
0,late,438,55,6,1,138,109
0,late,439,55,7,1,133,101
0,late,440,56,0,0,40,0
0,late,441,56,1,0,31,0
0,late,442,56,2,0,34,0
0,late,443,56,3,0,29,0
0,late,444,56,4,0,37,0
0,late,445,56,5,0,37,0
0,late,446,56,6,0,29,0
0,late,447,56,7,0,41,0
0,late,448,57,0,0,31,0
0,late,449,57,1,0,42,0
0,late,450,57,2,0,30,0
0,late,451,57,3,0,44,0
0,late,452,57,4,0,25,0
0,late,453,57,5,0,17,0
0,late,454,57,6,0,27,0
0,late,455,57,7,0,31,0
0,late,456,58,0,0,42,0
0,late,457,58,1,0,31,0
0,late,458,58,2,0,34,0
0,late,459,58,3,0,40,0
0,late,460,58,4,0,30,0
0,late,461,58,5,0,35,0
0,late,462,58,6,0,40,0
0,late,463,58,7,0,38,0
0,late,464,59,0,1,141,111
0,late,465,59,1,1,126,95
0,late,466,59,2,1,103,73
0,late,467,59,3,1,139,101
0,late,468,59,4,1,124,85
0,late,469,59,5,1,122,96
0,late,470,59,6,1,128,90
0,late,471,59,7,1,129,96
0,late,472,60,0,0,30,0
0,late,473,60,1,0,25,0
0,late,474,60,2,0,27,0
0,late,475,60,3,0,28,0
0,late,476,60,4,0,28,0
0,late,477,60,5,0,27,0
0,late,478,60,6,0,28,0
0,late,479,60,7,0,34,0
0,late,480,61,0,0,29,0
0,late,481,61,1,0,33,0
0,late,482,61,2,0,37,0
0,late,483,61,3,0,18,0
0,late,484,61,4,0,25,0
0,late,485,61,5,0,31,0
0,late,486,61,6,0,35,0
0,late,487,61,7,0,23,0
0,late,488,62,0,0,34,0
0,late,489,62,1,0,37,0
0,late,490,62,2,0,21,0
0,late,491,62,3,0,24,0
0,late,492,62,4,0,29,0
0,late,493,62,5,0,32,0
0,late,494,62,6,0,35,0
0,late,495,62,7,0,20,0
0,late,496,63,0,1,130,94
0,late,497,63,1,1,114,85
0,late,498,63,2,1,121,92
0,late,499,63,3,1,108,76
0,late,500,63,4,1,122,99
0,late,501,63,5,1,110,81
0,late,502,63,6,1,111,84
0,late,503,63,7,1,117,84
0,late,504,64,0,0,26,0
0,late,505,64,1,0,27,0
0,late,506,64,2,0,19,0
0,late,507,64,3,0,21,0
0,late,508,64,4,0,31,0
0,late,509,64,5,0,32,0
0,late,510,64,6,0,29,0
0,late,511,64,7,0,38,0
1,early,0,1,0,0,3381,0
1,early,1,1,1,0,3301,0
1,early,2,1,2,0,3248,0
1,early,3,1,3,0,3235,0
1,early,4,1,4,0,3319,0
1,early,5,1,5,0,3304,0
1,early,6,1,6,0,3332,0
1,early,7,1,7,0,3361,0
1,early,8,2,0,0,1488,0
1,early,9,2,1,0,1468,0
1,early,10,2,2,0,1510,0
1,early,11,2,3,0,1504,0
1,early,12,2,4,0,1519,0
1,early,13,2,5,0,1506,0
1,early,14,2,6,0,1573,0
1,early,15,2,7,0,1582,0
1,early,16,3,0,1,3702,2767
1,early,17,3,1,1,3659,2749
1,early,18,3,2,1,3862,2923
1,early,19,3,3,1,3731,2812
1,early,20,3,4,1,3749,2812
1,early,21,3,5,1,3626,2742
1,early,22,3,6,1,3728,2817
1,early,23,3,7,1,3733,2789
1,early,24,4,0,0,675,0
1,early,25,4,1,0,731,0
1,early,26,4,2,0,716,0
1,early,27,4,3,0,708,0
1,early,28,4,4,0,718,0
1,early,29,4,5,0,642,0
1,early,30,4,6,0,658,0
1,early,31,4,7,0,637,0
1,early,32,5,0,0,546,0
1,early,33,5,1,0,537,0
1,early,34,5,2,0,501,0
1,early,35,5,3,0,533,0
1,early,36,5,4,0,508,0
1,early,37,5,5,0,548,0
1,early,38,5,6,0,490,0
1,early,39,5,7,0,516,0
1,early,40,6,0,0,423,0
1,early,41,6,1,0,437,0
1,early,42,6,2,0,398,0
1,early,43,6,3,0,389,0
1,early,44,6,4,0,436,0
1,early,45,6,5,0,400,0
1,early,46,6,6,0,386,0
1,early,47,6,7,0,424,0
1,early,48,7,0,1,1378,1036
1,early,49,7,1,1,1434,1085
1,early,50,7,2,1,1374,1024
1,early,51,7,3,1,1411,1059
1,early,52,7,4,1,1466,1088
1,early,53,7,5,1,1443,1091
1,early,54,7,6,1,1433,1060
1,early,55,7,7,1,1399,1063
1,early,56,8,0,0,303,0
1,early,57,8,1,0,297,0
1,early,58,8,2,0,316,0
1,early,59,8,3,0,302,0
1,early,60,8,4,0,297,0
1,early,61,8,5,0,306,0
1,early,62,8,6,0,312,0
1,early,63,8,7,0,297,0
1,early,64,9,0,0,260,0
1,early,65,9,1,0,279,0
1,early,66,9,2,0,245,0
1,early,67,9,3,0,263,0
1,early,68,9,4,0,287,0
1,early,69,9,5,0,301,0
1,early,70,9,6,0,266,0
1,early,71,9,7,0,254,0
1,early,72,10,0,0,238,0
1,early,73,10,1,0,238,0
1,early,74,10,2,0,227,0
1,early,75,10,3,0,229,0
1,early,76,10,4,0,268,0
1,early,77,10,5,0,217,0
1,early,78,10,6,0,234,0
1,early,79,10,7,0,221,0
1,early,80,11,0,1,816,596
1,early,81,11,1,1,852,654
1,early,82,11,2,1,887,676
1,early,83,11,3,1,801,604
1,early,84,11,4,1,838,631
1,early,85,11,5,1,808,595
1,early,86,11,6,1,892,684
1,early,87,11,7,1,802,613
1,early,88,12,0,0,184,0
1,early,89,12,1,0,188,0
1,early,90,12,2,0,183,0
1,early,91,12,3,0,185,0
1,early,92,12,4,0,194,0
1,early,93,12,5,0,186,0
1,early,94,12,6,0,192,0
1,early,95,12,7,0,197,0
1,early,96,13,0,0,182,0
1,early,97,13,1,0,179,0
1,early,98,13,2,0,173,0
1,early,99,13,3,0,154,0
1,early,100,13,4,0,152,0
1,early,101,13,5,0,190,0
1,early,102,13,6,0,174,0
1,early,103,13,7,0,181,0
1,early,104,14,0,0,153,0
1,early,105,14,1,0,184,0
1,early,106,14,2,0,164,0
1,early,107,14,3,0,171,0
1,early,108,14,4,0,177,0
1,early,109,14,5,0,170,0
1,early,110,14,6,0,143,0
1,early,111,14,7,0,165,0
1,early,112,15,0,1,580,432
1,early,113,15,1,1,599,460
1,early,114,15,2,1,558,422
1,early,115,15,3,1,552,408
1,early,116,15,4,1,611,474
1,early,117,15,5,1,623,468
1,early,118,15,6,1,645,489
1,early,119,15,7,1,609,465
1,early,120,16,0,0,162,0
1,early,121,16,1,0,153,0
1,early,122,16,2,0,137,0
1,early,123,16,3,0,142,0
1,early,124,16,4,0,142,0
1,early,125,16,5,0,145,0
1,early,126,16,6,0,117,0
1,early,127,16,7,0,123,0
1,early,128,17,0,0,109,0
1,early,129,17,1,0,102,0
1,early,130,17,2,0,148,0
1,early,131,17,3,0,140,0
1,early,132,17,4,0,121,0
1,early,133,17,5,0,136,0
1,early,134,17,6,0,117,0
1,early,135,17,7,0,129,0
1,early,136,18,0,0,100,0
1,early,137,18,1,0,119,0
1,early,138,18,2,0,113,0
1,early,139,18,3,0,139,0
1,early,140,18,4,0,138,0
1,early,141,18,5,0,133,0
1,early,142,18,6,0,134,0
1,early,143,18,7,0,125,0
1,early,144,19,0,1,468,356
1,early,145,19,1,1,461,355
1,early,146,19,2,1,440,328
1,early,147,19,3,1,428,327
1,early,148,19,4,1,469,342
1,early,149,19,5,1,429,302
1,early,150,19,6,1,463,344
1,early,151,19,7,1,449,344
1,early,152,20,0,0,95,0
1,early,153,20,1,0,120,0
1,early,154,20,2,0,91,0
1,early,155,20,3,0,94,0
1,early,156,20,4,0,103,0
1,early,157,20,5,0,101,0
1,early,158,20,6,0,102,0
1,early,159,20,7,0,103,0
1,early,160,21,0,0,106,0
1,early,161,21,1,0,97,0
1,early,162,21,2,0,93,0
1,early,163,21,3,0,122,0
1,early,164,21,4,0,113,0
1,early,165,21,5,0,107,0
1,early,166,21,6,0,100,0
1,early,167,21,7,0,108,0
1,early,168,22,0,0,100,0
1,early,169,22,1,0,89,0
1,early,170,22,2,0,107,0
1,early,171,22,3,0,107,0
1,early,172,22,4,0,97,0
1,early,173,22,5,0,107,0
1,early,174,22,6,0,113,0
1,early,175,22,7,0,89,0
1,early,176,23,0,1,363,278
1,early,177,23,1,1,389,294
1,early,178,23,2,1,383,296
1,early,179,23,3,1,378,287
1,early,180,23,4,1,369,270
1,early,181,23,5,1,356,269
1,early,182,23,6,1,367,267
1,early,183,23,7,1,389,294
1,early,184,24,0,0,90,0
1,early,185,24,1,0,96,0
1,early,186,24,2,0,89,0
1,early,187,24,3,0,100,0
1,early,188,24,4,0,90,0
1,early,189,24,5,0,83,0
1,early,190,24,6,0,69,0
1,early,191,24,7,0,90,0
1,early,192,25,0,0,72,0
1,early,193,25,1,0,78,0
1,early,194,25,2,0,71,0
1,early,195,25,3,0,81,0
1,early,196,25,4,0,85,0
1,early,197,25,5,0,80,0
1,early,198,25,6,0,87,0
1,early,199,25,7,0,85,0
1,early,200,26,0,0,82,0
1,early,201,26,1,0,60,0
1,early,202,26,2,0,77,0
1,early,203,26,3,0,76,0
1,early,204,26,4,0,72,0
1,early,205,26,5,0,66,0
1,early,206,26,6,0,75,0
1,early,207,26,7,0,93,0
1,early,208,27,0,1,320,241
1,early,209,27,1,1,312,233
1,early,210,27,2,1,298,222
1,early,211,27,3,1,292,218
1,early,212,27,4,1,304,225
1,early,213,27,5,1,296,230
1,early,214,27,6,1,319,241
1,early,215,27,7,1,291,223
1,early,216,28,0,0,70,0
1,early,217,28,1,0,71,0
1,early,218,28,2,0,64,0
1,early,219,28,3,0,67,0
1,early,220,28,4,0,69,0
1,early,221,28,5,0,86,0
1,early,222,28,6,0,72,0
1,early,223,28,7,0,72,0
1,early,224,29,0,0,69,0
1,early,225,29,1,0,71,0
1,early,226,29,2,0,65,0
1,early,227,29,3,0,65,0
1,early,228,29,4,0,62,0
1,early,229,29,5,0,71,0
1,early,230,29,6,0,62,0
1,early,231,29,7,0,71,0
1,early,232,30,0,0,59,0
1,early,233,30,1,0,69,0
1,early,234,30,2,0,64,0
1,early,235,30,3,0,56,0
1,early,236,30,4,0,66,0
1,early,237,30,5,0,64,0
1,early,238,30,6,0,61,0
1,early,239,30,7,0,69,0
1,early,240,31,0,1,277,201
1,early,241,31,1,1,262,199
1,early,242,31,2,1,283,193
1,early,243,31,3,1,278,203
1,early,244,31,4,1,250,197
1,early,245,31,5,1,271,201
1,early,246,31,6,1,256,198
1,early,247,31,7,1,239,186
1,early,248,32,0,0,48,0
1,early,249,32,1,0,72,0
1,early,250,32,2,0,72,0
1,early,251,32,3,0,55,0
1,early,252,32,4,0,47,0
1,early,253,32,5,0,56,0
1,early,254,32,6,0,54,0
1,early,255,32,7,0,63,0
1,early,256,33,0,0,71,0
1,early,257,33,1,0,58,0
1,early,258,33,2,0,64,0
1,early,259,33,3,0,82,0
1,early,260,33,4,0,55,0
1,early,261,33,5,0,54,0
1,early,262,33,6,0,62,0
1,early,263,33,7,0,51,0
1,early,264,34,0,0,61,0
1,early,265,34,1,0,62,0
1,early,266,34,2,0,63,0
1,early,267,34,3,0,56,0
1,early,268,34,4,0,67,0
1,early,269,34,5,0,59,0
1,early,270,34,6,0,53,0
1,early,271,34,7,0,45,0
1,early,272,35,0,1,241,183
1,early,273,35,1,1,235,172
1,early,274,35,2,1,231,185
1,early,275,35,3,1,208,159
1,early,276,35,4,1,238,184
1,early,277,35,5,1,222,162
1,early,278,35,6,1,214,157
1,early,279,35,7,1,237,185
1,early,280,36,0,0,48,0
1,early,281,36,1,0,43,0
1,early,282,36,2,0,51,0
1,early,283,36,3,0,45,0
1,early,284,36,4,0,58,0
1,early,285,36,5,0,56,0
1,early,286,36,6,0,58,0
1,early,287,36,7,0,57,0
1,early,288,37,0,0,52,0
1,early,289,37,1,0,56,0
1,early,290,37,2,0,53,0
1,early,291,37,3,0,56,0
1,early,292,37,4,0,46,0
1,early,293,37,5,0,51,0
1,early,294,37,6,0,56,0
1,early,295,37,7,0,58,0
1,early,296,38,0,0,52,0
1,early,297,38,1,0,46,0
1,early,298,38,2,0,42,0
1,early,299,38,3,0,47,0
1,early,300,38,4,0,42,0
1,early,301,38,5,0,60,0
1,early,302,38,6,0,51,0
1,early,303,38,7,0,59,0
1,early,304,39,0,1,187,135
1,early,305,39,1,1,218,161
1,early,306,39,2,1,198,150
1,early,307,39,3,1,172,131
1,early,308,39,4,1,208,171
1,early,309,39,5,1,215,143
1,early,310,39,6,1,220,162
1,early,311,39,7,1,191,148
1,early,312,40,0,0,40,0
1,early,313,40,1,0,61,0
1,early,314,40,2,0,46,0
1,early,315,40,3,0,38,0
1,early,316,40,4,0,47,0
1,early,317,40,5,0,41,0
1,early,318,40,6,0,50,0
1,early,319,40,7,0,48,0
1,early,320,41,0,0,43,0
1,early,321,41,1,0,49,0
1,early,322,41,2,0,48,0
1,early,323,41,3,0,54,0
1,early,324,41,4,0,44,0
1,early,325,41,5,0,40,0
1,early,326,41,6,0,37,0
1,early,327,41,7,0,43,0
1,early,328,42,0,0,43,0
1,early,329,42,1,0,50,0
1,early,330,42,2,0,51,0
1,early,331,42,3,0,38,0
1,early,332,42,4,0,57,0
1,early,333,42,5,0,48,0
1,early,334,42,6,0,45,0
1,early,335,42,7,0,39,0
1,early,336,43,0,1,161,118
1,early,337,43,1,1,144,112
1,early,338,43,2,1,165,114
1,early,339,43,3,1,168,110
1,early,340,43,4,1,184,139
1,early,341,43,5,1,180,145
1,early,342,43,6,1,171,127
1,early,343,43,7,1,161,119
1,early,344,44,0,0,44,0
1,early,345,44,1,0,48,0
1,early,346,44,2,0,44,0
1,early,347,44,3,0,55,0
1,early,348,44,4,0,37,0
1,early,349,44,5,0,41,0
1,early,350,44,6,0,43,0
1,early,351,44,7,0,39,0
1,early,352,45,0,0,41,0
1,early,353,45,1,0,32,0
1,early,354,45,2,0,36,0
1,early,355,45,3,0,51,0
1,early,356,45,4,0,36,0
1,early,357,45,5,0,34,0
1,early,358,45,6,0,42,0
1,early,359,45,7,0,48,0
1,early,360,46,0,0,44,0
1,early,361,46,1,0,48,0
1,early,362,46,2,0,44,0
1,early,363,46,3,0,55,0
1,early,364,46,4,0,42,0
1,early,365,46,5,0,40,0
1,early,366,46,6,0,27,0
1,early,367,46,7,0,57,0
1,early,368,47,0,1,159,121
1,early,369,47,1,1,123,89
1,early,370,47,2,1,178,136
1,early,371,47,3,1,156,120
1,early,372,47,4,1,178,132
1,early,373,47,5,1,151,111
1,early,374,47,6,1,178,141
1,early,375,47,7,1,149,110
1,early,376,48,0,0,38,0
1,early,377,48,1,0,51,0
1,early,378,48,2,0,37,0
1,early,379,48,3,0,39,0
1,early,380,48,4,0,46,0
1,early,381,48,5,0,26,0
1,early,382,48,6,0,32,0
1,early,383,48,7,0,41,0
1,early,384,49,0,0,34,0
1,early,385,49,1,0,41,0
1,early,386,49,2,0,37,0
1,early,387,49,3,0,42,0
1,early,388,49,4,0,35,0
1,early,389,49,5,0,38,0
1,early,390,49,6,0,34,0
1,early,391,49,7,0,32,0
1,early,392,50,0,0,36,0
1,early,393,50,1,0,42,0
1,early,394,50,2,0,42,0
1,early,395,50,3,0,43,0
1,early,396,50,4,0,41,0
1,early,397,50,5,0,32,0
1,early,398,50,6,0,38,0
1,early,399,50,7,0,40,0
1,early,400,51,0,1,121,90
1,early,401,51,1,1,127,99
1,early,402,51,2,1,148,114
1,early,403,51,3,1,150,120
1,early,404,51,4,1,149,109
1,early,405,51,5,1,155,102
1,early,406,51,6,1,145,116
1,early,407,51,7,1,146,105
1,early,408,52,0,0,33,0
1,early,409,52,1,0,41,0
1,early,410,52,2,0,43,0
1,early,411,52,3,0,41,0
1,early,412,52,4,0,46,0
1,early,413,52,5,0,37,0
1,early,414,52,6,0,41,0
1,early,415,52,7,0,36,0
1,early,416,53,0,0,35,0
1,early,417,53,1,0,40,0
1,early,418,53,2,0,34,0
1,early,419,53,3,0,32,0
1,early,420,53,4,0,35,0
1,early,421,53,5,0,36,0
1,early,422,53,6,0,25,0
1,early,423,53,7,0,32,0
1,early,424,54,0,0,48,0
1,early,425,54,1,0,37,0
1,early,426,54,2,0,29,0
1,early,427,54,3,0,48,0
1,early,428,54,4,0,33,0
1,early,429,54,5,0,29,0
1,early,430,54,6,0,29,0
1,early,431,54,7,0,35,0
1,early,432,55,0,1,130,93
1,early,433,55,1,1,150,113
1,early,434,55,2,1,146,108
1,early,435,55,3,1,131,93
1,early,436,55,4,1,130,98
1,early,437,55,5,1,134,97
1,early,438,55,6,1,108,87
1,early,439,55,7,1,136,100
1,early,440,56,0,0,45,0
1,early,441,56,1,0,29,0
1,early,442,56,2,0,31,0
1,early,443,56,3,0,30,0
1,early,444,56,4,0,35,0
1,early,445,56,5,0,32,0
1,early,446,56,6,0,34,0
1,early,447,56,7,0,34,0
1,early,448,57,0,0,33,0
1,early,449,57,1,0,34,0
1,early,450,57,2,0,32,0
1,early,451,57,3,0,34,0
1,early,452,57,4,0,25,0
1,early,453,57,5,0,23,0
1,early,454,57,6,0,35,0
1,early,455,57,7,0,23,0
1,early,456,58,0,0,30,0
1,early,457,58,1,0,30,0
1,early,458,58,2,0,27,0
1,early,459,58,3,0,37,0
1,early,460,58,4,0,27,0
1,early,461,58,5,0,28,0
1,early,462,58,6,0,37,0
1,early,463,58,7,0,29,0
1,early,464,59,0,1,136,103
1,early,465,59,1,1,123,93
1,early,466,59,2,1,138,106
1,early,467,59,3,1,126,91
1,early,468,59,4,1,120,87
1,early,469,59,5,1,117,84
1,early,470,59,6,1,103,73
1,early,471,59,7,1,128,101
1,early,472,60,0,0,28,0
1,early,473,60,1,0,36,0
1,early,474,60,2,0,30,0
1,early,475,60,3,0,28,0
1,early,476,60,4,0,31,0
1,early,477,60,5,0,34,0
1,early,478,60,6,0,24,0
1,early,479,60,7,0,36,0
1,early,480,61,0,0,46,0
1,early,481,61,1,0,28,0
1,early,482,61,2,0,30,0
1,early,483,61,3,0,24,0
1,early,484,61,4,0,26,0
1,early,485,61,5,0,24,0
1,early,486,61,6,0,35,0
1,early,487,61,7,0,28,0
1,early,488,62,0,0,39,0
1,early,489,62,1,0,22,0
1,early,490,62,2,0,24,0
1,early,491,62,3,0,31,0
1,early,492,62,4,0,22,0
1,early,493,62,5,0,35,0
1,early,494,62,6,0,36,0
1,early,495,62,7,0,42,0
1,early,496,63,0,1,111,88
1,early,497,63,1,1,108,71
1,early,498,63,2,1,130,87
1,early,499,63,3,1,111,84
1,early,500,63,4,1,111,82
1,early,501,63,5,1,112,86
1,early,502,63,6,1,101,74
1,early,503,63,7,1,100,74
1,early,504,64,0,0,26,0
1,early,505,64,1,0,34,0
1,early,506,64,2,0,29,0
1,early,507,64,3,0,32,0
1,early,508,64,4,0,29,0
1,early,509,64,5,0,29,0
1,early,510,64,6,0,24,0
1,early,511,64,7,0,23,0
1,uniform,0,1,0,0,3381,0
1,uniform,1,1,1,0,3301,0
1,uniform,2,1,2,0,3248,0
1,uniform,3,1,3,0,3235,0
1,uniform,4,1,4,0,3319,0
1,uniform,5,1,5,0,3304,0
1,uniform,6,1,6,0,3332,0
1,uniform,7,1,7,0,3361,0
1,uniform,8,2,0,0,1488,0
1,uniform,9,2,1,0,1468,0
1,uniform,10,2,2,0,1510,0
1,uniform,11,2,3,0,1504,0
1,uniform,12,2,4,0,1519,0
1,uniform,13,2,5,0,1506,0
1,uniform,14,2,6,0,1573,0
1,uniform,15,2,7,0,1582,0
1,uniform,16,3,0,1,3702,2767
1,uniform,17,3,1,1,3659,2749
1,uniform,18,3,2,1,3862,2923
1,uniform,19,3,3,1,3731,2812
1,uniform,20,3,4,1,3749,2812
1,uniform,21,3,5,1,3626,2742
1,uniform,22,3,6,1,3728,2817
1,uniform,23,3,7,1,3733,2789
1,uniform,24,4,0,0,675,0
1,uniform,25,4,1,0,731,0
1,uniform,26,4,2,0,716,0
1,uniform,27,4,3,0,708,0
1,uniform,28,4,4,0,718,0
1,uniform,29,4,5,0,642,0
1,uniform,30,4,6,0,658,0
1,uniform,31,4,7,0,637,0
1,uniform,32,5,0,0,546,0
1,uniform,33,5,1,0,537,0
1,uniform,34,5,2,0,501,0
1,uniform,35,5,3,0,533,0
1,uniform,36,5,4,0,508,0
1,uniform,37,5,5,0,548,0
1,uniform,38,5,6,0,490,0
1,uniform,39,5,7,0,516,0
1,uniform,40,6,0,0,423,0
1,uniform,41,6,1,0,437,0
1,uniform,42,6,2,0,398,0
1,uniform,43,6,3,0,389,0
1,uniform,44,6,4,0,436,0
1,uniform,45,6,5,0,400,0
1,uniform,46,6,6,0,386,0
1,uniform,47,6,7,0,424,0
1,uniform,48,7,0,1,1378,1036
1,uniform,49,7,1,1,1434,1085
1,uniform,50,7,2,1,1374,1024
1,uniform,51,7,3,1,1411,1059
1,uniform,52,7,4,1,1466,1088
1,uniform,53,7,5,1,1443,1091
1,uniform,54,7,6,1,1433,1060
1,uniform,55,7,7,1,1399,1063
1,uniform,56,8,0,0,303,0
1,uniform,57,8,1,0,297,0
1,uniform,58,8,2,0,316,0
1,uniform,59,8,3,0,302,0
1,uniform,60,8,4,0,297,0
1,uniform,61,8,5,0,306,0
1,uniform,62,8,6,0,312,0
1,uniform,63,8,7,0,297,0
1,uniform,64,9,0,0,260,0
1,uniform,65,9,1,0,279,0
1,uniform,66,9,2,0,245,0
1,uniform,67,9,3,0,263,0
1,uniform,68,9,4,0,287,0
1,uniform,69,9,5,0,301,0
1,uniform,70,9,6,0,266,0
1,uniform,71,9,7,0,254,0
1,uniform,72,10,0,0,238,0
1,uniform,73,10,1,0,238,0
1,uniform,74,10,2,0,227,0
1,uniform,75,10,3,0,229,0
1,uniform,76,10,4,0,268,0
1,uniform,77,10,5,0,217,0
1,uniform,78,10,6,0,234,0
1,uniform,79,10,7,0,221,0
1,uniform,80,11,0,1,816,596
1,uniform,81,11,1,1,852,654
1,uniform,82,11,2,1,887,676
1,uniform,83,11,3,1,801,604
1,uniform,84,11,4,1,838,631
1,uniform,85,11,5,1,808,595
1,uniform,86,11,6,1,892,684
1,uniform,87,11,7,1,802,613
1,uniform,88,12,0,0,184,0
1,uniform,89,12,1,0,188,0
1,uniform,90,12,2,0,183,0
1,uniform,91,12,3,0,185,0
1,uniform,92,12,4,0,194,0
1,uniform,93,12,5,0,186,0
1,uniform,94,12,6,0,192,0
1,uniform,95,12,7,0,197,0
1,uniform,96,13,0,0,182,0
1,uniform,97,13,1,0,179,0
1,uniform,98,13,2,0,173,0
1,uniform,99,13,3,0,154,0
1,uniform,100,13,4,0,152,0
1,uniform,101,13,5,0,190,0
1,uniform,102,13,6,0,174,0
1,uniform,103,13,7,0,181,0
1,uniform,104,14,0,0,153,0
1,uniform,105,14,1,0,184,0
1,uniform,106,14,2,0,164,0
1,uniform,107,14,3,0,171,0
1,uniform,108,14,4,0,177,0
1,uniform,109,14,5,0,170,0
1,uniform,110,14,6,0,143,0
1,uniform,111,14,7,0,165,0
1,uniform,112,15,0,1,580,432
1,uniform,113,15,1,1,599,460
1,uniform,114,15,2,1,558,422
1,uniform,115,15,3,1,552,408
1,uniform,116,15,4,1,611,474
1,uniform,117,15,5,1,623,468
1,uniform,118,15,6,1,645,489
1,uniform,119,15,7,1,609,465
1,uniform,120,16,0,0,162,0
1,uniform,121,16,1,0,153,0
1,uniform,122,16,2,0,137,0
1,uniform,123,16,3,0,142,0
1,uniform,124,16,4,0,142,0
1,uniform,125,16,5,0,145,0
1,uniform,126,16,6,0,117,0
1,uniform,127,16,7,0,123,0
1,uniform,128,17,0,0,109,0
1,uniform,129,17,1,0,102,0
1,uniform,130,17,2,0,148,0
1,uniform,131,17,3,0,140,0
1,uniform,132,17,4,0,121,0
1,uniform,133,17,5,0,136,0
1,uniform,134,17,6,0,117,0
1,uniform,135,17,7,0,129,0
1,uniform,136,18,0,0,100,0
1,uniform,137,18,1,0,119,0
1,uniform,138,18,2,0,113,0
1,uniform,139,18,3,0,139,0
1,uniform,140,18,4,0,138,0
1,uniform,141,18,5,0,133,0
1,uniform,142,18,6,0,134,0
1,uniform,143,18,7,0,125,0
1,uniform,144,19,0,1,468,356
1,uniform,145,19,1,1,461,355
1,uniform,146,19,2,1,440,328
1,uniform,147,19,3,1,428,327
1,uniform,148,19,4,1,469,342
1,uniform,149,19,5,1,429,302
1,uniform,150,19,6,1,463,344
1,uniform,151,19,7,1,449,344
1,uniform,152,20,0,0,95,0
1,uniform,153,20,1,0,120,0
1,uniform,154,20,2,0,91,0
1,uniform,155,20,3,0,94,0
1,uniform,156,20,4,0,103,0
1,uniform,157,20,5,0,101,0
1,uniform,158,20,6,0,102,0
1,uniform,159,20,7,0,103,0
1,uniform,160,21,0,0,106,0
1,uniform,161,21,1,0,97,0
1,uniform,162,21,2,0,93,0
1,uniform,163,21,3,0,122,0
1,uniform,164,21,4,0,113,0
1,uniform,165,21,5,0,107,0
1,uniform,166,21,6,0,100,0
1,uniform,167,21,7,0,108,0
1,uniform,168,22,0,0,100,0
1,uniform,169,22,1,0,89,0
1,uniform,170,22,2,0,107,0
1,uniform,171,22,3,0,107,0
1,uniform,172,22,4,0,97,0
1,uniform,173,22,5,0,107,0
1,uniform,174,22,6,0,113,0
1,uniform,175,22,7,0,89,0
1,uniform,176,23,0,1,363,278
1,uniform,177,23,1,1,389,294
1,uniform,178,23,2,1,383,296
1,uniform,179,23,3,1,378,287
1,uniform,180,23,4,1,369,270
1,uniform,181,23,5,1,356,269
1,uniform,182,23,6,1,367,267
1,uniform,183,23,7,1,389,294
1,uniform,184,24,0,0,90,0
1,uniform,185,24,1,0,96,0
1,uniform,186,24,2,0,89,0
1,uniform,187,24,3,0,100,0
1,uniform,188,24,4,0,90,0
1,uniform,189,24,5,0,83,0
1,uniform,190,24,6,0,69,0
1,uniform,191,24,7,0,90,0
1,uniform,192,25,0,0,72,0
1,uniform,193,25,1,0,78,0
1,uniform,194,25,2,0,71,0
1,uniform,195,25,3,0,81,0
1,uniform,196,25,4,0,85,0
1,uniform,197,25,5,0,80,0
1,uniform,198,25,6,0,87,0
1,uniform,199,25,7,0,85,0
1,uniform,200,26,0,0,82,0
1,uniform,201,26,1,0,60,0
1,uniform,202,26,2,0,77,0
1,uniform,203,26,3,0,76,0
1,uniform,204,26,4,0,72,0
1,uniform,205,26,5,0,66,0
1,uniform,206,26,6,0,75,0
1,uniform,207,26,7,0,93,0
1,uniform,208,27,0,1,320,241
1,uniform,209,27,1,1,312,233
1,uniform,210,27,2,1,298,222
1,uniform,211,27,3,1,292,218
1,uniform,212,27,4,1,304,225
1,uniform,213,27,5,1,296,230
1,uniform,214,27,6,1,319,241
1,uniform,215,27,7,1,291,223
1,uniform,216,28,0,0,70,0
1,uniform,217,28,1,0,71,0
1,uniform,218,28,2,0,64,0
1,uniform,219,28,3,0,67,0
1,uniform,220,28,4,0,69,0
1,uniform,221,28,5,0,86,0
1,uniform,222,28,6,0,72,0
1,uniform,223,28,7,0,72,0
1,uniform,224,29,0,0,69,0
1,uniform,225,29,1,0,71,0
1,uniform,226,29,2,0,65,0
1,uniform,227,29,3,0,65,0
1,uniform,228,29,4,0,62,0
1,uniform,229,29,5,0,71,0
1,uniform,230,29,6,0,62,0
1,uniform,231,29,7,0,71,0
1,uniform,232,30,0,0,59,0
1,uniform,233,30,1,0,69,0
1,uniform,234,30,2,0,64,0
1,uniform,235,30,3,0,56,0
1,uniform,236,30,4,0,66,0
1,uniform,237,30,5,0,64,0
1,uniform,238,30,6,0,61,0
1,uniform,239,30,7,0,69,0
1,uniform,240,31,0,1,277,201
1,uniform,241,31,1,1,262,199
1,uniform,242,31,2,1,283,193
1,uniform,243,31,3,1,278,203
1,uniform,244,31,4,1,250,197
1,uniform,245,31,5,1,271,201
1,uniform,246,31,6,1,256,198
1,uniform,247,31,7,1,239,186
1,uniform,248,32,0,0,48,0
1,uniform,249,32,1,0,72,0
1,uniform,250,32,2,0,72,0
1,uniform,251,32,3,0,55,0
1,uniform,252,32,4,0,47,0
1,uniform,253,32,5,0,56,0
1,uniform,254,32,6,0,54,0
1,uniform,255,32,7,0,63,0
1,uniform,256,33,0,0,71,0
1,uniform,257,33,1,0,58,0
1,uniform,258,33,2,0,64,0
1,uniform,259,33,3,0,82,0
1,uniform,260,33,4,0,55,0
1,uniform,261,33,5,0,54,0
1,uniform,262,33,6,0,62,0
1,uniform,263,33,7,0,51,0
1,uniform,264,34,0,0,61,0
1,uniform,265,34,1,0,62,0
1,uniform,266,34,2,0,63,0
1,uniform,267,34,3,0,56,0
1,uniform,268,34,4,0,67,0
1,uniform,269,34,5,0,59,0
1,uniform,270,34,6,0,53,0
1,uniform,271,34,7,0,45,0
1,uniform,272,35,0,1,241,183
1,uniform,273,35,1,1,235,172
1,uniform,274,35,2,1,231,185
1,uniform,275,35,3,1,208,159
1,uniform,276,35,4,1,238,184
1,uniform,277,35,5,1,222,162
1,uniform,278,35,6,1,214,157
1,uniform,279,35,7,1,237,185
1,uniform,280,36,0,0,48,0
1,uniform,281,36,1,0,43,0
1,uniform,282,36,2,0,51,0
1,uniform,283,36,3,0,45,0
1,uniform,284,36,4,0,58,0
1,uniform,285,36,5,0,56,0
1,uniform,286,36,6,0,58,0
1,uniform,287,36,7,0,57,0
1,uniform,288,37,0,0,52,0
1,uniform,289,37,1,0,56,0
1,uniform,290,37,2,0,53,0
1,uniform,291,37,3,0,56,0
1,uniform,292,37,4,0,46,0
1,uniform,293,37,5,0,51,0
1,uniform,294,37,6,0,56,0
1,uniform,295,37,7,0,58,0
1,uniform,296,38,0,0,52,0
1,uniform,297,38,1,0,46,0
1,uniform,298,38,2,0,42,0
1,uniform,299,38,3,0,47,0
1,uniform,300,38,4,0,42,0
1,uniform,301,38,5,0,60,0
1,uniform,302,38,6,0,51,0
1,uniform,303,38,7,0,59,0
1,uniform,304,39,0,1,187,135
1,uniform,305,39,1,1,218,161
1,uniform,306,39,2,1,198,150
1,uniform,307,39,3,1,172,131
1,uniform,308,39,4,1,208,171
1,uniform,309,39,5,1,215,143
1,uniform,310,39,6,1,220,162
1,uniform,311,39,7,1,191,148
1,uniform,312,40,0,0,40,0
1,uniform,313,40,1,0,61,0
1,uniform,314,40,2,0,46,0
1,uniform,315,40,3,0,38,0
1,uniform,316,40,4,0,47,0
1,uniform,317,40,5,0,41,0
1,uniform,318,40,6,0,50,0
1,uniform,319,40,7,0,48,0
1,uniform,320,41,0,0,43,0
1,uniform,321,41,1,0,49,0
1,uniform,322,41,2,0,48,0
1,uniform,323,41,3,0,54,0
1,uniform,324,41,4,0,44,0
1,uniform,325,41,5,0,40,0
1,uniform,326,41,6,0,37,0
1,uniform,327,41,7,0,43,0
1,uniform,328,42,0,0,43,0
1,uniform,329,42,1,0,50,0
1,uniform,330,42,2,0,51,0
1,uniform,331,42,3,0,38,0
1,uniform,332,42,4,0,57,0
1,uniform,333,42,5,0,48,0
1,uniform,334,42,6,0,45,0
1,uniform,335,42,7,0,39,0
1,uniform,336,43,0,1,161,118
1,uniform,337,43,1,1,144,112
1,uniform,338,43,2,1,165,114
1,uniform,339,43,3,1,168,110
1,uniform,340,43,4,1,184,139
1,uniform,341,43,5,1,180,145
1,uniform,342,43,6,1,171,127
1,uniform,343,43,7,1,161,119
1,uniform,344,44,0,0,44,0
1,uniform,345,44,1,0,48,0
1,uniform,346,44,2,0,44,0
1,uniform,347,44,3,0,55,0
1,uniform,348,44,4,0,37,0
1,uniform,349,44,5,0,41,0
1,uniform,350,44,6,0,43,0
1,uniform,351,44,7,0,39,0
1,uniform,352,45,0,0,41,0
1,uniform,353,45,1,0,32,0
1,uniform,354,45,2,0,36,0
1,uniform,355,45,3,0,51,0
1,uniform,356,45,4,0,36,0
1,uniform,357,45,5,0,34,0
1,uniform,358,45,6,0,42,0
1,uniform,359,45,7,0,48,0
1,uniform,360,46,0,0,44,0
1,uniform,361,46,1,0,48,0
1,uniform,362,46,2,0,44,0
1,uniform,363,46,3,0,55,0
1,uniform,364,46,4,0,42,0
1,uniform,365,46,5,0,40,0
1,uniform,366,46,6,0,27,0
1,uniform,367,46,7,0,57,0
1,uniform,368,47,0,1,159,121
1,uniform,369,47,1,1,123,89
1,uniform,370,47,2,1,178,136
1,uniform,371,47,3,1,156,120
1,uniform,372,47,4,1,178,132
1,uniform,373,47,5,1,151,111
1,uniform,374,47,6,1,178,141
1,uniform,375,47,7,1,149,110
1,uniform,376,48,0,0,38,0
1,uniform,377,48,1,0,51,0
1,uniform,378,48,2,0,37,0
1,uniform,379,48,3,0,39,0
1,uniform,380,48,4,0,46,0
1,uniform,381,48,5,0,26,0
1,uniform,382,48,6,0,32,0
1,uniform,383,48,7,0,41,0
1,uniform,384,49,0,0,34,0
1,uniform,385,49,1,0,41,0
1,uniform,386,49,2,0,37,0
1,uniform,387,49,3,0,42,0
1,uniform,388,49,4,0,35,0
1,uniform,389,49,5,0,38,0
1,uniform,390,49,6,0,34,0
1,uniform,391,49,7,0,32,0
1,uniform,392,50,0,0,36,0
1,uniform,393,50,1,0,42,0
1,uniform,394,50,2,0,42,0
1,uniform,395,50,3,0,43,0
1,uniform,396,50,4,0,41,0
1,uniform,397,50,5,0,32,0
1,uniform,398,50,6,0,38,0
1,uniform,399,50,7,0,40,0
1,uniform,400,51,0,1,121,90
1,uniform,401,51,1,1,127,99
1,uniform,402,51,2,1,148,114
1,uniform,403,51,3,1,150,120
1,uniform,404,51,4,1,149,109
1,uniform,405,51,5,1,155,102
1,uniform,406,51,6,1,145,116
1,uniform,407,51,7,1,146,105
1,uniform,408,52,0,0,33,0
1,uniform,409,52,1,0,41,0
1,uniform,410,52,2,0,43,0
1,uniform,411,52,3,0,41,0
1,uniform,412,52,4,0,46,0
1,uniform,413,52,5,0,37,0
1,uniform,414,52,6,0,41,0
1,uniform,415,52,7,0,36,0
1,uniform,416,53,0,0,35,0
1,uniform,417,53,1,0,40,0
1,uniform,418,53,2,0,34,0
1,uniform,419,53,3,0,32,0
1,uniform,420,53,4,0,35,0
1,uniform,421,53,5,0,36,0
1,uniform,422,53,6,0,25,0
1,uniform,423,53,7,0,32,0
1,uniform,424,54,0,0,48,0
1,uniform,425,54,1,0,37,0
1,uniform,426,54,2,0,29,0
1,uniform,427,54,3,0,48,0
1,uniform,428,54,4,0,33,0
1,uniform,429,54,5,0,29,0
1,uniform,430,54,6,0,29,0
1,uniform,431,54,7,0,35,0
1,uniform,432,55,0,1,130,93
1,uniform,433,55,1,1,150,113
1,uniform,434,55,2,1,146,108
1,uniform,435,55,3,1,131,93
1,uniform,436,55,4,1,130,98
1,uniform,437,55,5,1,134,97
1,uniform,438,55,6,1,108,87
1,uniform,439,55,7,1,136,100
1,uniform,440,56,0,0,45,0
1,uniform,441,56,1,0,29,0
1,uniform,442,56,2,0,31,0
1,uniform,443,56,3,0,30,0
1,uniform,444,56,4,0,35,0
1,uniform,445,56,5,0,32,0
1,uniform,446,56,6,0,34,0
1,uniform,447,56,7,0,34,0
1,uniform,448,57,0,0,33,0
1,uniform,449,57,1,0,34,0
1,uniform,450,57,2,0,32,0
1,uniform,451,57,3,0,34,0
1,uniform,452,57,4,0,25,0
1,uniform,453,57,5,0,23,0
1,uniform,454,57,6,0,35,0
1,uniform,455,57,7,0,23,0
1,uniform,456,58,0,0,30,0
1,uniform,457,58,1,0,30,0
1,uniform,458,58,2,0,27,0
1,uniform,459,58,3,0,37,0
1,uniform,460,58,4,0,27,0
1,uniform,461,58,5,0,28,0
1,uniform,462,58,6,0,37,0
1,uniform,463,58,7,0,29,0
1,uniform,464,59,0,1,136,103
1,uniform,465,59,1,1,123,93
1,uniform,466,59,2,1,138,106
1,uniform,467,59,3,1,126,91
1,uniform,468,59,4,1,120,87
1,uniform,469,59,5,1,117,84
1,uniform,470,59,6,1,103,73
1,uniform,471,59,7,1,128,101
1,uniform,472,60,0,0,28,0
1,uniform,473,60,1,0,36,0
1,uniform,474,60,2,0,30,0
1,uniform,475,60,3,0,28,0
1,uniform,476,60,4,0,31,0
1,uniform,477,60,5,0,34,0
1,uniform,478,60,6,0,24,0
1,uniform,479,60,7,0,36,0
1,uniform,480,61,0,0,46,0
1,uniform,481,61,1,0,28,0
1,uniform,482,61,2,0,30,0
1,uniform,483,61,3,0,24,0
1,uniform,484,61,4,0,26,0
1,uniform,485,61,5,0,24,0
1,uniform,486,61,6,0,35,0
1,uniform,487,61,7,0,28,0
1,uniform,488,62,0,0,39,0
1,uniform,489,62,1,0,22,0
1,uniform,490,62,2,0,24,0
1,uniform,491,62,3,0,31,0
1,uniform,492,62,4,0,22,0
1,uniform,493,62,5,0,35,0
1,uniform,494,62,6,0,36,0
1,uniform,495,62,7,0,42,0
1,uniform,496,63,0,1,111,88
1,uniform,497,63,1,1,108,71
1,uniform,498,63,2,1,130,87
1,uniform,499,63,3,1,111,84
1,uniform,500,63,4,1,111,82
1,uniform,501,63,5,1,112,86
1,uniform,502,63,6,1,101,74
1,uniform,503,63,7,1,100,74
1,uniform,504,64,0,0,26,0
1,uniform,505,64,1,0,34,0
1,uniform,506,64,2,0,29,0
1,uniform,507,64,3,0,32,0
1,uniform,508,64,4,0,29,0
1,uniform,509,64,5,0,29,0
1,uniform,510,64,6,0,24,0
1,uniform,511,64,7,0,23,0
1,late,0,1,0,0,3381,0
1,late,1,1,1,0,3301,0
1,late,2,1,2,0,3248,0
1,late,3,1,3,0,3235,0
1,late,4,1,4,0,3319,0
1,late,5,1,5,0,3304,0
1,late,6,1,6,0,3332,0
1,late,7,1,7,0,3361,0
1,late,8,2,0,0,1488,0
1,late,9,2,1,0,1468,0
1,late,10,2,2,0,1510,0
1,late,11,2,3,0,1504,0
1,late,12,2,4,0,1519,0
1,late,13,2,5,0,1506,0
1,late,14,2,6,0,1573,0
1,late,15,2,7,0,1582,0
1,late,16,3,0,1,3702,2767
1,late,17,3,1,1,3659,2749
1,late,18,3,2,1,3862,2923
1,late,19,3,3,1,3731,2812
1,late,20,3,4,1,3749,2812
1,late,21,3,5,1,3626,2742
1,late,22,3,6,1,3728,2817
1,late,23,3,7,1,3733,2789
1,late,24,4,0,0,675,0
1,late,25,4,1,0,731,0
1,late,26,4,2,0,716,0
1,late,27,4,3,0,708,0
1,late,28,4,4,0,718,0
1,late,29,4,5,0,642,0
1,late,30,4,6,0,658,0
1,late,31,4,7,0,637,0
1,late,32,5,0,0,546,0
1,late,33,5,1,0,537,0
1,late,34,5,2,0,501,0
1,late,35,5,3,0,533,0
1,late,36,5,4,0,508,0
1,late,37,5,5,0,548,0
1,late,38,5,6,0,490,0
1,late,39,5,7,0,516,0
1,late,40,6,0,0,423,0
1,late,41,6,1,0,437,0
1,late,42,6,2,0,398,0
1,late,43,6,3,0,389,0
1,late,44,6,4,0,436,0
1,late,45,6,5,0,400,0
1,late,46,6,6,0,386,0
1,late,47,6,7,0,424,0
1,late,48,7,0,1,1378,1036
1,late,49,7,1,1,1434,1085
1,late,50,7,2,1,1374,1024
1,late,51,7,3,1,1411,1059
1,late,52,7,4,1,1466,1088
1,late,53,7,5,1,1443,1091
1,late,54,7,6,1,1433,1060
1,late,55,7,7,1,1399,1063
1,late,56,8,0,0,303,0
1,late,57,8,1,0,297,0
1,late,58,8,2,0,316,0
1,late,59,8,3,0,302,0
1,late,60,8,4,0,297,0
1,late,61,8,5,0,306,0
1,late,62,8,6,0,312,0
1,late,63,8,7,0,297,0
1,late,64,9,0,0,260,0
1,late,65,9,1,0,279,0
1,late,66,9,2,0,245,0
1,late,67,9,3,0,263,0
1,late,68,9,4,0,287,0
1,late,69,9,5,0,301,0
1,late,70,9,6,0,266,0
1,late,71,9,7,0,254,0
1,late,72,10,0,0,238,0
1,late,73,10,1,0,238,0
1,late,74,10,2,0,227,0
1,late,75,10,3,0,229,0
1,late,76,10,4,0,268,0
1,late,77,10,5,0,217,0
1,late,78,10,6,0,234,0
1,late,79,10,7,0,221,0
1,late,80,11,0,1,816,596
1,late,81,11,1,1,852,654
1,late,82,11,2,1,887,676
1,late,83,11,3,1,801,604
1,late,84,11,4,1,838,631
1,late,85,11,5,1,808,595
1,late,86,11,6,1,892,684
1,late,87,11,7,1,802,613
1,late,88,12,0,0,184,0
1,late,89,12,1,0,188,0
1,late,90,12,2,0,183,0
1,late,91,12,3,0,185,0
1,late,92,12,4,0,194,0
1,late,93,12,5,0,186,0
1,late,94,12,6,0,192,0
1,late,95,12,7,0,197,0
1,late,96,13,0,0,182,0
1,late,97,13,1,0,179,0
1,late,98,13,2,0,173,0
1,late,99,13,3,0,154,0
1,late,100,13,4,0,152,0
1,late,101,13,5,0,190,0
1,late,102,13,6,0,174,0
1,late,103,13,7,0,181,0
1,late,104,14,0,0,153,0
1,late,105,14,1,0,184,0
1,late,106,14,2,0,164,0
1,late,107,14,3,0,171,0
1,late,108,14,4,0,177,0
1,late,109,14,5,0,170,0
1,late,110,14,6,0,143,0
1,late,111,14,7,0,165,0
1,late,112,15,0,1,580,432
1,late,113,15,1,1,599,460
1,late,114,15,2,1,558,422
1,late,115,15,3,1,552,408
1,late,116,15,4,1,611,474
1,late,117,15,5,1,623,468
1,late,118,15,6,1,645,489
1,late,119,15,7,1,609,465
1,late,120,16,0,0,162,0
1,late,121,16,1,0,153,0
1,late,122,16,2,0,137,0
1,late,123,16,3,0,142,0
1,late,124,16,4,0,142,0
1,late,125,16,5,0,145,0
1,late,126,16,6,0,117,0
1,late,127,16,7,0,123,0
1,late,128,17,0,0,109,0
1,late,129,17,1,0,102,0
1,late,130,17,2,0,148,0
1,late,131,17,3,0,140,0
1,late,132,17,4,0,121,0
1,late,133,17,5,0,136,0
1,late,134,17,6,0,117,0
1,late,135,17,7,0,129,0
1,late,136,18,0,0,100,0
1,late,137,18,1,0,119,0
1,late,138,18,2,0,113,0
1,late,139,18,3,0,139,0
1,late,140,18,4,0,138,0
1,late,141,18,5,0,133,0
1,late,142,18,6,0,134,0
1,late,143,18,7,0,125,0
1,late,144,19,0,1,468,356
1,late,145,19,1,1,461,355
1,late,146,19,2,1,440,328
1,late,147,19,3,1,428,327
1,late,148,19,4,1,469,342
1,late,149,19,5,1,429,302
1,late,150,19,6,1,463,344
1,late,151,19,7,1,449,344
1,late,152,20,0,0,95,0
1,late,153,20,1,0,120,0
1,late,154,20,2,0,91,0
1,late,155,20,3,0,94,0
1,late,156,20,4,0,103,0
1,late,157,20,5,0,101,0
1,late,158,20,6,0,102,0
1,late,159,20,7,0,103,0
1,late,160,21,0,0,106,0
1,late,161,21,1,0,97,0
1,late,162,21,2,0,93,0
1,late,163,21,3,0,122,0
1,late,164,21,4,0,113,0
1,late,165,21,5,0,107,0
1,late,166,21,6,0,100,0
1,late,167,21,7,0,108,0
1,late,168,22,0,0,100,0
1,late,169,22,1,0,89,0
1,late,170,22,2,0,107,0
1,late,171,22,3,0,107,0
1,late,172,22,4,0,97,0
1,late,173,22,5,0,107,0
1,late,174,22,6,0,113,0
1,late,175,22,7,0,89,0
1,late,176,23,0,1,363,278
1,late,177,23,1,1,389,294
1,late,178,23,2,1,383,296
1,late,179,23,3,1,378,287
1,late,180,23,4,1,369,270
1,late,181,23,5,1,356,269
1,late,182,23,6,1,367,267
1,late,183,23,7,1,389,294
1,late,184,24,0,0,90,0
1,late,185,24,1,0,96,0
1,late,186,24,2,0,89,0
1,late,187,24,3,0,100,0
1,late,188,24,4,0,90,0
1,late,189,24,5,0,83,0
1,late,190,24,6,0,69,0
1,late,191,24,7,0,90,0
1,late,192,25,0,0,72,0
1,late,193,25,1,0,78,0
1,late,194,25,2,0,71,0
1,late,195,25,3,0,81,0
1,late,196,25,4,0,85,0
1,late,197,25,5,0,80,0
1,late,198,25,6,0,87,0
1,late,199,25,7,0,85,0
1,late,200,26,0,0,82,0
1,late,201,26,1,0,60,0
1,late,202,26,2,0,77,0
1,late,203,26,3,0,76,0
1,late,204,26,4,0,72,0
1,late,205,26,5,0,66,0
1,late,206,26,6,0,75,0
1,late,207,26,7,0,93,0
1,late,208,27,0,1,320,241
1,late,209,27,1,1,312,233
1,late,210,27,2,1,298,222
1,late,211,27,3,1,292,218
1,late,212,27,4,1,304,225
1,late,213,27,5,1,296,230
1,late,214,27,6,1,319,241
1,late,215,27,7,1,291,223
1,late,216,28,0,0,70,0
1,late,217,28,1,0,71,0
1,late,218,28,2,0,64,0
1,late,219,28,3,0,67,0
1,late,220,28,4,0,69,0
1,late,221,28,5,0,86,0
1,late,222,28,6,0,72,0
1,late,223,28,7,0,72,0
1,late,224,29,0,0,69,0
1,late,225,29,1,0,71,0
1,late,226,29,2,0,65,0
1,late,227,29,3,0,65,0
1,late,228,29,4,0,62,0
1,late,229,29,5,0,71,0
1,late,230,29,6,0,62,0
1,late,231,29,7,0,71,0
1,late,232,30,0,0,59,0
1,late,233,30,1,0,69,0
1,late,234,30,2,0,64,0
1,late,235,30,3,0,56,0
1,late,236,30,4,0,66,0
1,late,237,30,5,0,64,0
1,late,238,30,6,0,61,0
1,late,239,30,7,0,69,0
1,late,240,31,0,1,277,201
1,late,241,31,1,1,262,199
1,late,242,31,2,1,283,193
1,late,243,31,3,1,278,203
1,late,244,31,4,1,250,197
1,late,245,31,5,1,271,201
1,late,246,31,6,1,256,198
1,late,247,31,7,1,239,186
1,late,248,32,0,0,48,0
1,late,249,32,1,0,72,0
1,late,250,32,2,0,72,0
1,late,251,32,3,0,55,0
1,late,252,32,4,0,47,0
1,late,253,32,5,0,56,0
1,late,254,32,6,0,54,0
1,late,255,32,7,0,63,0
1,late,256,33,0,0,71,0
1,late,257,33,1,0,58,0
1,late,258,33,2,0,64,0
1,late,259,33,3,0,82,0
1,late,260,33,4,0,55,0
1,late,261,33,5,0,54,0
1,late,262,33,6,0,62,0
1,late,263,33,7,0,51,0
1,late,264,34,0,0,61,0
1,late,265,34,1,0,62,0
1,late,266,34,2,0,63,0
1,late,267,34,3,0,56,0
1,late,268,34,4,0,67,0
1,late,269,34,5,0,59,0
1,late,270,34,6,0,53,0
1,late,271,34,7,0,45,0
1,late,272,35,0,1,241,183
1,late,273,35,1,1,235,172
1,late,274,35,2,1,231,185
1,late,275,35,3,1,208,159
1,late,276,35,4,1,238,184
1,late,277,35,5,1,222,162
1,late,278,35,6,1,214,157
1,late,279,35,7,1,237,185
1,late,280,36,0,0,48,0
1,late,281,36,1,0,43,0
1,late,282,36,2,0,51,0
1,late,283,36,3,0,45,0
1,late,284,36,4,0,58,0
1,late,285,36,5,0,56,0
1,late,286,36,6,0,58,0
1,late,287,36,7,0,57,0
1,late,288,37,0,0,52,0
1,late,289,37,1,0,56,0
1,late,290,37,2,0,53,0
1,late,291,37,3,0,56,0
1,late,292,37,4,0,46,0
1,late,293,37,5,0,51,0
1,late,294,37,6,0,56,0
1,late,295,37,7,0,58,0
1,late,296,38,0,0,52,0
1,late,297,38,1,0,46,0
1,late,298,38,2,0,42,0
1,late,299,38,3,0,47,0
1,late,300,38,4,0,42,0
1,late,301,38,5,0,60,0
1,late,302,38,6,0,51,0
1,late,303,38,7,0,59,0
1,late,304,39,0,1,187,135
1,late,305,39,1,1,218,161
1,late,306,39,2,1,198,150
1,late,307,39,3,1,172,131
1,late,308,39,4,1,208,171
1,late,309,39,5,1,215,143
1,late,310,39,6,1,220,162
1,late,311,39,7,1,191,148
1,late,312,40,0,0,40,0
1,late,313,40,1,0,61,0
1,late,314,40,2,0,46,0
1,late,315,40,3,0,38,0
1,late,316,40,4,0,47,0
1,late,317,40,5,0,41,0
1,late,318,40,6,0,50,0
1,late,319,40,7,0,48,0
1,late,320,41,0,0,43,0
1,late,321,41,1,0,49,0
1,late,322,41,2,0,48,0
1,late,323,41,3,0,54,0
1,late,324,41,4,0,44,0
1,late,325,41,5,0,40,0
1,late,326,41,6,0,37,0
1,late,327,41,7,0,43,0
1,late,328,42,0,0,43,0
1,late,329,42,1,0,50,0
1,late,330,42,2,0,51,0
1,late,331,42,3,0,38,0
1,late,332,42,4,0,57,0
1,late,333,42,5,0,48,0
1,late,334,42,6,0,45,0
1,late,335,42,7,0,39,0
1,late,336,43,0,1,161,118
1,late,337,43,1,1,144,112
1,late,338,43,2,1,165,114
1,late,339,43,3,1,168,110
1,late,340,43,4,1,184,139
1,late,341,43,5,1,180,145
1,late,342,43,6,1,171,127
1,late,343,43,7,1,161,119
1,late,344,44,0,0,44,0
1,late,345,44,1,0,48,0
1,late,346,44,2,0,44,0
1,late,347,44,3,0,55,0
1,late,348,44,4,0,37,0
1,late,349,44,5,0,41,0
1,late,350,44,6,0,43,0
1,late,351,44,7,0,39,0
1,late,352,45,0,0,41,0
1,late,353,45,1,0,32,0
1,late,354,45,2,0,36,0
1,late,355,45,3,0,51,0
1,late,356,45,4,0,36,0
1,late,357,45,5,0,34,0
1,late,358,45,6,0,42,0
1,late,359,45,7,0,48,0
1,late,360,46,0,0,44,0
1,late,361,46,1,0,48,0
1,late,362,46,2,0,44,0
1,late,363,46,3,0,55,0
1,late,364,46,4,0,42,0
1,late,365,46,5,0,40,0
1,late,366,46,6,0,27,0
1,late,367,46,7,0,57,0
1,late,368,47,0,1,159,121
1,late,369,47,1,1,123,89
1,late,370,47,2,1,178,136
1,late,371,47,3,1,156,120
1,late,372,47,4,1,178,132
1,late,373,47,5,1,151,111
1,late,374,47,6,1,178,141
1,late,375,47,7,1,149,110
1,late,376,48,0,0,38,0
1,late,377,48,1,0,51,0
1,late,378,48,2,0,37,0
1,late,379,48,3,0,39,0
1,late,380,48,4,0,46,0
1,late,381,48,5,0,26,0
1,late,382,48,6,0,32,0
1,late,383,48,7,0,41,0
1,late,384,49,0,0,34,0
1,late,385,49,1,0,41,0
1,late,386,49,2,0,37,0
1,late,387,49,3,0,42,0
1,late,388,49,4,0,35,0
1,late,389,49,5,0,38,0
1,late,390,49,6,0,34,0
1,late,391,49,7,0,32,0
1,late,392,50,0,0,36,0
1,late,393,50,1,0,42,0
1,late,394,50,2,0,42,0
1,late,395,50,3,0,43,0
1,late,396,50,4,0,41,0
1,late,397,50,5,0,32,0
1,late,398,50,6,0,38,0
1,late,399,50,7,0,40,0
1,late,400,51,0,1,121,90
1,late,401,51,1,1,127,99
1,late,402,51,2,1,148,114
1,late,403,51,3,1,150,120
1,late,404,51,4,1,149,109
1,late,405,51,5,1,155,102
1,late,406,51,6,1,145,116
1,late,407,51,7,1,146,105
1,late,408,52,0,0,33,0
1,late,409,52,1,0,41,0
1,late,410,52,2,0,43,0
1,late,411,52,3,0,41,0
1,late,412,52,4,0,46,0
1,late,413,52,5,0,37,0
1,late,414,52,6,0,41,0
1,late,415,52,7,0,36,0
1,late,416,53,0,0,35,0
1,late,417,53,1,0,40,0
1,late,418,53,2,0,34,0
1,late,419,53,3,0,32,0
1,late,420,53,4,0,35,0
1,late,421,53,5,0,36,0
1,late,422,53,6,0,25,0
1,late,423,53,7,0,32,0
1,late,424,54,0,0,48,0
1,late,425,54,1,0,37,0
1,late,426,54,2,0,29,0
1,late,427,54,3,0,48,0
1,late,428,54,4,0,33,0
1,late,429,54,5,0,29,0
1,late,430,54,6,0,29,0
1,late,431,54,7,0,35,0
1,late,432,55,0,1,130,93
1,late,433,55,1,1,150,113
1,late,434,55,2,1,146,108
1,late,435,55,3,1,131,93
1,late,436,55,4,1,130,98
1,late,437,55,5,1,134,97
1,late,438,55,6,1,108,87
1,late,439,55,7,1,136,100
1,late,440,56,0,0,45,0
1,late,441,56,1,0,29,0
1,late,442,56,2,0,31,0
1,late,443,56,3,0,30,0
1,late,444,56,4,0,35,0
1,late,445,56,5,0,32,0
1,late,446,56,6,0,34,0
1,late,447,56,7,0,34,0
1,late,448,57,0,0,33,0
1,late,449,57,1,0,34,0
1,late,450,57,2,0,32,0
1,late,451,57,3,0,34,0
1,late,452,57,4,0,25,0
1,late,453,57,5,0,23,0
1,late,454,57,6,0,35,0
1,late,455,57,7,0,23,0
1,late,456,58,0,0,30,0
1,late,457,58,1,0,30,0
1,late,458,58,2,0,27,0
1,late,459,58,3,0,37,0
1,late,460,58,4,0,27,0
1,late,461,58,5,0,28,0
1,late,462,58,6,0,37,0
1,late,463,58,7,0,29,0
1,late,464,59,0,1,136,103
1,late,465,59,1,1,123,93
1,late,466,59,2,1,138,106
1,late,467,59,3,1,126,91
1,late,468,59,4,1,120,87
1,late,469,59,5,1,117,84
1,late,470,59,6,1,103,73
1,late,471,59,7,1,128,101
1,late,472,60,0,0,28,0
1,late,473,60,1,0,36,0
1,late,474,60,2,0,30,0
1,late,475,60,3,0,28,0
1,late,476,60,4,0,31,0
1,late,477,60,5,0,34,0
1,late,478,60,6,0,24,0
1,late,479,60,7,0,36,0
1,late,480,61,0,0,46,0
1,late,481,61,1,0,28,0
1,late,482,61,2,0,30,0
1,late,483,61,3,0,24,0
1,late,484,61,4,0,26,0
1,late,485,61,5,0,24,0
1,late,486,61,6,0,35,0
1,late,487,61,7,0,28,0
1,late,488,62,0,0,39,0
1,late,489,62,1,0,22,0
1,late,490,62,2,0,24,0
1,late,491,62,3,0,31,0
1,late,492,62,4,0,22,0
1,late,493,62,5,0,35,0
1,late,494,62,6,0,36,0
1,late,495,62,7,0,42,0
1,late,496,63,0,1,111,88
1,late,497,63,1,1,108,71
1,late,498,63,2,1,130,87
1,late,499,63,3,1,111,84
1,late,500,63,4,1,111,82
1,late,501,63,5,1,112,86
1,late,502,63,6,1,101,74
1,late,503,63,7,1,100,74
1,late,504,64,0,0,26,0
1,late,505,64,1,0,34,0
1,late,506,64,2,0,29,0
1,late,507,64,3,0,32,0
1,late,508,64,4,0,29,0
1,late,509,64,5,0,29,0
1,late,510,64,6,0,24,0
1,late,511,64,7,0,23,0
2,early,0,1,0,0,3238,0
2,early,1,1,1,0,3313,0
2,early,2,1,2,0,3327,0
2,early,3,1,3,0,3422,0
2,early,4,1,4,0,3325,0
2,early,5,1,5,0,3387,0
2,early,6,1,6,0,3260,0
2,early,7,1,7,0,3377,0
2,early,8,2,0,0,1521,0
2,early,9,2,1,0,1532,0
2,early,10,2,2,0,1513,0
2,early,11,2,3,0,1429,0
2,early,12,2,4,0,1481,0
2,early,13,2,5,0,1503,0
2,early,14,2,6,0,1436,0
2,early,15,2,7,0,1455,0
2,early,16,3,0,1,3736,2801
2,early,17,3,1,1,3817,2888
2,early,18,3,2,1,3649,2767
2,early,19,3,3,1,3733,2740
2,early,20,3,4,1,3762,2779
2,early,21,3,5,1,3880,2948
2,early,22,3,6,1,3745,2811
2,early,23,3,7,1,3894,2919
2,early,24,4,0,0,680,0
2,early,25,4,1,0,668,0
2,early,26,4,2,0,642,0
2,early,27,4,3,0,709,0
2,early,28,4,4,0,621,0
2,early,29,4,5,0,708,0
2,early,30,4,6,0,725,0
2,early,31,4,7,0,674,0
2,early,32,5,0,0,532,0
2,early,33,5,1,0,535,0
2,early,34,5,2,0,536,0
2,early,35,5,3,0,507,0
2,early,36,5,4,0,493,0
2,early,37,5,5,0,551,0
2,early,38,5,6,0,497,0
2,early,39,5,7,0,514,0
2,early,40,6,0,0,435,0
2,early,41,6,1,0,410,0
2,early,42,6,2,0,429,0
2,early,43,6,3,0,404,0
2,early,44,6,4,0,426,0
2,early,45,6,5,0,411,0
2,early,46,6,6,0,396,0
2,early,47,6,7,0,425,0
2,early,48,7,0,1,1411,1032
2,early,49,7,1,1,1415,1058
2,early,50,7,2,1,1449,1063
2,early,51,7,3,1,1444,1080
2,early,52,7,4,1,1419,1050
2,early,53,7,5,1,1383,1043
2,early,54,7,6,1,1436,1085
2,early,55,7,7,1,1366,1006
2,early,56,8,0,0,334,0
2,early,57,8,1,0,339,0
2,early,58,8,2,0,313,0
2,early,59,8,3,0,280,0
2,early,60,8,4,0,293,0
2,early,61,8,5,0,330,0
2,early,62,8,6,0,279,0
2,early,63,8,7,0,292,0
2,early,64,9,0,0,261,0
2,early,65,9,1,0,253,0
2,early,66,9,2,0,277,0
2,early,67,9,3,0,260,0
2,early,68,9,4,0,264,0
2,early,69,9,5,0,263,0
2,early,70,9,6,0,271,0
2,early,71,9,7,0,266,0
2,early,72,10,0,0,269,0
2,early,73,10,1,0,220,0
2,early,74,10,2,0,231,0
2,early,75,10,3,0,255,0
2,early,76,10,4,0,254,0
2,early,77,10,5,0,257,0
2,early,78,10,6,0,231,0
2,early,79,10,7,0,238,0
2,early,80,11,0,1,873,652
2,early,81,11,1,1,860,626
2,early,82,11,2,1,847,638
2,early,83,11,3,1,789,582
2,early,84,11,4,1,836,653
2,early,85,11,5,1,848,642
2,early,86,11,6,1,842,627
2,early,87,11,7,1,810,624
2,early,88,12,0,0,203,0
2,early,89,12,1,0,177,0
2,early,90,12,2,0,187,0
2,early,91,12,3,0,176,0
2,early,92,12,4,0,186,0
2,early,93,12,5,0,173,0
2,early,94,12,6,0,189,0
2,early,95,12,7,0,172,0
2,early,96,13,0,0,162,0
2,early,97,13,1,0,162,0
2,early,98,13,2,0,165,0
2,early,99,13,3,0,175,0
2,early,100,13,4,0,169,0
2,early,101,13,5,0,172,0
2,early,102,13,6,0,173,0
2,early,103,13,7,0,164,0
2,early,104,14,0,0,160,0
2,early,105,14,1,0,174,0
2,early,106,14,2,0,155,0
2,early,107,14,3,0,131,0
2,early,108,14,4,0,179,0
2,early,109,14,5,0,167,0
2,early,110,14,6,0,141,0
2,early,111,14,7,0,164,0
2,early,112,15,0,1,597,454
2,early,113,15,1,1,577,423
2,early,114,15,2,1,553,419
2,early,115,15,3,1,578,436
2,early,116,15,4,1,592,438
2,early,117,15,5,1,626,472
2,early,118,15,6,1,571,423
2,early,119,15,7,1,550,416
2,early,120,16,0,0,119,0
2,early,121,16,1,0,130,0
2,early,122,16,2,0,155,0
2,early,123,16,3,0,147,0
2,early,124,16,4,0,128,0
2,early,125,16,5,0,127,0
2,early,126,16,6,0,136,0
2,early,127,16,7,0,141,0
2,early,128,17,0,0,111,0
2,early,129,17,1,0,142,0
2,early,130,17,2,0,116,0
2,early,131,17,3,0,144,0
2,early,132,17,4,0,134,0
2,early,133,17,5,0,143,0
2,early,134,17,6,0,122,0
2,early,135,17,7,0,143,0
2,early,136,18,0,0,119,0
2,early,137,18,1,0,121,0
2,early,138,18,2,0,109,0
2,early,139,18,3,0,125,0
2,early,140,18,4,0,117,0
2,early,141,18,5,0,105,0
2,early,142,18,6,0,152,0
2,early,143,18,7,0,120,0
2,early,144,19,0,1,444,349
2,early,145,19,1,1,438,332
2,early,146,19,2,1,467,346
2,early,147,19,3,1,462,345
2,early,148,19,4,1,469,362
2,early,149,19,5,1,456,356
2,early,150,19,6,1,442,331
2,early,151,19,7,1,454,342
2,early,152,20,0,0,106,0
2,early,153,20,1,0,106,0
2,early,154,20,2,0,113,0
2,early,155,20,3,0,100,0
2,early,156,20,4,0,120,0
2,early,157,20,5,0,102,0
2,early,158,20,6,0,105,0
2,early,159,20,7,0,112,0
2,early,160,21,0,0,106,0
2,early,161,21,1,0,91,0
2,early,162,21,2,0,106,0
2,early,163,21,3,0,79,0
2,early,164,21,4,0,118,0
2,early,165,21,5,0,111,0
2,early,166,21,6,0,96,0
2,early,167,21,7,0,107,0
2,early,168,22,0,0,107,0
2,early,169,22,1,0,105,0
2,early,170,22,2,0,83,0
2,early,171,22,3,0,101,0
2,early,172,22,4,0,92,0
2,early,173,22,5,0,94,0
2,early,174,22,6,0,85,0
2,early,175,22,7,0,78,0
2,early,176,23,0,1,390,286
2,early,177,23,1,1,356,267
2,early,178,23,2,1,391,306
2,early,179,23,3,1,384,297
2,early,180,23,4,1,376,295
2,early,181,23,5,1,339,254
2,early,182,23,6,1,383,286
2,early,183,23,7,1,318,239
2,early,184,24,0,0,109,0
2,early,185,24,1,0,94,0
2,early,186,24,2,0,89,0
2,early,187,24,3,0,90,0
2,early,188,24,4,0,85,0
2,early,189,24,5,0,90,0
2,early,190,24,6,0,91,0
2,early,191,24,7,0,90,0
2,early,192,25,0,0,80,0
2,early,193,25,1,0,76,0
2,early,194,25,2,0,77,0
2,early,195,25,3,0,75,0
2,early,196,25,4,0,75,0
2,early,197,25,5,0,83,0
2,early,198,25,6,0,99,0
2,early,199,25,7,0,84,0
2,early,200,26,0,0,69,0
2,early,201,26,1,0,90,0
2,early,202,26,2,0,73,0
2,early,203,26,3,0,78,0
2,early,204,26,4,0,88,0
2,early,205,26,5,0,79,0
2,early,206,26,6,0,75,0
2,early,207,26,7,0,81,0
2,early,208,27,0,1,268,190
2,early,209,27,1,1,305,227
2,early,210,27,2,1,291,225
2,early,211,27,3,1,278,211
2,early,212,27,4,1,333,252
2,early,213,27,5,1,318,238
2,early,214,27,6,1,297,212
2,early,215,27,7,1,303,218
2,early,216,28,0,0,71,0
2,early,217,28,1,0,62,0
2,early,218,28,2,0,69,0
2,early,219,28,3,0,62,0
2,early,220,28,4,0,66,0
2,early,221,28,5,0,80,0
2,early,222,28,6,0,74,0
2,early,223,28,7,0,76,0
2,early,224,29,0,0,72,0
2,early,225,29,1,0,71,0
2,early,226,29,2,0,66,0
2,early,227,29,3,0,59,0
2,early,228,29,4,0,77,0
2,early,229,29,5,0,62,0
2,early,230,29,6,0,60,0
2,early,231,29,7,0,79,0
2,early,232,30,0,0,62,0
2,early,233,30,1,0,69,0
2,early,234,30,2,0,59,0
2,early,235,30,3,0,72,0
2,early,236,30,4,0,63,0
2,early,237,30,5,0,67,0
2,early,238,30,6,0,65,0
2,early,239,30,7,0,64,0
2,early,240,31,0,1,275,221
2,early,241,31,1,1,252,203
2,early,242,31,2,1,245,184
2,early,243,31,3,1,280,203
2,early,244,31,4,1,268,186
2,early,245,31,5,1,285,200
2,early,246,31,6,1,264,202
2,early,247,31,7,1,251,185
2,early,248,32,0,0,74,0
2,early,249,32,1,0,64,0
2,early,250,32,2,0,56,0
2,early,251,32,3,0,57,0
2,early,252,32,4,0,66,0
2,early,253,32,5,0,61,0
2,early,254,32,6,0,61,0
2,early,255,32,7,0,63,0
2,early,256,33,0,0,60,0
2,early,257,33,1,0,62,0
2,early,258,33,2,0,56,0
2,early,259,33,3,0,51,0
2,early,260,33,4,0,62,0
2,early,261,33,5,0,55,0
2,early,262,33,6,0,57,0
2,early,263,33,7,0,52,0
2,early,264,34,0,0,48,0
2,early,265,34,1,0,48,0
2,early,266,34,2,0,55,0
2,early,267,34,3,0,55,0
2,early,268,34,4,0,52,0
2,early,269,34,5,0,60,0
2,early,270,34,6,0,65,0
2,early,271,34,7,0,48,0
2,early,272,35,0,1,224,161
2,early,273,35,1,1,205,150
2,early,274,35,2,1,223,157
2,early,275,35,3,1,218,166
2,early,276,35,4,1,226,161
2,early,277,35,5,1,243,184
2,early,278,35,6,1,247,196
2,early,279,35,7,1,207,156
2,early,280,36,0,0,45,0
2,early,281,36,1,0,52,0
2,early,282,36,2,0,59,0
2,early,283,36,3,0,58,0
2,early,284,36,4,0,50,0
2,early,285,36,5,0,43,0
2,early,286,36,6,0,42,0
2,early,287,36,7,0,65,0
2,early,288,37,0,0,53,0
2,early,289,37,1,0,57,0
2,early,290,37,2,0,55,0
2,early,291,37,3,0,51,0
2,early,292,37,4,0,48,0
2,early,293,37,5,0,61,0
2,early,294,37,6,0,51,0
2,early,295,37,7,0,52,0
2,early,296,38,0,0,54,0
2,early,297,38,1,0,57,0
2,early,298,38,2,0,51,0
2,early,299,38,3,0,50,0
2,early,300,38,4,0,51,0
2,early,301,38,5,0,50,0
2,early,302,38,6,0,44,0
2,early,303,38,7,0,55,0
2,early,304,39,0,1,181,125
2,early,305,39,1,1,171,138
2,early,306,39,2,1,191,143
2,early,307,39,3,1,200,154
2,early,308,39,4,1,208,151
2,early,309,39,5,1,190,138
2,early,310,39,6,1,196,148
2,early,311,39,7,1,200,157
2,early,312,40,0,0,47,0
2,early,313,40,1,0,48,0
2,early,314,40,2,0,46,0
2,early,315,40,3,0,56,0
2,early,316,40,4,0,60,0
2,early,317,40,5,0,52,0
2,early,318,40,6,0,48,0
2,early,319,40,7,0,52,0
2,early,320,41,0,0,48,0
2,early,321,41,1,0,59,0
2,early,322,41,2,0,43,0
2,early,323,41,3,0,58,0
2,early,324,41,4,0,40,0
2,early,325,41,5,0,45,0
2,early,326,41,6,0,55,0
2,early,327,41,7,0,38,0
2,early,328,42,0,0,37,0
2,early,329,42,1,0,38,0
2,early,330,42,2,0,42,0
2,early,331,42,3,0,41,0
2,early,332,42,4,0,38,0
2,early,333,42,5,0,33,0
2,early,334,42,6,0,54,0
2,early,335,42,7,0,44,0
2,early,336,43,0,1,178,129
2,early,337,43,1,1,176,132
2,early,338,43,2,1,183,142
2,early,339,43,3,1,170,131
2,early,340,43,4,1,186,137
2,early,341,43,5,1,194,143
2,early,342,43,6,1,148,117
2,early,343,43,7,1,182,143
2,early,344,44,0,0,36,0
2,early,345,44,1,0,48,0
2,early,346,44,2,0,49,0
2,early,347,44,3,0,46,0
2,early,348,44,4,0,45,0
2,early,349,44,5,0,50,0
2,early,350,44,6,0,43,0
2,early,351,44,7,0,39,0
2,early,352,45,0,0,37,0
2,early,353,45,1,0,43,0
2,early,354,45,2,0,39,0
2,early,355,45,3,0,40,0
2,early,356,45,4,0,37,0
2,early,357,45,5,0,49,0
2,early,358,45,6,0,49,0
2,early,359,45,7,0,43,0
2,early,360,46,0,0,37,0
2,early,361,46,1,0,40,0
2,early,362,46,2,0,39,0
2,early,363,46,3,0,25,0
2,early,364,46,4,0,49,0
2,early,365,46,5,0,42,0
2,early,366,46,6,0,29,0
2,early,367,46,7,0,55,0
2,early,368,47,0,1,157,108
2,early,369,47,1,1,149,105
2,early,370,47,2,1,152,115
2,early,371,47,3,1,163,116
2,early,372,47,4,1,128,100
2,early,373,47,5,1,152,116
2,early,374,47,6,1,179,131
2,early,375,47,7,1,171,130
2,early,376,48,0,0,52,0
2,early,377,48,1,0,31,0
2,early,378,48,2,0,34,0
2,early,379,48,3,0,47,0
2,early,380,48,4,0,43,0
2,early,381,48,5,0,48,0
2,early,382,48,6,0,44,0
2,early,383,48,7,0,49,0
2,early,384,49,0,0,39,0
2,early,385,49,1,0,35,0
2,early,386,49,2,0,41,0
2,early,387,49,3,0,34,0
2,early,388,49,4,0,33,0
2,early,389,49,5,0,47,0
2,early,390,49,6,0,36,0
2,early,391,49,7,0,33,0
2,early,392,50,0,0,40,0
2,early,393,50,1,0,46,0
2,early,394,50,2,0,31,0
2,early,395,50,3,0,26,0
2,early,396,50,4,0,34,0
2,early,397,50,5,0,38,0
2,early,398,50,6,0,40,0
2,early,399,50,7,0,35,0
2,early,400,51,0,1,168,123
2,early,401,51,1,1,128,100
2,early,402,51,2,1,137,101
2,early,403,51,3,1,140,103
2,early,404,51,4,1,137,92
2,early,405,51,5,1,142,108
2,early,406,51,6,1,144,109
2,early,407,51,7,1,179,137
2,early,408,52,0,0,25,0
2,early,409,52,1,0,37,0
2,early,410,52,2,0,42,0
2,early,411,52,3,0,31,0
2,early,412,52,4,0,39,0
2,early,413,52,5,0,35,0
2,early,414,52,6,0,40,0
2,early,415,52,7,0,33,0
2,early,416,53,0,0,42,0
2,early,417,53,1,0,35,0
2,early,418,53,2,0,41,0
2,early,419,53,3,0,45,0
2,early,420,53,4,0,24,0
2,early,421,53,5,0,32,0
2,early,422,53,6,0,29,0
2,early,423,53,7,0,36,0
2,early,424,54,0,0,38,0
2,early,425,54,1,0,30,0
2,early,426,54,2,0,37,0
2,early,427,54,3,0,35,0
2,early,428,54,4,0,35,0
2,early,429,54,5,0,24,0
2,early,430,54,6,0,34,0
2,early,431,54,7,0,29,0
2,early,432,55,0,1,133,100
2,early,433,55,1,1,153,127
2,early,434,55,2,1,140,113
2,early,435,55,3,1,122,96
2,early,436,55,4,1,124,85
2,early,437,55,5,1,119,97
2,early,438,55,6,1,119,96
2,early,439,55,7,1,139,87
2,early,440,56,0,0,30,0
2,early,441,56,1,0,36,0
2,early,442,56,2,0,28,0
2,early,443,56,3,0,21,0
2,early,444,56,4,0,45,0
2,early,445,56,5,0,26,0
2,early,446,56,6,0,31,0
2,early,447,56,7,0,48,0
2,early,448,57,0,0,44,0
2,early,449,57,1,0,26,0
2,early,450,57,2,0,34,0
2,early,451,57,3,0,27,0
2,early,452,57,4,0,36,0
2,early,453,57,5,0,28,0
2,early,454,57,6,0,33,0
2,early,455,57,7,0,22,0
2,early,456,58,0,0,39,0
2,early,457,58,1,0,27,0
2,early,458,58,2,0,31,0
2,early,459,58,3,0,28,0
2,early,460,58,4,0,41,0
2,early,461,58,5,0,29,0
2,early,462,58,6,0,30,0
2,early,463,58,7,0,28,0
2,early,464,59,0,1,117,88
2,early,465,59,1,1,102,78
2,early,466,59,2,1,110,83
2,early,467,59,3,1,118,87
2,early,468,59,4,1,123,86
2,early,469,59,5,1,120,87
2,early,470,59,6,1,114,90
2,early,471,59,7,1,124,93
2,early,472,60,0,0,32,0
2,early,473,60,1,0,31,0
2,early,474,60,2,0,32,0
2,early,475,60,3,0,23,0
2,early,476,60,4,0,30,0
2,early,477,60,5,0,27,0
2,early,478,60,6,0,25,0
2,early,479,60,7,0,36,0
2,early,480,61,0,0,35,0
2,early,481,61,1,0,37,0
2,early,482,61,2,0,28,0
2,early,483,61,3,0,28,0
2,early,484,61,4,0,37,0
2,early,485,61,5,0,31,0
2,early,486,61,6,0,29,0
2,early,487,61,7,0,42,0
2,early,488,62,0,0,27,0
2,early,489,62,1,0,29,0
2,early,490,62,2,0,30,0
2,early,491,62,3,0,35,0
2,early,492,62,4,0,32,0
2,early,493,62,5,0,33,0
2,early,494,62,6,0,28,0
2,early,495,62,7,0,31,0
2,early,496,63,0,1,115,83
2,early,497,63,1,1,119,80
2,early,498,63,2,1,124,98
2,early,499,63,3,1,121,87
2,early,500,63,4,1,117,94
2,early,501,63,5,1,123,95
2,early,502,63,6,1,131,97
2,early,503,63,7,1,110,87
2,early,504,64,0,0,29,0
2,early,505,64,1,0,25,0
2,early,506,64,2,0,27,0
2,early,507,64,3,0,26,0
2,early,508,64,4,0,24,0
2,early,509,64,5,0,36,0
2,early,510,64,6,0,38,0
2,early,511,64,7,0,33,0
2,uniform,0,1,0,0,3238,0
2,uniform,1,1,1,0,3313,0
2,uniform,2,1,2,0,3327,0
2,uniform,3,1,3,0,3422,0
2,uniform,4,1,4,0,3325,0
2,uniform,5,1,5,0,3387,0
2,uniform,6,1,6,0,3260,0
2,uniform,7,1,7,0,3377,0
2,uniform,8,2,0,0,1521,0
2,uniform,9,2,1,0,1532,0
2,uniform,10,2,2,0,1513,0
2,uniform,11,2,3,0,1429,0
2,uniform,12,2,4,0,1481,0
2,uniform,13,2,5,0,1503,0
2,uniform,14,2,6,0,1436,0
2,uniform,15,2,7,0,1455,0
2,uniform,16,3,0,1,3736,2801
2,uniform,17,3,1,1,3817,2888
2,uniform,18,3,2,1,3649,2767
2,uniform,19,3,3,1,3733,2740
2,uniform,20,3,4,1,3762,2779
2,uniform,21,3,5,1,3880,2948
2,uniform,22,3,6,1,3745,2811
2,uniform,23,3,7,1,3894,2919
2,uniform,24,4,0,0,680,0
2,uniform,25,4,1,0,668,0
2,uniform,26,4,2,0,642,0
2,uniform,27,4,3,0,709,0
2,uniform,28,4,4,0,621,0
2,uniform,29,4,5,0,708,0
2,uniform,30,4,6,0,725,0
2,uniform,31,4,7,0,674,0
2,uniform,32,5,0,0,532,0
2,uniform,33,5,1,0,535,0
2,uniform,34,5,2,0,536,0
2,uniform,35,5,3,0,507,0
2,uniform,36,5,4,0,493,0
2,uniform,37,5,5,0,551,0
2,uniform,38,5,6,0,497,0
2,uniform,39,5,7,0,514,0
2,uniform,40,6,0,0,435,0
2,uniform,41,6,1,0,410,0
2,uniform,42,6,2,0,429,0
2,uniform,43,6,3,0,404,0
2,uniform,44,6,4,0,426,0
2,uniform,45,6,5,0,411,0
2,uniform,46,6,6,0,396,0
2,uniform,47,6,7,0,425,0
2,uniform,48,7,0,1,1411,1032
2,uniform,49,7,1,1,1415,1058
2,uniform,50,7,2,1,1449,1063
2,uniform,51,7,3,1,1444,1080
2,uniform,52,7,4,1,1419,1050
2,uniform,53,7,5,1,1383,1043
2,uniform,54,7,6,1,1436,1085
2,uniform,55,7,7,1,1366,1006
2,uniform,56,8,0,0,334,0
2,uniform,57,8,1,0,339,0
2,uniform,58,8,2,0,313,0
2,uniform,59,8,3,0,280,0
2,uniform,60,8,4,0,293,0
2,uniform,61,8,5,0,330,0
2,uniform,62,8,6,0,279,0
2,uniform,63,8,7,0,292,0
2,uniform,64,9,0,0,261,0
2,uniform,65,9,1,0,253,0
2,uniform,66,9,2,0,277,0
2,uniform,67,9,3,0,260,0
2,uniform,68,9,4,0,264,0
2,uniform,69,9,5,0,263,0
2,uniform,70,9,6,0,271,0
2,uniform,71,9,7,0,266,0
2,uniform,72,10,0,0,269,0
2,uniform,73,10,1,0,220,0
2,uniform,74,10,2,0,231,0
2,uniform,75,10,3,0,255,0
2,uniform,76,10,4,0,254,0
2,uniform,77,10,5,0,257,0
2,uniform,78,10,6,0,231,0
2,uniform,79,10,7,0,238,0
2,uniform,80,11,0,1,873,652
2,uniform,81,11,1,1,860,626
2,uniform,82,11,2,1,847,638
2,uniform,83,11,3,1,789,582
2,uniform,84,11,4,1,836,653
2,uniform,85,11,5,1,848,642
2,uniform,86,11,6,1,842,627
2,uniform,87,11,7,1,810,624
2,uniform,88,12,0,0,203,0
2,uniform,89,12,1,0,177,0
2,uniform,90,12,2,0,187,0
2,uniform,91,12,3,0,176,0
2,uniform,92,12,4,0,186,0
2,uniform,93,12,5,0,173,0
2,uniform,94,12,6,0,189,0
2,uniform,95,12,7,0,172,0
2,uniform,96,13,0,0,162,0
2,uniform,97,13,1,0,162,0
2,uniform,98,13,2,0,165,0
2,uniform,99,13,3,0,175,0
2,uniform,100,13,4,0,169,0
2,uniform,101,13,5,0,172,0
2,uniform,102,13,6,0,173,0
2,uniform,103,13,7,0,164,0
2,uniform,104,14,0,0,160,0
2,uniform,105,14,1,0,174,0
2,uniform,106,14,2,0,155,0
2,uniform,107,14,3,0,131,0
2,uniform,108,14,4,0,179,0
2,uniform,109,14,5,0,167,0
2,uniform,110,14,6,0,141,0
2,uniform,111,14,7,0,164,0
2,uniform,112,15,0,1,597,454
2,uniform,113,15,1,1,577,423
2,uniform,114,15,2,1,553,419
2,uniform,115,15,3,1,578,436
2,uniform,116,15,4,1,592,438
2,uniform,117,15,5,1,626,472
2,uniform,118,15,6,1,571,423
2,uniform,119,15,7,1,550,416
2,uniform,120,16,0,0,119,0
2,uniform,121,16,1,0,130,0
2,uniform,122,16,2,0,155,0
2,uniform,123,16,3,0,147,0
2,uniform,124,16,4,0,128,0
2,uniform,125,16,5,0,127,0
2,uniform,126,16,6,0,136,0
2,uniform,127,16,7,0,141,0
2,uniform,128,17,0,0,111,0
2,uniform,129,17,1,0,142,0
2,uniform,130,17,2,0,116,0
2,uniform,131,17,3,0,144,0
2,uniform,132,17,4,0,134,0
2,uniform,133,17,5,0,143,0
2,uniform,134,17,6,0,122,0
2,uniform,135,17,7,0,143,0
2,uniform,136,18,0,0,119,0
2,uniform,137,18,1,0,121,0
2,uniform,138,18,2,0,109,0
2,uniform,139,18,3,0,125,0
2,uniform,140,18,4,0,117,0
2,uniform,141,18,5,0,105,0
2,uniform,142,18,6,0,152,0
2,uniform,143,18,7,0,120,0
2,uniform,144,19,0,1,444,349
2,uniform,145,19,1,1,438,332
2,uniform,146,19,2,1,467,346
2,uniform,147,19,3,1,462,345
2,uniform,148,19,4,1,469,362
2,uniform,149,19,5,1,456,356
2,uniform,150,19,6,1,442,331
2,uniform,151,19,7,1,454,342
2,uniform,152,20,0,0,106,0
2,uniform,153,20,1,0,106,0
2,uniform,154,20,2,0,113,0
2,uniform,155,20,3,0,100,0
2,uniform,156,20,4,0,120,0
2,uniform,157,20,5,0,102,0
2,uniform,158,20,6,0,105,0
2,uniform,159,20,7,0,112,0
2,uniform,160,21,0,0,106,0
2,uniform,161,21,1,0,91,0
2,uniform,162,21,2,0,106,0
2,uniform,163,21,3,0,79,0
2,uniform,164,21,4,0,118,0
2,uniform,165,21,5,0,111,0
2,uniform,166,21,6,0,96,0
2,uniform,167,21,7,0,107,0
2,uniform,168,22,0,0,107,0
2,uniform,169,22,1,0,105,0
2,uniform,170,22,2,0,83,0
2,uniform,171,22,3,0,101,0
2,uniform,172,22,4,0,92,0
2,uniform,173,22,5,0,94,0
2,uniform,174,22,6,0,85,0
2,uniform,175,22,7,0,78,0
2,uniform,176,23,0,1,390,286
2,uniform,177,23,1,1,356,267
2,uniform,178,23,2,1,391,306
2,uniform,179,23,3,1,384,297
2,uniform,180,23,4,1,376,295
2,uniform,181,23,5,1,339,254
2,uniform,182,23,6,1,383,286
2,uniform,183,23,7,1,318,239
2,uniform,184,24,0,0,109,0
2,uniform,185,24,1,0,94,0
2,uniform,186,24,2,0,89,0
2,uniform,187,24,3,0,90,0
2,uniform,188,24,4,0,85,0
2,uniform,189,24,5,0,90,0
2,uniform,190,24,6,0,91,0
2,uniform,191,24,7,0,90,0
2,uniform,192,25,0,0,80,0
2,uniform,193,25,1,0,76,0
2,uniform,194,25,2,0,77,0
2,uniform,195,25,3,0,75,0
2,uniform,196,25,4,0,75,0
2,uniform,197,25,5,0,83,0
2,uniform,198,25,6,0,99,0
2,uniform,199,25,7,0,84,0
2,uniform,200,26,0,0,69,0
2,uniform,201,26,1,0,90,0
2,uniform,202,26,2,0,73,0
2,uniform,203,26,3,0,78,0
2,uniform,204,26,4,0,88,0
2,uniform,205,26,5,0,79,0
2,uniform,206,26,6,0,75,0
2,uniform,207,26,7,0,81,0
2,uniform,208,27,0,1,268,190
2,uniform,209,27,1,1,305,227
2,uniform,210,27,2,1,291,225
2,uniform,211,27,3,1,278,211
2,uniform,212,27,4,1,333,252
2,uniform,213,27,5,1,318,238
2,uniform,214,27,6,1,297,212
2,uniform,215,27,7,1,303,218
2,uniform,216,28,0,0,71,0
2,uniform,217,28,1,0,62,0
2,uniform,218,28,2,0,69,0
2,uniform,219,28,3,0,62,0
2,uniform,220,28,4,0,66,0
2,uniform,221,28,5,0,80,0
2,uniform,222,28,6,0,74,0
2,uniform,223,28,7,0,76,0
2,uniform,224,29,0,0,72,0
2,uniform,225,29,1,0,71,0
2,uniform,226,29,2,0,66,0
2,uniform,227,29,3,0,59,0
2,uniform,228,29,4,0,77,0
2,uniform,229,29,5,0,62,0
2,uniform,230,29,6,0,60,0
2,uniform,231,29,7,0,79,0
2,uniform,232,30,0,0,62,0
2,uniform,233,30,1,0,69,0
2,uniform,234,30,2,0,59,0
2,uniform,235,30,3,0,72,0
2,uniform,236,30,4,0,63,0
2,uniform,237,30,5,0,67,0
2,uniform,238,30,6,0,65,0
2,uniform,239,30,7,0,64,0
2,uniform,240,31,0,1,275,221
2,uniform,241,31,1,1,252,203
2,uniform,242,31,2,1,245,184
2,uniform,243,31,3,1,280,203
2,uniform,244,31,4,1,268,186
2,uniform,245,31,5,1,285,200
2,uniform,246,31,6,1,264,202
2,uniform,247,31,7,1,251,185
2,uniform,248,32,0,0,74,0
2,uniform,249,32,1,0,64,0
2,uniform,250,32,2,0,56,0
2,uniform,251,32,3,0,57,0
2,uniform,252,32,4,0,66,0
2,uniform,253,32,5,0,61,0
2,uniform,254,32,6,0,61,0
2,uniform,255,32,7,0,63,0
2,uniform,256,33,0,0,60,0
2,uniform,257,33,1,0,62,0
2,uniform,258,33,2,0,56,0
2,uniform,259,33,3,0,51,0
2,uniform,260,33,4,0,62,0
2,uniform,261,33,5,0,55,0
2,uniform,262,33,6,0,57,0
2,uniform,263,33,7,0,52,0
2,uniform,264,34,0,0,48,0
2,uniform,265,34,1,0,48,0
2,uniform,266,34,2,0,55,0
2,uniform,267,34,3,0,55,0
2,uniform,268,34,4,0,52,0
2,uniform,269,34,5,0,60,0
2,uniform,270,34,6,0,65,0
2,uniform,271,34,7,0,48,0
2,uniform,272,35,0,1,224,161
2,uniform,273,35,1,1,205,150
2,uniform,274,35,2,1,223,157
2,uniform,275,35,3,1,218,166
2,uniform,276,35,4,1,226,161
2,uniform,277,35,5,1,243,184
2,uniform,278,35,6,1,247,196
2,uniform,279,35,7,1,207,156
2,uniform,280,36,0,0,45,0
2,uniform,281,36,1,0,52,0
2,uniform,282,36,2,0,59,0
2,uniform,283,36,3,0,58,0
2,uniform,284,36,4,0,50,0
2,uniform,285,36,5,0,43,0
2,uniform,286,36,6,0,42,0
2,uniform,287,36,7,0,65,0
2,uniform,288,37,0,0,53,0
2,uniform,289,37,1,0,57,0
2,uniform,290,37,2,0,55,0
2,uniform,291,37,3,0,51,0
2,uniform,292,37,4,0,48,0
2,uniform,293,37,5,0,61,0
2,uniform,294,37,6,0,51,0
2,uniform,295,37,7,0,52,0
2,uniform,296,38,0,0,54,0
2,uniform,297,38,1,0,57,0
2,uniform,298,38,2,0,51,0
2,uniform,299,38,3,0,50,0
2,uniform,300,38,4,0,51,0
2,uniform,301,38,5,0,50,0
2,uniform,302,38,6,0,44,0
2,uniform,303,38,7,0,55,0
2,uniform,304,39,0,1,181,125
2,uniform,305,39,1,1,171,138
2,uniform,306,39,2,1,191,143
2,uniform,307,39,3,1,200,154
2,uniform,308,39,4,1,208,151
2,uniform,309,39,5,1,190,138
2,uniform,310,39,6,1,196,148
2,uniform,311,39,7,1,200,157
2,uniform,312,40,0,0,47,0
2,uniform,313,40,1,0,48,0
2,uniform,314,40,2,0,46,0
2,uniform,315,40,3,0,56,0
2,uniform,316,40,4,0,60,0
2,uniform,317,40,5,0,52,0
2,uniform,318,40,6,0,48,0
2,uniform,319,40,7,0,52,0
2,uniform,320,41,0,0,48,0
2,uniform,321,41,1,0,59,0
2,uniform,322,41,2,0,43,0
2,uniform,323,41,3,0,58,0
2,uniform,324,41,4,0,40,0
2,uniform,325,41,5,0,45,0
2,uniform,326,41,6,0,55,0
2,uniform,327,41,7,0,38,0
2,uniform,328,42,0,0,37,0
2,uniform,329,42,1,0,38,0
2,uniform,330,42,2,0,42,0
2,uniform,331,42,3,0,41,0
2,uniform,332,42,4,0,38,0
2,uniform,333,42,5,0,33,0
2,uniform,334,42,6,0,54,0
2,uniform,335,42,7,0,44,0
2,uniform,336,43,0,1,178,129
2,uniform,337,43,1,1,176,132
2,uniform,338,43,2,1,183,142
2,uniform,339,43,3,1,170,131
2,uniform,340,43,4,1,186,137
2,uniform,341,43,5,1,194,143
2,uniform,342,43,6,1,148,117
2,uniform,343,43,7,1,182,143
2,uniform,344,44,0,0,36,0
2,uniform,345,44,1,0,48,0
2,uniform,346,44,2,0,49,0
2,uniform,347,44,3,0,46,0
2,uniform,348,44,4,0,45,0
2,uniform,349,44,5,0,50,0
2,uniform,350,44,6,0,43,0
2,uniform,351,44,7,0,39,0
2,uniform,352,45,0,0,37,0
2,uniform,353,45,1,0,43,0
2,uniform,354,45,2,0,39,0
2,uniform,355,45,3,0,40,0
2,uniform,356,45,4,0,37,0
2,uniform,357,45,5,0,49,0
2,uniform,358,45,6,0,49,0
2,uniform,359,45,7,0,43,0
2,uniform,360,46,0,0,37,0
2,uniform,361,46,1,0,40,0
2,uniform,362,46,2,0,39,0
2,uniform,363,46,3,0,25,0
2,uniform,364,46,4,0,49,0
2,uniform,365,46,5,0,42,0
2,uniform,366,46,6,0,29,0
2,uniform,367,46,7,0,55,0
2,uniform,368,47,0,1,157,108
2,uniform,369,47,1,1,149,105
2,uniform,370,47,2,1,152,115
2,uniform,371,47,3,1,163,116
2,uniform,372,47,4,1,128,100
2,uniform,373,47,5,1,152,116
2,uniform,374,47,6,1,179,131
2,uniform,375,47,7,1,171,130
2,uniform,376,48,0,0,52,0
2,uniform,377,48,1,0,31,0
2,uniform,378,48,2,0,34,0
2,uniform,379,48,3,0,47,0
2,uniform,380,48,4,0,43,0
2,uniform,381,48,5,0,48,0
2,uniform,382,48,6,0,44,0
2,uniform,383,48,7,0,49,0
2,uniform,384,49,0,0,39,0
2,uniform,385,49,1,0,35,0
2,uniform,386,49,2,0,41,0
2,uniform,387,49,3,0,34,0
2,uniform,388,49,4,0,33,0
2,uniform,389,49,5,0,47,0
2,uniform,390,49,6,0,36,0
2,uniform,391,49,7,0,33,0
2,uniform,392,50,0,0,40,0
2,uniform,393,50,1,0,46,0
2,uniform,394,50,2,0,31,0
2,uniform,395,50,3,0,26,0
2,uniform,396,50,4,0,34,0
2,uniform,397,50,5,0,38,0
2,uniform,398,50,6,0,40,0
2,uniform,399,50,7,0,35,0
2,uniform,400,51,0,1,168,123
2,uniform,401,51,1,1,128,100
2,uniform,402,51,2,1,137,101
2,uniform,403,51,3,1,140,103
2,uniform,404,51,4,1,137,92
2,uniform,405,51,5,1,142,108
2,uniform,406,51,6,1,144,109
2,uniform,407,51,7,1,179,137
2,uniform,408,52,0,0,25,0
2,uniform,409,52,1,0,37,0
2,uniform,410,52,2,0,42,0
2,uniform,411,52,3,0,31,0
2,uniform,412,52,4,0,39,0
2,uniform,413,52,5,0,35,0
2,uniform,414,52,6,0,40,0
2,uniform,415,52,7,0,33,0
2,uniform,416,53,0,0,42,0
2,uniform,417,53,1,0,35,0
2,uniform,418,53,2,0,41,0
2,uniform,419,53,3,0,45,0
2,uniform,420,53,4,0,24,0
2,uniform,421,53,5,0,32,0
2,uniform,422,53,6,0,29,0
2,uniform,423,53,7,0,36,0
2,uniform,424,54,0,0,38,0
2,uniform,425,54,1,0,30,0
2,uniform,426,54,2,0,37,0
2,uniform,427,54,3,0,35,0
2,uniform,428,54,4,0,35,0
2,uniform,429,54,5,0,24,0
2,uniform,430,54,6,0,34,0
2,uniform,431,54,7,0,29,0
2,uniform,432,55,0,1,133,100
2,uniform,433,55,1,1,153,127
2,uniform,434,55,2,1,140,113
2,uniform,435,55,3,1,122,96
2,uniform,436,55,4,1,124,85
2,uniform,437,55,5,1,119,97
2,uniform,438,55,6,1,119,96
2,uniform,439,55,7,1,139,87
2,uniform,440,56,0,0,30,0
2,uniform,441,56,1,0,36,0
2,uniform,442,56,2,0,28,0
2,uniform,443,56,3,0,21,0
2,uniform,444,56,4,0,45,0
2,uniform,445,56,5,0,26,0
2,uniform,446,56,6,0,31,0
2,uniform,447,56,7,0,48,0
2,uniform,448,57,0,0,44,0
2,uniform,449,57,1,0,26,0
2,uniform,450,57,2,0,34,0
2,uniform,451,57,3,0,27,0
2,uniform,452,57,4,0,36,0
2,uniform,453,57,5,0,28,0
2,uniform,454,57,6,0,33,0
2,uniform,455,57,7,0,22,0
2,uniform,456,58,0,0,39,0
2,uniform,457,58,1,0,27,0
2,uniform,458,58,2,0,31,0
2,uniform,459,58,3,0,28,0
2,uniform,460,58,4,0,41,0
2,uniform,461,58,5,0,29,0
2,uniform,462,58,6,0,30,0
2,uniform,463,58,7,0,28,0
2,uniform,464,59,0,1,117,88
2,uniform,465,59,1,1,102,78
2,uniform,466,59,2,1,110,83
2,uniform,467,59,3,1,118,87
2,uniform,468,59,4,1,123,86
2,uniform,469,59,5,1,120,87
2,uniform,470,59,6,1,114,90
2,uniform,471,59,7,1,124,93
2,uniform,472,60,0,0,32,0
2,uniform,473,60,1,0,31,0
2,uniform,474,60,2,0,32,0
2,uniform,475,60,3,0,23,0
2,uniform,476,60,4,0,30,0
2,uniform,477,60,5,0,27,0
2,uniform,478,60,6,0,25,0
2,uniform,479,60,7,0,36,0
2,uniform,480,61,0,0,35,0
2,uniform,481,61,1,0,37,0
2,uniform,482,61,2,0,28,0
2,uniform,483,61,3,0,28,0
2,uniform,484,61,4,0,37,0
2,uniform,485,61,5,0,31,0
2,uniform,486,61,6,0,29,0
2,uniform,487,61,7,0,42,0
2,uniform,488,62,0,0,27,0
2,uniform,489,62,1,0,29,0
2,uniform,490,62,2,0,30,0
2,uniform,491,62,3,0,35,0
2,uniform,492,62,4,0,32,0
2,uniform,493,62,5,0,33,0
2,uniform,494,62,6,0,28,0
2,uniform,495,62,7,0,31,0
2,uniform,496,63,0,1,115,83
2,uniform,497,63,1,1,119,80
2,uniform,498,63,2,1,124,98
2,uniform,499,63,3,1,121,87
2,uniform,500,63,4,1,117,94
2,uniform,501,63,5,1,123,95
2,uniform,502,63,6,1,131,97
2,uniform,503,63,7,1,110,87
2,uniform,504,64,0,0,29,0
2,uniform,505,64,1,0,25,0
2,uniform,506,64,2,0,27,0
2,uniform,507,64,3,0,26,0
2,uniform,508,64,4,0,24,0
2,uniform,509,64,5,0,36,0
2,uniform,510,64,6,0,38,0
2,uniform,511,64,7,0,33,0
2,late,0,1,0,0,3238,0
2,late,1,1,1,0,3313,0
2,late,2,1,2,0,3327,0
2,late,3,1,3,0,3422,0
2,late,4,1,4,0,3325,0
2,late,5,1,5,0,3387,0
2,late,6,1,6,0,3260,0
2,late,7,1,7,0,3377,0
2,late,8,2,0,0,1521,0
2,late,9,2,1,0,1532,0
2,late,10,2,2,0,1513,0
2,late,11,2,3,0,1429,0
2,late,12,2,4,0,1481,0
2,late,13,2,5,0,1503,0
2,late,14,2,6,0,1436,0
2,late,15,2,7,0,1455,0
2,late,16,3,0,1,3736,2801
2,late,17,3,1,1,3817,2888
2,late,18,3,2,1,3649,2767
2,late,19,3,3,1,3733,2740
2,late,20,3,4,1,3762,2779
2,late,21,3,5,1,3880,2948
2,late,22,3,6,1,3745,2811
2,late,23,3,7,1,3894,2919
2,late,24,4,0,0,680,0
2,late,25,4,1,0,668,0
2,late,26,4,2,0,642,0
2,late,27,4,3,0,709,0
2,late,28,4,4,0,621,0
2,late,29,4,5,0,708,0
2,late,30,4,6,0,725,0
2,late,31,4,7,0,674,0
2,late,32,5,0,0,532,0
2,late,33,5,1,0,535,0
2,late,34,5,2,0,536,0
2,late,35,5,3,0,507,0
2,late,36,5,4,0,493,0
2,late,37,5,5,0,551,0
2,late,38,5,6,0,497,0
2,late,39,5,7,0,514,0
2,late,40,6,0,0,435,0
2,late,41,6,1,0,410,0
2,late,42,6,2,0,429,0
2,late,43,6,3,0,404,0
2,late,44,6,4,0,426,0
2,late,45,6,5,0,411,0
2,late,46,6,6,0,396,0
2,late,47,6,7,0,425,0
2,late,48,7,0,1,1411,1032
2,late,49,7,1,1,1415,1058
2,late,50,7,2,1,1449,1063
2,late,51,7,3,1,1444,1080
2,late,52,7,4,1,1419,1050
2,late,53,7,5,1,1383,1043
2,late,54,7,6,1,1436,1085
2,late,55,7,7,1,1366,1006
2,late,56,8,0,0,334,0
2,late,57,8,1,0,339,0
2,late,58,8,2,0,313,0
2,late,59,8,3,0,280,0
2,late,60,8,4,0,293,0
2,late,61,8,5,0,330,0
2,late,62,8,6,0,279,0
2,late,63,8,7,0,292,0
2,late,64,9,0,0,261,0
2,late,65,9,1,0,253,0
2,late,66,9,2,0,277,0
2,late,67,9,3,0,260,0
2,late,68,9,4,0,264,0
2,late,69,9,5,0,263,0
2,late,70,9,6,0,271,0
2,late,71,9,7,0,266,0
2,late,72,10,0,0,269,0
2,late,73,10,1,0,220,0
2,late,74,10,2,0,231,0
2,late,75,10,3,0,255,0
2,late,76,10,4,0,254,0
2,late,77,10,5,0,257,0
2,late,78,10,6,0,231,0
2,late,79,10,7,0,238,0
2,late,80,11,0,1,873,652
2,late,81,11,1,1,860,626
2,late,82,11,2,1,847,638
2,late,83,11,3,1,789,582
2,late,84,11,4,1,836,653
2,late,85,11,5,1,848,642
2,late,86,11,6,1,842,627
2,late,87,11,7,1,810,624
2,late,88,12,0,0,203,0
2,late,89,12,1,0,177,0
2,late,90,12,2,0,187,0
2,late,91,12,3,0,176,0
2,late,92,12,4,0,186,0
2,late,93,12,5,0,173,0
2,late,94,12,6,0,189,0
2,late,95,12,7,0,172,0
2,late,96,13,0,0,162,0
2,late,97,13,1,0,162,0
2,late,98,13,2,0,165,0
2,late,99,13,3,0,175,0
2,late,100,13,4,0,169,0
2,late,101,13,5,0,172,0
2,late,102,13,6,0,173,0
2,late,103,13,7,0,164,0
2,late,104,14,0,0,160,0
2,late,105,14,1,0,174,0
2,late,106,14,2,0,155,0
2,late,107,14,3,0,131,0
2,late,108,14,4,0,179,0
2,late,109,14,5,0,167,0
2,late,110,14,6,0,141,0
2,late,111,14,7,0,164,0
2,late,112,15,0,1,597,454
2,late,113,15,1,1,577,423
2,late,114,15,2,1,553,419
2,late,115,15,3,1,578,436
2,late,116,15,4,1,592,438
2,late,117,15,5,1,626,472
2,late,118,15,6,1,571,423
2,late,119,15,7,1,550,416
2,late,120,16,0,0,119,0
2,late,121,16,1,0,130,0
2,late,122,16,2,0,155,0
2,late,123,16,3,0,147,0
2,late,124,16,4,0,128,0
2,late,125,16,5,0,127,0
2,late,126,16,6,0,136,0
2,late,127,16,7,0,141,0
2,late,128,17,0,0,111,0
2,late,129,17,1,0,142,0
2,late,130,17,2,0,116,0
2,late,131,17,3,0,144,0
2,late,132,17,4,0,134,0
2,late,133,17,5,0,143,0
2,late,134,17,6,0,122,0
2,late,135,17,7,0,143,0
2,late,136,18,0,0,119,0
2,late,137,18,1,0,121,0
2,late,138,18,2,0,109,0
2,late,139,18,3,0,125,0
2,late,140,18,4,0,117,0
2,late,141,18,5,0,105,0
2,late,142,18,6,0,152,0
2,late,143,18,7,0,120,0
2,late,144,19,0,1,444,349
2,late,145,19,1,1,438,332
2,late,146,19,2,1,467,346
2,late,147,19,3,1,462,345
2,late,148,19,4,1,469,362
2,late,149,19,5,1,456,356
2,late,150,19,6,1,442,331
2,late,151,19,7,1,454,342
2,late,152,20,0,0,106,0
2,late,153,20,1,0,106,0
2,late,154,20,2,0,113,0
2,late,155,20,3,0,100,0
2,late,156,20,4,0,120,0
2,late,157,20,5,0,102,0
2,late,158,20,6,0,105,0
2,late,159,20,7,0,112,0
2,late,160,21,0,0,106,0
2,late,161,21,1,0,91,0
2,late,162,21,2,0,106,0
2,late,163,21,3,0,79,0
2,late,164,21,4,0,118,0
2,late,165,21,5,0,111,0
2,late,166,21,6,0,96,0
2,late,167,21,7,0,107,0
2,late,168,22,0,0,107,0
2,late,169,22,1,0,105,0
2,late,170,22,2,0,83,0
2,late,171,22,3,0,101,0
2,late,172,22,4,0,92,0
2,late,173,22,5,0,94,0
2,late,174,22,6,0,85,0
2,late,175,22,7,0,78,0
2,late,176,23,0,1,390,286
2,late,177,23,1,1,356,267
2,late,178,23,2,1,391,306
2,late,179,23,3,1,384,297
2,late,180,23,4,1,376,295
2,late,181,23,5,1,339,254
2,late,182,23,6,1,383,286
2,late,183,23,7,1,318,239
2,late,184,24,0,0,109,0
2,late,185,24,1,0,94,0
2,late,186,24,2,0,89,0
2,late,187,24,3,0,90,0
2,late,188,24,4,0,85,0
2,late,189,24,5,0,90,0
2,late,190,24,6,0,91,0
2,late,191,24,7,0,90,0
2,late,192,25,0,0,80,0
2,late,193,25,1,0,76,0
2,late,194,25,2,0,77,0
2,late,195,25,3,0,75,0
2,late,196,25,4,0,75,0
2,late,197,25,5,0,83,0
2,late,198,25,6,0,99,0
2,late,199,25,7,0,84,0
2,late,200,26,0,0,69,0
2,late,201,26,1,0,90,0
2,late,202,26,2,0,73,0
2,late,203,26,3,0,78,0
2,late,204,26,4,0,88,0
2,late,205,26,5,0,79,0
2,late,206,26,6,0,75,0
2,late,207,26,7,0,81,0
2,late,208,27,0,1,268,190
2,late,209,27,1,1,305,227
2,late,210,27,2,1,291,225
2,late,211,27,3,1,278,211
2,late,212,27,4,1,333,252
2,late,213,27,5,1,318,238
2,late,214,27,6,1,297,212
2,late,215,27,7,1,303,218
2,late,216,28,0,0,71,0
2,late,217,28,1,0,62,0
2,late,218,28,2,0,69,0
2,late,219,28,3,0,62,0
2,late,220,28,4,0,66,0
2,late,221,28,5,0,80,0
2,late,222,28,6,0,74,0
2,late,223,28,7,0,76,0
2,late,224,29,0,0,72,0
2,late,225,29,1,0,71,0
2,late,226,29,2,0,66,0
2,late,227,29,3,0,59,0
2,late,228,29,4,0,77,0
2,late,229,29,5,0,62,0
2,late,230,29,6,0,60,0
2,late,231,29,7,0,79,0
2,late,232,30,0,0,62,0
2,late,233,30,1,0,69,0
2,late,234,30,2,0,59,0
2,late,235,30,3,0,72,0
2,late,236,30,4,0,63,0
2,late,237,30,5,0,67,0
2,late,238,30,6,0,65,0
2,late,239,30,7,0,64,0
2,late,240,31,0,1,275,221
2,late,241,31,1,1,252,203
2,late,242,31,2,1,245,184
2,late,243,31,3,1,280,203
2,late,244,31,4,1,268,186
2,late,245,31,5,1,285,200
2,late,246,31,6,1,264,202
2,late,247,31,7,1,251,185
2,late,248,32,0,0,74,0
2,late,249,32,1,0,64,0
2,late,250,32,2,0,56,0
2,late,251,32,3,0,57,0
2,late,252,32,4,0,66,0
2,late,253,32,5,0,61,0
2,late,254,32,6,0,61,0
2,late,255,32,7,0,63,0
2,late,256,33,0,0,60,0
2,late,257,33,1,0,62,0
2,late,258,33,2,0,56,0
2,late,259,33,3,0,51,0
2,late,260,33,4,0,62,0
2,late,261,33,5,0,55,0
2,late,262,33,6,0,57,0
2,late,263,33,7,0,52,0
2,late,264,34,0,0,48,0
2,late,265,34,1,0,48,0
2,late,266,34,2,0,55,0
2,late,267,34,3,0,55,0
2,late,268,34,4,0,52,0
2,late,269,34,5,0,60,0
2,late,270,34,6,0,65,0
2,late,271,34,7,0,48,0
2,late,272,35,0,1,224,161
2,late,273,35,1,1,205,150
2,late,274,35,2,1,223,157
2,late,275,35,3,1,218,166
2,late,276,35,4,1,226,161
2,late,277,35,5,1,243,184
2,late,278,35,6,1,247,196
2,late,279,35,7,1,207,156
2,late,280,36,0,0,45,0
2,late,281,36,1,0,52,0
2,late,282,36,2,0,59,0
2,late,283,36,3,0,58,0
2,late,284,36,4,0,50,0
2,late,285,36,5,0,43,0
2,late,286,36,6,0,42,0
2,late,287,36,7,0,65,0
2,late,288,37,0,0,53,0
2,late,289,37,1,0,57,0
2,late,290,37,2,0,55,0
2,late,291,37,3,0,51,0
2,late,292,37,4,0,48,0
2,late,293,37,5,0,61,0
2,late,294,37,6,0,51,0
2,late,295,37,7,0,52,0
2,late,296,38,0,0,54,0
2,late,297,38,1,0,57,0
2,late,298,38,2,0,51,0
2,late,299,38,3,0,50,0
2,late,300,38,4,0,51,0
2,late,301,38,5,0,50,0
2,late,302,38,6,0,44,0
2,late,303,38,7,0,55,0
2,late,304,39,0,1,181,125
2,late,305,39,1,1,171,138
2,late,306,39,2,1,191,143
2,late,307,39,3,1,200,154
2,late,308,39,4,1,208,151
2,late,309,39,5,1,190,138
2,late,310,39,6,1,196,148
2,late,311,39,7,1,200,157
2,late,312,40,0,0,47,0
2,late,313,40,1,0,48,0
2,late,314,40,2,0,46,0
2,late,315,40,3,0,56,0
2,late,316,40,4,0,60,0
2,late,317,40,5,0,52,0
2,late,318,40,6,0,48,0
2,late,319,40,7,0,52,0
2,late,320,41,0,0,48,0
2,late,321,41,1,0,59,0
2,late,322,41,2,0,43,0
2,late,323,41,3,0,58,0
2,late,324,41,4,0,40,0
2,late,325,41,5,0,45,0
2,late,326,41,6,0,55,0
2,late,327,41,7,0,38,0
2,late,328,42,0,0,37,0
2,late,329,42,1,0,38,0
2,late,330,42,2,0,42,0
2,late,331,42,3,0,41,0
2,late,332,42,4,0,38,0
2,late,333,42,5,0,33,0
2,late,334,42,6,0,54,0
2,late,335,42,7,0,44,0
2,late,336,43,0,1,178,129
2,late,337,43,1,1,176,132
2,late,338,43,2,1,183,142
2,late,339,43,3,1,170,131
2,late,340,43,4,1,186,137
2,late,341,43,5,1,194,143
2,late,342,43,6,1,148,117
2,late,343,43,7,1,182,143
2,late,344,44,0,0,36,0
2,late,345,44,1,0,48,0
2,late,346,44,2,0,49,0
2,late,347,44,3,0,46,0
2,late,348,44,4,0,45,0
2,late,349,44,5,0,50,0
2,late,350,44,6,0,43,0
2,late,351,44,7,0,39,0
2,late,352,45,0,0,37,0
2,late,353,45,1,0,43,0
2,late,354,45,2,0,39,0
2,late,355,45,3,0,40,0
2,late,356,45,4,0,37,0
2,late,357,45,5,0,49,0
2,late,358,45,6,0,49,0
2,late,359,45,7,0,43,0
2,late,360,46,0,0,37,0
2,late,361,46,1,0,40,0
2,late,362,46,2,0,39,0
2,late,363,46,3,0,25,0
2,late,364,46,4,0,49,0
2,late,365,46,5,0,42,0
2,late,366,46,6,0,29,0
2,late,367,46,7,0,55,0
2,late,368,47,0,1,157,108
2,late,369,47,1,1,149,105
2,late,370,47,2,1,152,115
2,late,371,47,3,1,163,116
2,late,372,47,4,1,128,100
2,late,373,47,5,1,152,116
2,late,374,47,6,1,179,131
2,late,375,47,7,1,171,130
2,late,376,48,0,0,52,0
2,late,377,48,1,0,31,0
2,late,378,48,2,0,34,0
2,late,379,48,3,0,47,0
2,late,380,48,4,0,43,0
2,late,381,48,5,0,48,0
2,late,382,48,6,0,44,0
2,late,383,48,7,0,49,0
2,late,384,49,0,0,39,0
2,late,385,49,1,0,35,0
2,late,386,49,2,0,41,0
2,late,387,49,3,0,34,0
2,late,388,49,4,0,33,0
2,late,389,49,5,0,47,0
2,late,390,49,6,0,36,0
2,late,391,49,7,0,33,0
2,late,392,50,0,0,40,0
2,late,393,50,1,0,46,0
2,late,394,50,2,0,31,0
2,late,395,50,3,0,26,0
2,late,396,50,4,0,34,0
2,late,397,50,5,0,38,0
2,late,398,50,6,0,40,0
2,late,399,50,7,0,35,0
2,late,400,51,0,1,168,123
2,late,401,51,1,1,128,100
2,late,402,51,2,1,137,101
2,late,403,51,3,1,140,103
2,late,404,51,4,1,137,92
2,late,405,51,5,1,142,108
2,late,406,51,6,1,144,109
2,late,407,51,7,1,179,137
2,late,408,52,0,0,25,0
2,late,409,52,1,0,37,0
2,late,410,52,2,0,42,0
2,late,411,52,3,0,31,0
2,late,412,52,4,0,39,0
2,late,413,52,5,0,35,0
2,late,414,52,6,0,40,0
2,late,415,52,7,0,33,0
2,late,416,53,0,0,42,0
2,late,417,53,1,0,35,0
2,late,418,53,2,0,41,0
2,late,419,53,3,0,45,0
2,late,420,53,4,0,24,0
2,late,421,53,5,0,32,0
2,late,422,53,6,0,29,0
2,late,423,53,7,0,36,0
2,late,424,54,0,0,38,0
2,late,425,54,1,0,30,0
2,late,426,54,2,0,37,0
2,late,427,54,3,0,35,0
2,late,428,54,4,0,35,0
2,late,429,54,5,0,24,0
2,late,430,54,6,0,34,0
2,late,431,54,7,0,29,0
2,late,432,55,0,1,133,100
2,late,433,55,1,1,153,127
2,late,434,55,2,1,140,113
2,late,435,55,3,1,122,96
2,late,436,55,4,1,124,85
2,late,437,55,5,1,119,97
2,late,438,55,6,1,119,96
2,late,439,55,7,1,139,87
2,late,440,56,0,0,30,0
2,late,441,56,1,0,36,0
2,late,442,56,2,0,28,0
2,late,443,56,3,0,21,0
2,late,444,56,4,0,45,0
2,late,445,56,5,0,26,0
2,late,446,56,6,0,31,0
2,late,447,56,7,0,48,0
2,late,448,57,0,0,44,0
2,late,449,57,1,0,26,0
2,late,450,57,2,0,34,0
2,late,451,57,3,0,27,0
2,late,452,57,4,0,36,0
2,late,453,57,5,0,28,0
2,late,454,57,6,0,33,0
2,late,455,57,7,0,22,0
2,late,456,58,0,0,39,0
2,late,457,58,1,0,27,0
2,late,458,58,2,0,31,0
2,late,459,58,3,0,28,0
2,late,460,58,4,0,41,0
2,late,461,58,5,0,29,0
2,late,462,58,6,0,30,0
2,late,463,58,7,0,28,0
2,late,464,59,0,1,117,88
2,late,465,59,1,1,102,78
2,late,466,59,2,1,110,83
2,late,467,59,3,1,118,87
2,late,468,59,4,1,123,86
2,late,469,59,5,1,120,87
2,late,470,59,6,1,114,90
2,late,471,59,7,1,124,93
2,late,472,60,0,0,32,0
2,late,473,60,1,0,31,0
2,late,474,60,2,0,32,0
2,late,475,60,3,0,23,0
2,late,476,60,4,0,30,0
2,late,477,60,5,0,27,0
2,late,478,60,6,0,25,0
2,late,479,60,7,0,36,0
2,late,480,61,0,0,35,0
2,late,481,61,1,0,37,0
2,late,482,61,2,0,28,0
2,late,483,61,3,0,28,0
2,late,484,61,4,0,37,0
2,late,485,61,5,0,31,0
2,late,486,61,6,0,29,0
2,late,487,61,7,0,42,0
2,late,488,62,0,0,27,0
2,late,489,62,1,0,29,0
2,late,490,62,2,0,30,0
2,late,491,62,3,0,35,0
2,late,492,62,4,0,32,0
2,late,493,62,5,0,33,0
2,late,494,62,6,0,28,0
2,late,495,62,7,0,31,0
2,late,496,63,0,1,115,83
2,late,497,63,1,1,119,80
2,late,498,63,2,1,124,98
2,late,499,63,3,1,121,87
2,late,500,63,4,1,117,94
2,late,501,63,5,1,123,95
2,late,502,63,6,1,131,97
2,late,503,63,7,1,110,87
2,late,504,64,0,0,29,0
2,late,505,64,1,0,25,0
2,late,506,64,2,0,27,0
2,late,507,64,3,0,26,0
2,late,508,64,4,0,24,0
2,late,509,64,5,0,36,0
2,late,510,64,6,0,38,0
2,late,511,64,7,0,33,0
3,early,0,1,0,0,3302,0
3,early,1,1,1,0,3241,0
3,early,2,1,2,0,3246,0
3,early,3,1,3,0,3303,0
3,early,4,1,4,0,3377,0
3,early,5,1,5,0,3366,0
3,early,6,1,6,0,3370,0
3,early,7,1,7,0,3285,0
3,early,8,2,0,0,1523,0
3,early,9,2,1,0,1481,0
3,early,10,2,2,0,1545,0
3,early,11,2,3,0,1444,0
3,early,12,2,4,0,1536,0
3,early,13,2,5,0,1472,0
3,early,14,2,6,0,1449,0
3,early,15,2,7,0,1501,0
3,early,16,3,0,1,3755,2835
3,early,17,3,1,1,3789,2796
3,early,18,3,2,1,3818,2876
3,early,19,3,3,1,3791,2870
3,early,20,3,4,1,3759,2816
3,early,21,3,5,1,3762,2836
3,early,22,3,6,1,3711,2758
3,early,23,3,7,1,3821,2895
3,early,24,4,0,0,692,0
3,early,25,4,1,0,735,0
3,early,26,4,2,0,690,0
3,early,27,4,3,0,677,0
3,early,28,4,4,0,675,0
3,early,29,4,5,0,683,0
3,early,30,4,6,0,733,0
3,early,31,4,7,0,674,0
3,early,32,5,0,0,523,0
3,early,33,5,1,0,489,0
3,early,34,5,2,0,528,0
3,early,35,5,3,0,557,0
3,early,36,5,4,0,505,0
3,early,37,5,5,0,540,0
3,early,38,5,6,0,518,0
3,early,39,5,7,0,534,0
3,early,40,6,0,0,417,0
3,early,41,6,1,0,479,0
3,early,42,6,2,0,414,0
3,early,43,6,3,0,424,0
3,early,44,6,4,0,451,0
3,early,45,6,5,0,443,0
3,early,46,6,6,0,443,0
3,early,47,6,7,0,436,0
3,early,48,7,0,1,1441,1101
3,early,49,7,1,1,1429,1103
3,early,50,7,2,1,1397,1025
3,early,51,7,3,1,1378,1014
3,early,52,7,4,1,1416,1085
3,early,53,7,5,1,1384,1044
3,early,54,7,6,1,1445,1079
3,early,55,7,7,1,1421,1060
3,early,56,8,0,0,272,0
3,early,57,8,1,0,318,0
3,early,58,8,2,0,322,0
3,early,59,8,3,0,306,0
3,early,60,8,4,0,320,0
3,early,61,8,5,0,303,0
3,early,62,8,6,0,308,0
3,early,63,8,7,0,311,0
3,early,64,9,0,0,305,0
3,early,65,9,1,0,271,0
3,early,66,9,2,0,284,0
3,early,67,9,3,0,259,0
3,early,68,9,4,0,268,0
3,early,69,9,5,0,301,0
3,early,70,9,6,0,259,0
3,early,71,9,7,0,263,0
3,early,72,10,0,0,227,0
3,early,73,10,1,0,239,0
3,early,74,10,2,0,232,0
3,early,75,10,3,0,249,0
3,early,76,10,4,0,227,0
3,early,77,10,5,0,239,0
3,early,78,10,6,0,240,0
3,early,79,10,7,0,248,0
3,early,80,11,0,1,887,652
3,early,81,11,1,1,830,647
3,early,82,11,2,1,802,592
3,early,83,11,3,1,856,634
3,early,84,11,4,1,819,623
3,early,85,11,5,1,852,640
3,early,86,11,6,1,883,687
3,early,87,11,7,1,841,635
3,early,88,12,0,0,196,0
3,early,89,12,1,0,183,0
3,early,90,12,2,0,184,0
3,early,91,12,3,0,179,0
3,early,92,12,4,0,160,0
3,early,93,12,5,0,176,0
3,early,94,12,6,0,162,0
3,early,95,12,7,0,169,0
3,early,96,13,0,0,163,0
3,early,97,13,1,0,169,0
3,early,98,13,2,0,166,0
3,early,99,13,3,0,186,0
3,early,100,13,4,0,199,0
3,early,101,13,5,0,170,0
3,early,102,13,6,0,138,0
3,early,103,13,7,0,150,0
3,early,104,14,0,0,168,0
3,early,105,14,1,0,159,0
3,early,106,14,2,0,154,0
3,early,107,14,3,0,162,0
3,early,108,14,4,0,164,0
3,early,109,14,5,0,168,0
3,early,110,14,6,0,171,0
3,early,111,14,7,0,164,0
3,early,112,15,0,1,588,460
3,early,113,15,1,1,536,415
3,early,114,15,2,1,585,438
3,early,115,15,3,1,643,508
3,early,116,15,4,1,579,414
3,early,117,15,5,1,592,436
3,early,118,15,6,1,623,477
3,early,119,15,7,1,557,395
3,early,120,16,0,0,145,0
3,early,121,16,1,0,134,0
3,early,122,16,2,0,129,0
3,early,123,16,3,0,140,0
3,early,124,16,4,0,152,0
3,early,125,16,5,0,157,0
3,early,126,16,6,0,128,0
3,early,127,16,7,0,115,0
3,early,128,17,0,0,128,0
3,early,129,17,1,0,161,0
3,early,130,17,2,0,122,0
3,early,131,17,3,0,119,0
3,early,132,17,4,0,129,0
3,early,133,17,5,0,133,0
3,early,134,17,6,0,115,0
3,early,135,17,7,0,146,0
3,early,136,18,0,0,108,0
3,early,137,18,1,0,126,0
3,early,138,18,2,0,104,0
3,early,139,18,3,0,111,0
3,early,140,18,4,0,114,0
3,early,141,18,5,0,121,0
3,early,142,18,6,0,122,0
3,early,143,18,7,0,104,0
3,early,144,19,0,1,466,332
3,early,145,19,1,1,447,335
3,early,146,19,2,1,463,361
3,early,147,19,3,1,427,317
3,early,148,19,4,1,457,347
3,early,149,19,5,1,440,342
3,early,150,19,6,1,468,365
3,early,151,19,7,1,428,313
3,early,152,20,0,0,104,0
3,early,153,20,1,0,102,0
3,early,154,20,2,0,111,0
3,early,155,20,3,0,107,0
3,early,156,20,4,0,100,0
3,early,157,20,5,0,103,0
3,early,158,20,6,0,110,0
3,early,159,20,7,0,97,0
3,early,160,21,0,0,120,0
3,early,161,21,1,0,102,0
3,early,162,21,2,0,107,0
3,early,163,21,3,0,99,0
3,early,164,21,4,0,102,0
3,early,165,21,5,0,90,0
3,early,166,21,6,0,110,0
3,early,167,21,7,0,85,0
3,early,168,22,0,0,78,0
3,early,169,22,1,0,101,0
3,early,170,22,2,0,84,0
3,early,171,22,3,0,98,0
3,early,172,22,4,0,102,0
3,early,173,22,5,0,91,0
3,early,174,22,6,0,83,0
3,early,175,22,7,0,80,0
3,early,176,23,0,1,360,272
3,early,177,23,1,1,361,270
3,early,178,23,2,1,369,269
3,early,179,23,3,1,332,245
3,early,180,23,4,1,362,273
3,early,181,23,5,1,350,259
3,early,182,23,6,1,335,245
3,early,183,23,7,1,335,249
3,early,184,24,0,0,89,0
3,early,185,24,1,0,91,0
3,early,186,24,2,0,77,0
3,early,187,24,3,0,87,0
3,early,188,24,4,0,114,0
3,early,189,24,5,0,97,0
3,early,190,24,6,0,69,0
3,early,191,24,7,0,79,0
3,early,192,25,0,0,68,0
3,early,193,25,1,0,78,0
3,early,194,25,2,0,78,0
3,early,195,25,3,0,88,0
3,early,196,25,4,0,75,0
3,early,197,25,5,0,72,0
3,early,198,25,6,0,86,0
3,early,199,25,7,0,81,0
3,early,200,26,0,0,92,0
3,early,201,26,1,0,80,0
3,early,202,26,2,0,75,0
3,early,203,26,3,0,84,0
3,early,204,26,4,0,79,0
3,early,205,26,5,0,78,0
3,early,206,26,6,0,66,0
3,early,207,26,7,0,77,0
3,early,208,27,0,1,309,228
3,early,209,27,1,1,310,233
3,early,210,27,2,1,304,222
3,early,211,27,3,1,295,221
3,early,212,27,4,1,294,212
3,early,213,27,5,1,309,231
3,early,214,27,6,1,346,253
3,early,215,27,7,1,301,211
3,early,216,28,0,0,83,0
3,early,217,28,1,0,68,0
3,early,218,28,2,0,67,0
3,early,219,28,3,0,83,0
3,early,220,28,4,0,55,0
3,early,221,28,5,0,79,0
3,early,222,28,6,0,70,0
3,early,223,28,7,0,71,0
3,early,224,29,0,0,63,0
3,early,225,29,1,0,65,0
3,early,226,29,2,0,63,0
3,early,227,29,3,0,65,0
3,early,228,29,4,0,82,0
3,early,229,29,5,0,77,0
3,early,230,29,6,0,77,0
3,early,231,29,7,0,83,0
3,early,232,30,0,0,67,0
3,early,233,30,1,0,61,0
3,early,234,30,2,0,52,0
3,early,235,30,3,0,59,0
3,early,236,30,4,0,72,0
3,early,237,30,5,0,73,0
3,early,238,30,6,0,74,0
3,early,239,30,7,0,75,0
3,early,240,31,0,1,253,183
3,early,241,31,1,1,252,191
3,early,242,31,2,1,262,186
3,early,243,31,3,1,240,181
3,early,244,31,4,1,276,196
3,early,245,31,5,1,249,186
3,early,246,31,6,1,261,194
3,early,247,31,7,1,244,183
3,early,248,32,0,0,62,0
3,early,249,32,1,0,47,0
3,early,250,32,2,0,52,0
3,early,251,32,3,0,46,0
3,early,252,32,4,0,62,0
3,early,253,32,5,0,56,0
3,early,254,32,6,0,67,0
3,early,255,32,7,0,51,0
3,early,256,33,0,0,48,0
3,early,257,33,1,0,48,0
3,early,258,33,2,0,77,0
3,early,259,33,3,0,73,0
3,early,260,33,4,0,61,0
3,early,261,33,5,0,59,0
3,early,262,33,6,0,65,0
3,early,263,33,7,0,60,0
3,early,264,34,0,0,55,0
3,early,265,34,1,0,67,0
3,early,266,34,2,0,61,0
3,early,267,34,3,0,62,0
3,early,268,34,4,0,57,0
3,early,269,34,5,0,67,0
3,early,270,34,6,0,57,0
3,early,271,34,7,0,58,0
3,early,272,35,0,1,216,165
3,early,273,35,1,1,213,165
3,early,274,35,2,1,239,178
3,early,275,35,3,1,210,153
3,early,276,35,4,1,199,156
3,early,277,35,5,1,209,159
3,early,278,35,6,1,218,167
3,early,279,35,7,1,242,182
3,early,280,36,0,0,45,0
3,early,281,36,1,0,54,0
3,early,282,36,2,0,53,0
3,early,283,36,3,0,52,0
3,early,284,36,4,0,54,0
3,early,285,36,5,0,65,0
3,early,286,36,6,0,61,0
3,early,287,36,7,0,62,0
3,early,288,37,0,0,60,0
3,early,289,37,1,0,65,0
3,early,290,37,2,0,52,0
3,early,291,37,3,0,49,0
3,early,292,37,4,0,47,0
3,early,293,37,5,0,67,0
3,early,294,37,6,0,66,0
3,early,295,37,7,0,60,0
3,early,296,38,0,0,50,0
3,early,297,38,1,0,53,0
3,early,298,38,2,0,55,0
3,early,299,38,3,0,47,0
3,early,300,38,4,0,58,0
3,early,301,38,5,0,51,0
3,early,302,38,6,0,57,0
3,early,303,38,7,0,48,0
3,early,304,39,0,1,173,127
3,early,305,39,1,1,207,161
3,early,306,39,2,1,208,154
3,early,307,39,3,1,189,135
3,early,308,39,4,1,179,133
3,early,309,39,5,1,177,134
3,early,310,39,6,1,209,160
3,early,311,39,7,1,202,155
3,early,312,40,0,0,57,0
3,early,313,40,1,0,41,0
3,early,314,40,2,0,54,0
3,early,315,40,3,0,50,0
3,early,316,40,4,0,53,0
3,early,317,40,5,0,40,0
3,early,318,40,6,0,53,0
3,early,319,40,7,0,47,0
3,early,320,41,0,0,46,0
3,early,321,41,1,0,46,0
3,early,322,41,2,0,44,0
3,early,323,41,3,0,55,0
3,early,324,41,4,0,44,0
3,early,325,41,5,0,39,0
3,early,326,41,6,0,38,0
3,early,327,41,7,0,45,0
3,early,328,42,0,0,44,0
3,early,329,42,1,0,60,0
3,early,330,42,2,0,56,0
3,early,331,42,3,0,45,0
3,early,332,42,4,0,51,0
3,early,333,42,5,0,41,0
3,early,334,42,6,0,48,0
3,early,335,42,7,0,35,0
3,early,336,43,0,1,178,128
3,early,337,43,1,1,159,120
3,early,338,43,2,1,187,138
3,early,339,43,3,1,180,129
3,early,340,43,4,1,184,144
3,early,341,43,5,1,182,134
3,early,342,43,6,1,179,148
3,early,343,43,7,1,170,132
3,early,344,44,0,0,45,0
3,early,345,44,1,0,40,0
3,early,346,44,2,0,47,0
3,early,347,44,3,0,38,0
3,early,348,44,4,0,33,0
3,early,349,44,5,0,50,0
3,early,350,44,6,0,33,0
3,early,351,44,7,0,41,0
3,early,352,45,0,0,41,0
3,early,353,45,1,0,47,0
3,early,354,45,2,0,28,0
3,early,355,45,3,0,58,0
3,early,356,45,4,0,40,0
3,early,357,45,5,0,41,0
3,early,358,45,6,0,41,0
3,early,359,45,7,0,44,0
3,early,360,46,0,0,34,0
3,early,361,46,1,0,43,0
3,early,362,46,2,0,39,0
3,early,363,46,3,0,41,0
3,early,364,46,4,0,39,0
3,early,365,46,5,0,48,0
3,early,366,46,6,0,44,0
3,early,367,46,7,0,45,0
3,early,368,47,0,1,167,124
3,early,369,47,1,1,156,116
3,early,370,47,2,1,141,105
3,early,371,47,3,1,147,107
3,early,372,47,4,1,163,125
3,early,373,47,5,1,161,117
3,early,374,47,6,1,141,103
3,early,375,47,7,1,174,125
3,early,376,48,0,0,44,0
3,early,377,48,1,0,34,0
3,early,378,48,2,0,29,0
3,early,379,48,3,0,38,0
3,early,380,48,4,0,39,0
3,early,381,48,5,0,39,0
3,early,382,48,6,0,31,0
3,early,383,48,7,0,35,0
3,early,384,49,0,0,39,0
3,early,385,49,1,0,32,0
3,early,386,49,2,0,33,0
3,early,387,49,3,0,36,0
3,early,388,49,4,0,37,0
3,early,389,49,5,0,46,0
3,early,390,49,6,0,37,0
3,early,391,49,7,0,42,0
3,early,392,50,0,0,34,0
3,early,393,50,1,0,38,0
3,early,394,50,2,0,41,0
3,early,395,50,3,0,46,0
3,early,396,50,4,0,23,0
3,early,397,50,5,0,38,0
3,early,398,50,6,0,40,0
3,early,399,50,7,0,42,0
3,early,400,51,0,1,141,109
3,early,401,51,1,1,161,119
3,early,402,51,2,1,136,100
3,early,403,51,3,1,132,98
3,early,404,51,4,1,145,111
3,early,405,51,5,1,129,100
3,early,406,51,6,1,153,117
3,early,407,51,7,1,141,95
3,early,408,52,0,0,34,0
3,early,409,52,1,0,24,0
3,early,410,52,2,0,43,0
3,early,411,52,3,0,45,0
3,early,412,52,4,0,36,0
3,early,413,52,5,0,32,0
3,early,414,52,6,0,29,0
3,early,415,52,7,0,37,0
3,early,416,53,0,0,32,0
3,early,417,53,1,0,38,0
3,early,418,53,2,0,39,0
3,early,419,53,3,0,38,0
3,early,420,53,4,0,28,0
3,early,421,53,5,0,32,0
3,early,422,53,6,0,35,0
3,early,423,53,7,0,35,0
3,early,424,54,0,0,46,0
3,early,425,54,1,0,34,0
3,early,426,54,2,0,29,0
3,early,427,54,3,0,24,0
3,early,428,54,4,0,31,0
3,early,429,54,5,0,28,0
3,early,430,54,6,0,33,0
3,early,431,54,7,0,36,0
3,early,432,55,0,1,129,99
3,early,433,55,1,1,139,108
3,early,434,55,2,1,129,101
3,early,435,55,3,1,137,99
3,early,436,55,4,1,126,92
3,early,437,55,5,1,141,107
3,early,438,55,6,1,123,100
3,early,439,55,7,1,117,87
3,early,440,56,0,0,26,0
3,early,441,56,1,0,36,0
3,early,442,56,2,0,38,0
3,early,443,56,3,0,30,0
3,early,444,56,4,0,24,0
3,early,445,56,5,0,25,0
3,early,446,56,6,0,35,0
3,early,447,56,7,0,33,0
3,early,448,57,0,0,24,0
3,early,449,57,1,0,28,0
3,early,450,57,2,0,22,0
3,early,451,57,3,0,23,0
3,early,452,57,4,0,22,0
3,early,453,57,5,0,46,0
3,early,454,57,6,0,32,0
3,early,455,57,7,0,20,0
3,early,456,58,0,0,34,0
3,early,457,58,1,0,25,0
3,early,458,58,2,0,24,0
3,early,459,58,3,0,45,0
3,early,460,58,4,0,22,0
3,early,461,58,5,0,22,0
3,early,462,58,6,0,33,0
3,early,463,58,7,0,35,0
3,early,464,59,0,1,132,111
3,early,465,59,1,1,123,92
3,early,466,59,2,1,133,102
3,early,467,59,3,1,118,97
3,early,468,59,4,1,121,96
3,early,469,59,5,1,113,87
3,early,470,59,6,1,112,81
3,early,471,59,7,1,118,92
3,early,472,60,0,0,24,0
3,early,473,60,1,0,26,0
3,early,474,60,2,0,43,0
3,early,475,60,3,0,33,0
3,early,476,60,4,0,41,0
3,early,477,60,5,0,37,0
3,early,478,60,6,0,28,0
3,early,479,60,7,0,24,0
3,early,480,61,0,0,28,0
3,early,481,61,1,0,26,0
3,early,482,61,2,0,22,0
3,early,483,61,3,0,36,0
3,early,484,61,4,0,38,0
3,early,485,61,5,0,32,0
3,early,486,61,6,0,21,0
3,early,487,61,7,0,25,0
3,early,488,62,0,0,34,0
3,early,489,62,1,0,22,0
3,early,490,62,2,0,32,0
3,early,491,62,3,0,30,0
3,early,492,62,4,0,26,0
3,early,493,62,5,0,27,0
3,early,494,62,6,0,30,0
3,early,495,62,7,0,30,0
3,early,496,63,0,1,112,85
3,early,497,63,1,1,124,91
3,early,498,63,2,1,132,90
3,early,499,63,3,1,133,99
3,early,500,63,4,1,101,75
3,early,501,63,5,1,101,71
3,early,502,63,6,1,109,86
3,early,503,63,7,1,119,85
3,early,504,64,0,0,26,0
3,early,505,64,1,0,42,0
3,early,506,64,2,0,27,0
3,early,507,64,3,0,43,0
3,early,508,64,4,0,35,0
3,early,509,64,5,0,27,0
3,early,510,64,6,0,23,0
3,early,511,64,7,0,27,0
3,uniform,0,1,0,0,3302,0
3,uniform,1,1,1,0,3241,0
3,uniform,2,1,2,0,3246,0
3,uniform,3,1,3,0,3303,0
3,uniform,4,1,4,0,3377,0
3,uniform,5,1,5,0,3366,0
3,uniform,6,1,6,0,3370,0
3,uniform,7,1,7,0,3285,0
3,uniform,8,2,0,0,1523,0
3,uniform,9,2,1,0,1481,0
3,uniform,10,2,2,0,1545,0
3,uniform,11,2,3,0,1444,0
3,uniform,12,2,4,0,1536,0
3,uniform,13,2,5,0,1472,0
3,uniform,14,2,6,0,1449,0
3,uniform,15,2,7,0,1501,0
3,uniform,16,3,0,1,3755,2835
3,uniform,17,3,1,1,3789,2796
3,uniform,18,3,2,1,3818,2876
3,uniform,19,3,3,1,3791,2870
3,uniform,20,3,4,1,3759,2816
3,uniform,21,3,5,1,3762,2836
3,uniform,22,3,6,1,3711,2758
3,uniform,23,3,7,1,3821,2895
3,uniform,24,4,0,0,692,0
3,uniform,25,4,1,0,735,0
3,uniform,26,4,2,0,690,0
3,uniform,27,4,3,0,677,0
3,uniform,28,4,4,0,675,0
3,uniform,29,4,5,0,683,0
3,uniform,30,4,6,0,733,0
3,uniform,31,4,7,0,674,0
3,uniform,32,5,0,0,523,0
3,uniform,33,5,1,0,489,0
3,uniform,34,5,2,0,528,0
3,uniform,35,5,3,0,557,0
3,uniform,36,5,4,0,505,0
3,uniform,37,5,5,0,540,0
3,uniform,38,5,6,0,518,0
3,uniform,39,5,7,0,534,0
3,uniform,40,6,0,0,417,0
3,uniform,41,6,1,0,479,0
3,uniform,42,6,2,0,414,0
3,uniform,43,6,3,0,424,0
3,uniform,44,6,4,0,451,0
3,uniform,45,6,5,0,443,0
3,uniform,46,6,6,0,443,0
3,uniform,47,6,7,0,436,0
3,uniform,48,7,0,1,1441,1101
3,uniform,49,7,1,1,1429,1103
3,uniform,50,7,2,1,1397,1025
3,uniform,51,7,3,1,1378,1014
3,uniform,52,7,4,1,1416,1085
3,uniform,53,7,5,1,1384,1044
3,uniform,54,7,6,1,1445,1079
3,uniform,55,7,7,1,1421,1060
3,uniform,56,8,0,0,272,0
3,uniform,57,8,1,0,318,0
3,uniform,58,8,2,0,322,0
3,uniform,59,8,3,0,306,0
3,uniform,60,8,4,0,320,0
3,uniform,61,8,5,0,303,0
3,uniform,62,8,6,0,308,0
3,uniform,63,8,7,0,311,0
3,uniform,64,9,0,0,305,0
3,uniform,65,9,1,0,271,0
3,uniform,66,9,2,0,284,0
3,uniform,67,9,3,0,259,0
3,uniform,68,9,4,0,268,0
3,uniform,69,9,5,0,301,0
3,uniform,70,9,6,0,259,0
3,uniform,71,9,7,0,263,0
3,uniform,72,10,0,0,227,0
3,uniform,73,10,1,0,239,0
3,uniform,74,10,2,0,232,0
3,uniform,75,10,3,0,249,0
3,uniform,76,10,4,0,227,0
3,uniform,77,10,5,0,239,0
3,uniform,78,10,6,0,240,0
3,uniform,79,10,7,0,248,0
3,uniform,80,11,0,1,887,652
3,uniform,81,11,1,1,830,647
3,uniform,82,11,2,1,802,592
3,uniform,83,11,3,1,856,634
3,uniform,84,11,4,1,819,623
3,uniform,85,11,5,1,852,640
3,uniform,86,11,6,1,883,687
3,uniform,87,11,7,1,841,635
3,uniform,88,12,0,0,196,0
3,uniform,89,12,1,0,183,0
3,uniform,90,12,2,0,184,0
3,uniform,91,12,3,0,179,0
3,uniform,92,12,4,0,160,0
3,uniform,93,12,5,0,176,0
3,uniform,94,12,6,0,162,0
3,uniform,95,12,7,0,169,0
3,uniform,96,13,0,0,163,0
3,uniform,97,13,1,0,169,0
3,uniform,98,13,2,0,166,0
3,uniform,99,13,3,0,186,0
3,uniform,100,13,4,0,199,0
3,uniform,101,13,5,0,170,0
3,uniform,102,13,6,0,138,0
3,uniform,103,13,7,0,150,0
3,uniform,104,14,0,0,168,0
3,uniform,105,14,1,0,159,0
3,uniform,106,14,2,0,154,0
3,uniform,107,14,3,0,162,0
3,uniform,108,14,4,0,164,0
3,uniform,109,14,5,0,168,0
3,uniform,110,14,6,0,171,0
3,uniform,111,14,7,0,164,0
3,uniform,112,15,0,1,588,460
3,uniform,113,15,1,1,536,415
3,uniform,114,15,2,1,585,438
3,uniform,115,15,3,1,643,508
3,uniform,116,15,4,1,579,414
3,uniform,117,15,5,1,592,436
3,uniform,118,15,6,1,623,477
3,uniform,119,15,7,1,557,395
3,uniform,120,16,0,0,145,0
3,uniform,121,16,1,0,134,0
3,uniform,122,16,2,0,129,0
3,uniform,123,16,3,0,140,0
3,uniform,124,16,4,0,152,0
3,uniform,125,16,5,0,157,0
3,uniform,126,16,6,0,128,0
3,uniform,127,16,7,0,115,0
3,uniform,128,17,0,0,128,0
3,uniform,129,17,1,0,161,0
3,uniform,130,17,2,0,122,0
3,uniform,131,17,3,0,119,0
3,uniform,132,17,4,0,129,0
3,uniform,133,17,5,0,133,0
3,uniform,134,17,6,0,115,0
3,uniform,135,17,7,0,146,0
3,uniform,136,18,0,0,108,0
3,uniform,137,18,1,0,126,0
3,uniform,138,18,2,0,104,0
3,uniform,139,18,3,0,111,0
3,uniform,140,18,4,0,114,0
3,uniform,141,18,5,0,121,0
3,uniform,142,18,6,0,122,0
3,uniform,143,18,7,0,104,0
3,uniform,144,19,0,1,466,332
3,uniform,145,19,1,1,447,335
3,uniform,146,19,2,1,463,361
3,uniform,147,19,3,1,427,317
3,uniform,148,19,4,1,457,347
3,uniform,149,19,5,1,440,342
3,uniform,150,19,6,1,468,365
3,uniform,151,19,7,1,428,313
3,uniform,152,20,0,0,104,0
3,uniform,153,20,1,0,102,0
3,uniform,154,20,2,0,111,0
3,uniform,155,20,3,0,107,0
3,uniform,156,20,4,0,100,0
3,uniform,157,20,5,0,103,0
3,uniform,158,20,6,0,110,0
3,uniform,159,20,7,0,97,0
3,uniform,160,21,0,0,120,0
3,uniform,161,21,1,0,102,0
3,uniform,162,21,2,0,107,0
3,uniform,163,21,3,0,99,0
3,uniform,164,21,4,0,102,0
3,uniform,165,21,5,0,90,0
3,uniform,166,21,6,0,110,0
3,uniform,167,21,7,0,85,0
3,uniform,168,22,0,0,78,0
3,uniform,169,22,1,0,101,0
3,uniform,170,22,2,0,84,0
3,uniform,171,22,3,0,98,0
3,uniform,172,22,4,0,102,0
3,uniform,173,22,5,0,91,0
3,uniform,174,22,6,0,83,0
3,uniform,175,22,7,0,80,0
3,uniform,176,23,0,1,360,272
3,uniform,177,23,1,1,361,270
3,uniform,178,23,2,1,369,269
3,uniform,179,23,3,1,332,245
3,uniform,180,23,4,1,362,273
3,uniform,181,23,5,1,350,259
3,uniform,182,23,6,1,335,245
3,uniform,183,23,7,1,335,249
3,uniform,184,24,0,0,89,0
3,uniform,185,24,1,0,91,0
3,uniform,186,24,2,0,77,0
3,uniform,187,24,3,0,87,0
3,uniform,188,24,4,0,114,0
3,uniform,189,24,5,0,97,0
3,uniform,190,24,6,0,69,0
3,uniform,191,24,7,0,79,0
3,uniform,192,25,0,0,68,0
3,uniform,193,25,1,0,78,0
3,uniform,194,25,2,0,78,0
3,uniform,195,25,3,0,88,0
3,uniform,196,25,4,0,75,0
3,uniform,197,25,5,0,72,0
3,uniform,198,25,6,0,86,0
3,uniform,199,25,7,0,81,0
3,uniform,200,26,0,0,92,0
3,uniform,201,26,1,0,80,0
3,uniform,202,26,2,0,75,0
3,uniform,203,26,3,0,84,0
3,uniform,204,26,4,0,79,0
3,uniform,205,26,5,0,78,0
3,uniform,206,26,6,0,66,0
3,uniform,207,26,7,0,77,0
3,uniform,208,27,0,1,309,228
3,uniform,209,27,1,1,310,233
3,uniform,210,27,2,1,304,222
3,uniform,211,27,3,1,295,221
3,uniform,212,27,4,1,294,212
3,uniform,213,27,5,1,309,231
3,uniform,214,27,6,1,346,253
3,uniform,215,27,7,1,301,211
3,uniform,216,28,0,0,83,0
3,uniform,217,28,1,0,68,0
3,uniform,218,28,2,0,67,0
3,uniform,219,28,3,0,83,0
3,uniform,220,28,4,0,55,0
3,uniform,221,28,5,0,79,0
3,uniform,222,28,6,0,70,0
3,uniform,223,28,7,0,71,0
3,uniform,224,29,0,0,63,0
3,uniform,225,29,1,0,65,0
3,uniform,226,29,2,0,63,0
3,uniform,227,29,3,0,65,0
3,uniform,228,29,4,0,82,0
3,uniform,229,29,5,0,77,0
3,uniform,230,29,6,0,77,0
3,uniform,231,29,7,0,83,0
3,uniform,232,30,0,0,67,0
3,uniform,233,30,1,0,61,0
3,uniform,234,30,2,0,52,0
3,uniform,235,30,3,0,59,0
3,uniform,236,30,4,0,72,0
3,uniform,237,30,5,0,73,0
3,uniform,238,30,6,0,74,0
3,uniform,239,30,7,0,75,0
3,uniform,240,31,0,1,253,183
3,uniform,241,31,1,1,252,191
3,uniform,242,31,2,1,262,186
3,uniform,243,31,3,1,240,181
3,uniform,244,31,4,1,276,196
3,uniform,245,31,5,1,249,186
3,uniform,246,31,6,1,261,194
3,uniform,247,31,7,1,244,183
3,uniform,248,32,0,0,62,0
3,uniform,249,32,1,0,47,0
3,uniform,250,32,2,0,52,0
3,uniform,251,32,3,0,46,0
3,uniform,252,32,4,0,62,0
3,uniform,253,32,5,0,56,0
3,uniform,254,32,6,0,67,0
3,uniform,255,32,7,0,51,0
3,uniform,256,33,0,0,48,0
3,uniform,257,33,1,0,48,0
3,uniform,258,33,2,0,77,0
3,uniform,259,33,3,0,73,0
3,uniform,260,33,4,0,61,0
3,uniform,261,33,5,0,59,0
3,uniform,262,33,6,0,65,0
3,uniform,263,33,7,0,60,0
3,uniform,264,34,0,0,55,0
3,uniform,265,34,1,0,67,0
3,uniform,266,34,2,0,61,0
3,uniform,267,34,3,0,62,0
3,uniform,268,34,4,0,57,0
3,uniform,269,34,5,0,67,0
3,uniform,270,34,6,0,57,0
3,uniform,271,34,7,0,58,0
3,uniform,272,35,0,1,216,165
3,uniform,273,35,1,1,213,165
3,uniform,274,35,2,1,239,178
3,uniform,275,35,3,1,210,153
3,uniform,276,35,4,1,199,156
3,uniform,277,35,5,1,209,159
3,uniform,278,35,6,1,218,167
3,uniform,279,35,7,1,242,182
3,uniform,280,36,0,0,45,0
3,uniform,281,36,1,0,54,0
3,uniform,282,36,2,0,53,0
3,uniform,283,36,3,0,52,0
3,uniform,284,36,4,0,54,0
3,uniform,285,36,5,0,65,0
3,uniform,286,36,6,0,61,0
3,uniform,287,36,7,0,62,0
3,uniform,288,37,0,0,60,0
3,uniform,289,37,1,0,65,0
3,uniform,290,37,2,0,52,0
3,uniform,291,37,3,0,49,0
3,uniform,292,37,4,0,47,0
3,uniform,293,37,5,0,67,0
3,uniform,294,37,6,0,66,0
3,uniform,295,37,7,0,60,0
3,uniform,296,38,0,0,50,0
3,uniform,297,38,1,0,53,0
3,uniform,298,38,2,0,55,0
3,uniform,299,38,3,0,47,0
3,uniform,300,38,4,0,58,0
3,uniform,301,38,5,0,51,0
3,uniform,302,38,6,0,57,0
3,uniform,303,38,7,0,48,0
3,uniform,304,39,0,1,173,127
3,uniform,305,39,1,1,207,161
3,uniform,306,39,2,1,208,154
3,uniform,307,39,3,1,189,135
3,uniform,308,39,4,1,179,133
3,uniform,309,39,5,1,177,134
3,uniform,310,39,6,1,209,160
3,uniform,311,39,7,1,202,155
3,uniform,312,40,0,0,57,0
3,uniform,313,40,1,0,41,0
3,uniform,314,40,2,0,54,0
3,uniform,315,40,3,0,50,0
3,uniform,316,40,4,0,53,0
3,uniform,317,40,5,0,40,0
3,uniform,318,40,6,0,53,0
3,uniform,319,40,7,0,47,0
3,uniform,320,41,0,0,46,0
3,uniform,321,41,1,0,46,0
3,uniform,322,41,2,0,44,0
3,uniform,323,41,3,0,55,0
3,uniform,324,41,4,0,44,0
3,uniform,325,41,5,0,39,0
3,uniform,326,41,6,0,38,0
3,uniform,327,41,7,0,45,0
3,uniform,328,42,0,0,44,0
3,uniform,329,42,1,0,60,0
3,uniform,330,42,2,0,56,0
3,uniform,331,42,3,0,45,0
3,uniform,332,42,4,0,51,0
3,uniform,333,42,5,0,41,0
3,uniform,334,42,6,0,48,0
3,uniform,335,42,7,0,35,0
3,uniform,336,43,0,1,178,128
3,uniform,337,43,1,1,159,120
3,uniform,338,43,2,1,187,138
3,uniform,339,43,3,1,180,129
3,uniform,340,43,4,1,184,144
3,uniform,341,43,5,1,182,134
3,uniform,342,43,6,1,179,148
3,uniform,343,43,7,1,170,132
3,uniform,344,44,0,0,45,0
3,uniform,345,44,1,0,40,0
3,uniform,346,44,2,0,47,0
3,uniform,347,44,3,0,38,0
3,uniform,348,44,4,0,33,0
3,uniform,349,44,5,0,50,0
3,uniform,350,44,6,0,33,0
3,uniform,351,44,7,0,41,0
3,uniform,352,45,0,0,41,0
3,uniform,353,45,1,0,47,0
3,uniform,354,45,2,0,28,0
3,uniform,355,45,3,0,58,0
3,uniform,356,45,4,0,40,0
3,uniform,357,45,5,0,41,0
3,uniform,358,45,6,0,41,0
3,uniform,359,45,7,0,44,0
3,uniform,360,46,0,0,34,0
3,uniform,361,46,1,0,43,0
3,uniform,362,46,2,0,39,0
3,uniform,363,46,3,0,41,0
3,uniform,364,46,4,0,39,0
3,uniform,365,46,5,0,48,0
3,uniform,366,46,6,0,44,0
3,uniform,367,46,7,0,45,0
3,uniform,368,47,0,1,167,124
3,uniform,369,47,1,1,156,116
3,uniform,370,47,2,1,141,105
3,uniform,371,47,3,1,147,107
3,uniform,372,47,4,1,163,125
3,uniform,373,47,5,1,161,117
3,uniform,374,47,6,1,141,103
3,uniform,375,47,7,1,174,125
3,uniform,376,48,0,0,44,0
3,uniform,377,48,1,0,34,0
3,uniform,378,48,2,0,29,0
3,uniform,379,48,3,0,38,0
3,uniform,380,48,4,0,39,0
3,uniform,381,48,5,0,39,0
3,uniform,382,48,6,0,31,0
3,uniform,383,48,7,0,35,0
3,uniform,384,49,0,0,39,0
3,uniform,385,49,1,0,32,0
3,uniform,386,49,2,0,33,0
3,uniform,387,49,3,0,36,0
3,uniform,388,49,4,0,37,0
3,uniform,389,49,5,0,46,0
3,uniform,390,49,6,0,37,0
3,uniform,391,49,7,0,42,0
3,uniform,392,50,0,0,34,0
3,uniform,393,50,1,0,38,0
3,uniform,394,50,2,0,41,0
3,uniform,395,50,3,0,46,0
3,uniform,396,50,4,0,23,0
3,uniform,397,50,5,0,38,0
3,uniform,398,50,6,0,40,0
3,uniform,399,50,7,0,42,0
3,uniform,400,51,0,1,141,109
3,uniform,401,51,1,1,161,119
3,uniform,402,51,2,1,136,100
3,uniform,403,51,3,1,132,98
3,uniform,404,51,4,1,145,111
3,uniform,405,51,5,1,129,100
3,uniform,406,51,6,1,153,117
3,uniform,407,51,7,1,141,95
3,uniform,408,52,0,0,34,0
3,uniform,409,52,1,0,24,0
3,uniform,410,52,2,0,43,0
3,uniform,411,52,3,0,45,0
3,uniform,412,52,4,0,36,0
3,uniform,413,52,5,0,32,0
3,uniform,414,52,6,0,29,0
3,uniform,415,52,7,0,37,0
3,uniform,416,53,0,0,32,0
3,uniform,417,53,1,0,38,0
3,uniform,418,53,2,0,39,0
3,uniform,419,53,3,0,38,0
3,uniform,420,53,4,0,28,0
3,uniform,421,53,5,0,32,0
3,uniform,422,53,6,0,35,0
3,uniform,423,53,7,0,35,0
3,uniform,424,54,0,0,46,0
3,uniform,425,54,1,0,34,0
3,uniform,426,54,2,0,29,0
3,uniform,427,54,3,0,24,0
3,uniform,428,54,4,0,31,0
3,uniform,429,54,5,0,28,0
3,uniform,430,54,6,0,33,0
3,uniform,431,54,7,0,36,0
3,uniform,432,55,0,1,129,99
3,uniform,433,55,1,1,139,108
3,uniform,434,55,2,1,129,101
3,uniform,435,55,3,1,137,99
3,uniform,436,55,4,1,126,92
3,uniform,437,55,5,1,141,107
3,uniform,438,55,6,1,123,100
3,uniform,439,55,7,1,117,87
3,uniform,440,56,0,0,26,0
3,uniform,441,56,1,0,36,0
3,uniform,442,56,2,0,38,0
3,uniform,443,56,3,0,30,0
3,uniform,444,56,4,0,24,0
3,uniform,445,56,5,0,25,0
3,uniform,446,56,6,0,35,0
3,uniform,447,56,7,0,33,0
3,uniform,448,57,0,0,24,0
3,uniform,449,57,1,0,28,0
3,uniform,450,57,2,0,22,0
3,uniform,451,57,3,0,23,0
3,uniform,452,57,4,0,22,0
3,uniform,453,57,5,0,46,0
3,uniform,454,57,6,0,32,0
3,uniform,455,57,7,0,20,0
3,uniform,456,58,0,0,34,0
3,uniform,457,58,1,0,25,0
3,uniform,458,58,2,0,24,0
3,uniform,459,58,3,0,45,0
3,uniform,460,58,4,0,22,0
3,uniform,461,58,5,0,22,0
3,uniform,462,58,6,0,33,0
3,uniform,463,58,7,0,35,0
3,uniform,464,59,0,1,132,111
3,uniform,465,59,1,1,123,92
3,uniform,466,59,2,1,133,102
3,uniform,467,59,3,1,118,97
3,uniform,468,59,4,1,121,96
3,uniform,469,59,5,1,113,87
3,uniform,470,59,6,1,112,81
3,uniform,471,59,7,1,118,92
3,uniform,472,60,0,0,24,0
3,uniform,473,60,1,0,26,0
3,uniform,474,60,2,0,43,0
3,uniform,475,60,3,0,33,0
3,uniform,476,60,4,0,41,0
3,uniform,477,60,5,0,37,0
3,uniform,478,60,6,0,28,0
3,uniform,479,60,7,0,24,0
3,uniform,480,61,0,0,28,0
3,uniform,481,61,1,0,26,0
3,uniform,482,61,2,0,22,0
3,uniform,483,61,3,0,36,0
3,uniform,484,61,4,0,38,0
3,uniform,485,61,5,0,32,0
3,uniform,486,61,6,0,21,0
3,uniform,487,61,7,0,25,0
3,uniform,488,62,0,0,34,0
3,uniform,489,62,1,0,22,0
3,uniform,490,62,2,0,32,0
3,uniform,491,62,3,0,30,0
3,uniform,492,62,4,0,26,0
3,uniform,493,62,5,0,27,0
3,uniform,494,62,6,0,30,0
3,uniform,495,62,7,0,30,0
3,uniform,496,63,0,1,112,85
3,uniform,497,63,1,1,124,91
3,uniform,498,63,2,1,132,90
3,uniform,499,63,3,1,133,99
3,uniform,500,63,4,1,101,75
3,uniform,501,63,5,1,101,71
3,uniform,502,63,6,1,109,86
3,uniform,503,63,7,1,119,85
3,uniform,504,64,0,0,26,0
3,uniform,505,64,1,0,42,0
3,uniform,506,64,2,0,27,0
3,uniform,507,64,3,0,43,0
3,uniform,508,64,4,0,35,0
3,uniform,509,64,5,0,27,0
3,uniform,510,64,6,0,23,0
3,uniform,511,64,7,0,27,0
3,late,0,1,0,0,3302,0
3,late,1,1,1,0,3241,0
3,late,2,1,2,0,3246,0
3,late,3,1,3,0,3303,0
3,late,4,1,4,0,3377,0
3,late,5,1,5,0,3366,0
3,late,6,1,6,0,3370,0
3,late,7,1,7,0,3285,0
3,late,8,2,0,0,1523,0
3,late,9,2,1,0,1481,0
3,late,10,2,2,0,1545,0
3,late,11,2,3,0,1444,0
3,late,12,2,4,0,1536,0
3,late,13,2,5,0,1472,0
3,late,14,2,6,0,1449,0
3,late,15,2,7,0,1501,0
3,late,16,3,0,1,3755,2835
3,late,17,3,1,1,3789,2796
3,late,18,3,2,1,3818,2876
3,late,19,3,3,1,3791,2870
3,late,20,3,4,1,3759,2816
3,late,21,3,5,1,3762,2836
3,late,22,3,6,1,3711,2758
3,late,23,3,7,1,3821,2895
3,late,24,4,0,0,692,0
3,late,25,4,1,0,735,0
3,late,26,4,2,0,690,0
3,late,27,4,3,0,677,0
3,late,28,4,4,0,675,0
3,late,29,4,5,0,683,0
3,late,30,4,6,0,733,0
3,late,31,4,7,0,674,0
3,late,32,5,0,0,523,0
3,late,33,5,1,0,489,0
3,late,34,5,2,0,528,0
3,late,35,5,3,0,557,0
3,late,36,5,4,0,505,0
3,late,37,5,5,0,540,0
3,late,38,5,6,0,518,0
3,late,39,5,7,0,534,0
3,late,40,6,0,0,417,0
3,late,41,6,1,0,479,0
3,late,42,6,2,0,414,0
3,late,43,6,3,0,424,0
3,late,44,6,4,0,451,0
3,late,45,6,5,0,443,0
3,late,46,6,6,0,443,0
3,late,47,6,7,0,436,0
3,late,48,7,0,1,1441,1101
3,late,49,7,1,1,1429,1103
3,late,50,7,2,1,1397,1025
3,late,51,7,3,1,1378,1014
3,late,52,7,4,1,1416,1085
3,late,53,7,5,1,1384,1044
3,late,54,7,6,1,1445,1079
3,late,55,7,7,1,1421,1060
3,late,56,8,0,0,272,0
3,late,57,8,1,0,318,0
3,late,58,8,2,0,322,0
3,late,59,8,3,0,306,0
3,late,60,8,4,0,320,0
3,late,61,8,5,0,303,0
3,late,62,8,6,0,308,0
3,late,63,8,7,0,311,0
3,late,64,9,0,0,305,0
3,late,65,9,1,0,271,0
3,late,66,9,2,0,284,0
3,late,67,9,3,0,259,0
3,late,68,9,4,0,268,0
3,late,69,9,5,0,301,0
3,late,70,9,6,0,259,0
3,late,71,9,7,0,263,0
3,late,72,10,0,0,227,0
3,late,73,10,1,0,239,0
3,late,74,10,2,0,232,0
3,late,75,10,3,0,249,0
3,late,76,10,4,0,227,0
3,late,77,10,5,0,239,0
3,late,78,10,6,0,240,0
3,late,79,10,7,0,248,0
3,late,80,11,0,1,887,652
3,late,81,11,1,1,830,647
3,late,82,11,2,1,802,592
3,late,83,11,3,1,856,634
3,late,84,11,4,1,819,623
3,late,85,11,5,1,852,640
3,late,86,11,6,1,883,687
3,late,87,11,7,1,841,635
3,late,88,12,0,0,196,0
3,late,89,12,1,0,183,0
3,late,90,12,2,0,184,0
3,late,91,12,3,0,179,0
3,late,92,12,4,0,160,0
3,late,93,12,5,0,176,0
3,late,94,12,6,0,162,0
3,late,95,12,7,0,169,0
3,late,96,13,0,0,163,0
3,late,97,13,1,0,169,0
3,late,98,13,2,0,166,0
3,late,99,13,3,0,186,0
3,late,100,13,4,0,199,0
3,late,101,13,5,0,170,0
3,late,102,13,6,0,138,0
3,late,103,13,7,0,150,0
3,late,104,14,0,0,168,0
3,late,105,14,1,0,159,0
3,late,106,14,2,0,154,0
3,late,107,14,3,0,162,0
3,late,108,14,4,0,164,0
3,late,109,14,5,0,168,0
3,late,110,14,6,0,171,0
3,late,111,14,7,0,164,0
3,late,112,15,0,1,588,460
3,late,113,15,1,1,536,415
3,late,114,15,2,1,585,438
3,late,115,15,3,1,643,508
3,late,116,15,4,1,579,414
3,late,117,15,5,1,592,436
3,late,118,15,6,1,623,477
3,late,119,15,7,1,557,395
3,late,120,16,0,0,145,0
3,late,121,16,1,0,134,0
3,late,122,16,2,0,129,0
3,late,123,16,3,0,140,0
3,late,124,16,4,0,152,0
3,late,125,16,5,0,157,0
3,late,126,16,6,0,128,0
3,late,127,16,7,0,115,0
3,late,128,17,0,0,128,0
3,late,129,17,1,0,161,0
3,late,130,17,2,0,122,0
3,late,131,17,3,0,119,0
3,late,132,17,4,0,129,0
3,late,133,17,5,0,133,0
3,late,134,17,6,0,115,0
3,late,135,17,7,0,146,0
3,late,136,18,0,0,108,0
3,late,137,18,1,0,126,0
3,late,138,18,2,0,104,0
3,late,139,18,3,0,111,0
3,late,140,18,4,0,114,0
3,late,141,18,5,0,121,0
3,late,142,18,6,0,122,0
3,late,143,18,7,0,104,0
3,late,144,19,0,1,466,332
3,late,145,19,1,1,447,335
3,late,146,19,2,1,463,361
3,late,147,19,3,1,427,317
3,late,148,19,4,1,457,347
3,late,149,19,5,1,440,342
3,late,150,19,6,1,468,365
3,late,151,19,7,1,428,313
3,late,152,20,0,0,104,0
3,late,153,20,1,0,102,0
3,late,154,20,2,0,111,0
3,late,155,20,3,0,107,0
3,late,156,20,4,0,100,0
3,late,157,20,5,0,103,0
3,late,158,20,6,0,110,0
3,late,159,20,7,0,97,0
3,late,160,21,0,0,120,0
3,late,161,21,1,0,102,0
3,late,162,21,2,0,107,0
3,late,163,21,3,0,99,0
3,late,164,21,4,0,102,0
3,late,165,21,5,0,90,0
3,late,166,21,6,0,110,0
3,late,167,21,7,0,85,0
3,late,168,22,0,0,78,0
3,late,169,22,1,0,101,0
3,late,170,22,2,0,84,0
3,late,171,22,3,0,98,0
3,late,172,22,4,0,102,0
3,late,173,22,5,0,91,0
3,late,174,22,6,0,83,0
3,late,175,22,7,0,80,0
3,late,176,23,0,1,360,272
3,late,177,23,1,1,361,270
3,late,178,23,2,1,369,269
3,late,179,23,3,1,332,245
3,late,180,23,4,1,362,273
3,late,181,23,5,1,350,259
3,late,182,23,6,1,335,245
3,late,183,23,7,1,335,249
3,late,184,24,0,0,89,0
3,late,185,24,1,0,91,0
3,late,186,24,2,0,77,0
3,late,187,24,3,0,87,0
3,late,188,24,4,0,114,0
3,late,189,24,5,0,97,0
3,late,190,24,6,0,69,0
3,late,191,24,7,0,79,0
3,late,192,25,0,0,68,0
3,late,193,25,1,0,78,0
3,late,194,25,2,0,78,0
3,late,195,25,3,0,88,0
3,late,196,25,4,0,75,0
3,late,197,25,5,0,72,0
3,late,198,25,6,0,86,0
3,late,199,25,7,0,81,0
3,late,200,26,0,0,92,0
3,late,201,26,1,0,80,0
3,late,202,26,2,0,75,0
3,late,203,26,3,0,84,0
3,late,204,26,4,0,79,0
3,late,205,26,5,0,78,0
3,late,206,26,6,0,66,0
3,late,207,26,7,0,77,0
3,late,208,27,0,1,309,228
3,late,209,27,1,1,310,233
3,late,210,27,2,1,304,222
3,late,211,27,3,1,295,221
3,late,212,27,4,1,294,212
3,late,213,27,5,1,309,231
3,late,214,27,6,1,346,253
3,late,215,27,7,1,301,211
3,late,216,28,0,0,83,0
3,late,217,28,1,0,68,0
3,late,218,28,2,0,67,0
3,late,219,28,3,0,83,0
3,late,220,28,4,0,55,0
3,late,221,28,5,0,79,0
3,late,222,28,6,0,70,0
3,late,223,28,7,0,71,0
3,late,224,29,0,0,63,0
3,late,225,29,1,0,65,0
3,late,226,29,2,0,63,0
3,late,227,29,3,0,65,0
3,late,228,29,4,0,82,0
3,late,229,29,5,0,77,0
3,late,230,29,6,0,77,0
3,late,231,29,7,0,83,0
3,late,232,30,0,0,67,0
3,late,233,30,1,0,61,0
3,late,234,30,2,0,52,0
3,late,235,30,3,0,59,0
3,late,236,30,4,0,72,0
3,late,237,30,5,0,73,0
3,late,238,30,6,0,74,0
3,late,239,30,7,0,75,0
3,late,240,31,0,1,253,183
3,late,241,31,1,1,252,191
3,late,242,31,2,1,262,186
3,late,243,31,3,1,240,181
3,late,244,31,4,1,276,196
3,late,245,31,5,1,249,186
3,late,246,31,6,1,261,194
3,late,247,31,7,1,244,183
3,late,248,32,0,0,62,0
3,late,249,32,1,0,47,0
3,late,250,32,2,0,52,0
3,late,251,32,3,0,46,0
3,late,252,32,4,0,62,0
3,late,253,32,5,0,56,0
3,late,254,32,6,0,67,0
3,late,255,32,7,0,51,0
3,late,256,33,0,0,48,0
3,late,257,33,1,0,48,0
3,late,258,33,2,0,77,0
3,late,259,33,3,0,73,0
3,late,260,33,4,0,61,0
3,late,261,33,5,0,59,0
3,late,262,33,6,0,65,0
3,late,263,33,7,0,60,0
3,late,264,34,0,0,55,0
3,late,265,34,1,0,67,0
3,late,266,34,2,0,61,0
3,late,267,34,3,0,62,0
3,late,268,34,4,0,57,0
3,late,269,34,5,0,67,0
3,late,270,34,6,0,57,0
3,late,271,34,7,0,58,0
3,late,272,35,0,1,216,165
3,late,273,35,1,1,213,165
3,late,274,35,2,1,239,178
3,late,275,35,3,1,210,153
3,late,276,35,4,1,199,156
3,late,277,35,5,1,209,159
3,late,278,35,6,1,218,167
3,late,279,35,7,1,242,182
3,late,280,36,0,0,45,0
3,late,281,36,1,0,54,0
3,late,282,36,2,0,53,0
3,late,283,36,3,0,52,0
3,late,284,36,4,0,54,0
3,late,285,36,5,0,65,0
3,late,286,36,6,0,61,0
3,late,287,36,7,0,62,0
3,late,288,37,0,0,60,0
3,late,289,37,1,0,65,0
3,late,290,37,2,0,52,0
3,late,291,37,3,0,49,0
3,late,292,37,4,0,47,0
3,late,293,37,5,0,67,0
3,late,294,37,6,0,66,0
3,late,295,37,7,0,60,0
3,late,296,38,0,0,50,0
3,late,297,38,1,0,53,0
3,late,298,38,2,0,55,0
3,late,299,38,3,0,47,0
3,late,300,38,4,0,58,0
3,late,301,38,5,0,51,0
3,late,302,38,6,0,57,0
3,late,303,38,7,0,48,0
3,late,304,39,0,1,173,127
3,late,305,39,1,1,207,161
3,late,306,39,2,1,208,154
3,late,307,39,3,1,189,135
3,late,308,39,4,1,179,133
3,late,309,39,5,1,177,134
3,late,310,39,6,1,209,160
3,late,311,39,7,1,202,155
3,late,312,40,0,0,57,0
3,late,313,40,1,0,41,0
3,late,314,40,2,0,54,0
3,late,315,40,3,0,50,0
3,late,316,40,4,0,53,0
3,late,317,40,5,0,40,0
3,late,318,40,6,0,53,0
3,late,319,40,7,0,47,0
3,late,320,41,0,0,46,0
3,late,321,41,1,0,46,0
3,late,322,41,2,0,44,0
3,late,323,41,3,0,55,0
3,late,324,41,4,0,44,0
3,late,325,41,5,0,39,0
3,late,326,41,6,0,38,0
3,late,327,41,7,0,45,0
3,late,328,42,0,0,44,0
3,late,329,42,1,0,60,0
3,late,330,42,2,0,56,0
3,late,331,42,3,0,45,0
3,late,332,42,4,0,51,0
3,late,333,42,5,0,41,0
3,late,334,42,6,0,48,0
3,late,335,42,7,0,35,0
3,late,336,43,0,1,178,128
3,late,337,43,1,1,159,120
3,late,338,43,2,1,187,138
3,late,339,43,3,1,180,129
3,late,340,43,4,1,184,144
3,late,341,43,5,1,182,134
3,late,342,43,6,1,179,148
3,late,343,43,7,1,170,132
3,late,344,44,0,0,45,0
3,late,345,44,1,0,40,0
3,late,346,44,2,0,47,0
3,late,347,44,3,0,38,0
3,late,348,44,4,0,33,0
3,late,349,44,5,0,50,0
3,late,350,44,6,0,33,0
3,late,351,44,7,0,41,0
3,late,352,45,0,0,41,0
3,late,353,45,1,0,47,0
3,late,354,45,2,0,28,0
3,late,355,45,3,0,58,0
3,late,356,45,4,0,40,0
3,late,357,45,5,0,41,0
3,late,358,45,6,0,41,0
3,late,359,45,7,0,44,0
3,late,360,46,0,0,34,0
3,late,361,46,1,0,43,0
3,late,362,46,2,0,39,0
3,late,363,46,3,0,41,0
3,late,364,46,4,0,39,0
3,late,365,46,5,0,48,0
3,late,366,46,6,0,44,0
3,late,367,46,7,0,45,0
3,late,368,47,0,1,167,124
3,late,369,47,1,1,156,116
3,late,370,47,2,1,141,105
3,late,371,47,3,1,147,107
3,late,372,47,4,1,163,125
3,late,373,47,5,1,161,117
3,late,374,47,6,1,141,103
3,late,375,47,7,1,174,125
3,late,376,48,0,0,44,0
3,late,377,48,1,0,34,0
3,late,378,48,2,0,29,0
3,late,379,48,3,0,38,0
3,late,380,48,4,0,39,0
3,late,381,48,5,0,39,0
3,late,382,48,6,0,31,0
3,late,383,48,7,0,35,0
3,late,384,49,0,0,39,0
3,late,385,49,1,0,32,0
3,late,386,49,2,0,33,0
3,late,387,49,3,0,36,0
3,late,388,49,4,0,37,0
3,late,389,49,5,0,46,0
3,late,390,49,6,0,37,0
3,late,391,49,7,0,42,0
3,late,392,50,0,0,34,0
3,late,393,50,1,0,38,0
3,late,394,50,2,0,41,0
3,late,395,50,3,0,46,0
3,late,396,50,4,0,23,0
3,late,397,50,5,0,38,0
3,late,398,50,6,0,40,0
3,late,399,50,7,0,42,0
3,late,400,51,0,1,141,109
3,late,401,51,1,1,161,119
3,late,402,51,2,1,136,100
3,late,403,51,3,1,132,98
3,late,404,51,4,1,145,111
3,late,405,51,5,1,129,100
3,late,406,51,6,1,153,117
3,late,407,51,7,1,141,95
3,late,408,52,0,0,34,0
3,late,409,52,1,0,24,0
3,late,410,52,2,0,43,0
3,late,411,52,3,0,45,0
3,late,412,52,4,0,36,0
3,late,413,52,5,0,32,0
3,late,414,52,6,0,29,0
3,late,415,52,7,0,37,0
3,late,416,53,0,0,32,0
3,late,417,53,1,0,38,0
3,late,418,53,2,0,39,0
3,late,419,53,3,0,38,0
3,late,420,53,4,0,28,0
3,late,421,53,5,0,32,0
3,late,422,53,6,0,35,0
3,late,423,53,7,0,35,0
3,late,424,54,0,0,46,0
3,late,425,54,1,0,34,0
3,late,426,54,2,0,29,0
3,late,427,54,3,0,24,0
3,late,428,54,4,0,31,0
3,late,429,54,5,0,28,0
3,late,430,54,6,0,33,0
3,late,431,54,7,0,36,0
3,late,432,55,0,1,129,99
3,late,433,55,1,1,139,108
3,late,434,55,2,1,129,101
3,late,435,55,3,1,137,99
3,late,436,55,4,1,126,92
3,late,437,55,5,1,141,107
3,late,438,55,6,1,123,100
3,late,439,55,7,1,117,87
3,late,440,56,0,0,26,0
3,late,441,56,1,0,36,0
3,late,442,56,2,0,38,0
3,late,443,56,3,0,30,0
3,late,444,56,4,0,24,0
3,late,445,56,5,0,25,0
3,late,446,56,6,0,35,0
3,late,447,56,7,0,33,0
3,late,448,57,0,0,24,0
3,late,449,57,1,0,28,0
3,late,450,57,2,0,22,0
3,late,451,57,3,0,23,0
3,late,452,57,4,0,22,0
3,late,453,57,5,0,46,0
3,late,454,57,6,0,32,0
3,late,455,57,7,0,20,0
3,late,456,58,0,0,34,0
3,late,457,58,1,0,25,0
3,late,458,58,2,0,24,0
3,late,459,58,3,0,45,0
3,late,460,58,4,0,22,0
3,late,461,58,5,0,22,0
3,late,462,58,6,0,33,0
3,late,463,58,7,0,35,0
3,late,464,59,0,1,132,111
3,late,465,59,1,1,123,92
3,late,466,59,2,1,133,102
3,late,467,59,3,1,118,97
3,late,468,59,4,1,121,96
3,late,469,59,5,1,113,87
3,late,470,59,6,1,112,81
3,late,471,59,7,1,118,92
3,late,472,60,0,0,24,0
3,late,473,60,1,0,26,0
3,late,474,60,2,0,43,0
3,late,475,60,3,0,33,0
3,late,476,60,4,0,41,0
3,late,477,60,5,0,37,0
3,late,478,60,6,0,28,0
3,late,479,60,7,0,24,0
3,late,480,61,0,0,28,0
3,late,481,61,1,0,26,0
3,late,482,61,2,0,22,0
3,late,483,61,3,0,36,0
3,late,484,61,4,0,38,0
3,late,485,61,5,0,32,0
3,late,486,61,6,0,21,0
3,late,487,61,7,0,25,0
3,late,488,62,0,0,34,0
3,late,489,62,1,0,22,0
3,late,490,62,2,0,32,0
3,late,491,62,3,0,30,0
3,late,492,62,4,0,26,0
3,late,493,62,5,0,27,0
3,late,494,62,6,0,30,0
3,late,495,62,7,0,30,0
3,late,496,63,0,1,112,85
3,late,497,63,1,1,124,91
3,late,498,63,2,1,132,90
3,late,499,63,3,1,133,99
3,late,500,63,4,1,101,75
3,late,501,63,5,1,101,71
3,late,502,63,6,1,109,86
3,late,503,63,7,1,119,85
3,late,504,64,0,0,26,0
3,late,505,64,1,0,42,0
3,late,506,64,2,0,27,0
3,late,507,64,3,0,43,0
3,late,508,64,4,0,35,0
3,late,509,64,5,0,27,0
3,late,510,64,6,0,23,0
3,late,511,64,7,0,27,0
4,early,0,1,0,0,3310,0
4,early,1,1,1,0,3249,0
4,early,2,1,2,0,3291,0
4,early,3,1,3,0,3311,0
4,early,4,1,4,0,3365,0
4,early,5,1,5,0,3333,0
4,early,6,1,6,0,3255,0
4,early,7,1,7,0,3209,0
4,early,8,2,0,0,1527,0
4,early,9,2,1,0,1565,0
4,early,10,2,2,0,1499,0
4,early,11,2,3,0,1514,0
4,early,12,2,4,0,1524,0
4,early,13,2,5,0,1511,0
4,early,14,2,6,0,1443,0
4,early,15,2,7,0,1574,0
4,early,16,3,0,1,3782,2880
4,early,17,3,1,1,3705,2743
4,early,18,3,2,1,3708,2746
4,early,19,3,3,1,3794,2876
4,early,20,3,4,1,3785,2839
4,early,21,3,5,1,3670,2715
4,early,22,3,6,1,3784,2844
4,early,23,3,7,1,3762,2832
4,early,24,4,0,0,690,0
4,early,25,4,1,0,693,0
4,early,26,4,2,0,658,0
4,early,27,4,3,0,712,0
4,early,28,4,4,0,668,0
4,early,29,4,5,0,662,0
4,early,30,4,6,0,699,0
4,early,31,4,7,0,677,0
4,early,32,5,0,0,550,0
4,early,33,5,1,0,517,0
4,early,34,5,2,0,537,0
4,early,35,5,3,0,504,0
4,early,36,5,4,0,573,0
4,early,37,5,5,0,538,0
4,early,38,5,6,0,481,0
4,early,39,5,7,0,518,0
4,early,40,6,0,0,467,0
4,early,41,6,1,0,428,0
4,early,42,6,2,0,448,0
4,early,43,6,3,0,441,0
4,early,44,6,4,0,477,0
4,early,45,6,5,0,392,0
4,early,46,6,6,0,430,0
4,early,47,6,7,0,404,0
4,early,48,7,0,1,1406,1053
4,early,49,7,1,1,1395,1038
4,early,50,7,2,1,1389,1055
4,early,51,7,3,1,1456,1079
4,early,52,7,4,1,1462,1093
4,early,53,7,5,1,1426,1084
4,early,54,7,6,1,1436,1057
4,early,55,7,7,1,1448,1073
4,early,56,8,0,0,281,0
4,early,57,8,1,0,306,0
4,early,58,8,2,0,323,0
4,early,59,8,3,0,317,0
4,early,60,8,4,0,326,0
4,early,61,8,5,0,335,0
4,early,62,8,6,0,320,0
4,early,63,8,7,0,316,0
4,early,64,9,0,0,259,0
4,early,65,9,1,0,271,0
4,early,66,9,2,0,264,0
4,early,67,9,3,0,271,0
4,early,68,9,4,0,289,0
4,early,69,9,5,0,265,0
4,early,70,9,6,0,263,0
4,early,71,9,7,0,270,0
4,early,72,10,0,0,219,0
4,early,73,10,1,0,237,0
4,early,74,10,2,0,245,0
4,early,75,10,3,0,236,0
4,early,76,10,4,0,234,0
4,early,77,10,5,0,253,0
4,early,78,10,6,0,250,0
4,early,79,10,7,0,253,0
4,early,80,11,0,1,822,608
4,early,81,11,1,1,793,607
4,early,82,11,2,1,847,662
4,early,83,11,3,1,865,648
4,early,84,11,4,1,825,630
4,early,85,11,5,1,834,619
4,early,86,11,6,1,818,584
4,early,87,11,7,1,862,658
4,early,88,12,0,0,197,0
4,early,89,12,1,0,195,0
4,early,90,12,2,0,202,0
4,early,91,12,3,0,190,0
4,early,92,12,4,0,203,0
4,early,93,12,5,0,205,0
4,early,94,12,6,0,198,0
4,early,95,12,7,0,183,0
4,early,96,13,0,0,210,0
4,early,97,13,1,0,163,0
4,early,98,13,2,0,181,0
4,early,99,13,3,0,178,0
4,early,100,13,4,0,155,0
4,early,101,13,5,0,154,0
4,early,102,13,6,0,175,0
4,early,103,13,7,0,170,0
4,early,104,14,0,0,141,0
4,early,105,14,1,0,151,0
4,early,106,14,2,0,139,0
4,early,107,14,3,0,157,0
4,early,108,14,4,0,164,0
4,early,109,14,5,0,131,0
4,early,110,14,6,0,144,0
4,early,111,14,7,0,158,0
4,early,112,15,0,1,582,443
4,early,113,15,1,1,590,433
4,early,114,15,2,1,600,446
4,early,115,15,3,1,595,458
4,early,116,15,4,1,559,416
4,early,117,15,5,1,585,451
4,early,118,15,6,1,558,421
4,early,119,15,7,1,574,438
4,early,120,16,0,0,139,0
4,early,121,16,1,0,128,0
4,early,122,16,2,0,131,0
4,early,123,16,3,0,126,0
4,early,124,16,4,0,151,0
4,early,125,16,5,0,145,0
4,early,126,16,6,0,138,0
4,early,127,16,7,0,142,0
4,early,128,17,0,0,128,0
4,early,129,17,1,0,119,0
4,early,130,17,2,0,121,0
4,early,131,17,3,0,131,0
4,early,132,17,4,0,128,0
4,early,133,17,5,0,125,0
4,early,134,17,6,0,130,0
4,early,135,17,7,0,127,0
4,early,136,18,0,0,111,0
4,early,137,18,1,0,141,0
4,early,138,18,2,0,117,0
4,early,139,18,3,0,128,0
4,early,140,18,4,0,135,0
4,early,141,18,5,0,137,0
4,early,142,18,6,0,114,0
4,early,143,18,7,0,117,0
4,early,144,19,0,1,453,348
4,early,145,19,1,1,443,341
4,early,146,19,2,1,426,313
4,early,147,19,3,1,443,333
4,early,148,19,4,1,454,339
4,early,149,19,5,1,416,320
4,early,150,19,6,1,451,339
4,early,151,19,7,1,509,387
4,early,152,20,0,0,106,0
4,early,153,20,1,0,107,0
4,early,154,20,2,0,99,0
4,early,155,20,3,0,112,0
4,early,156,20,4,0,109,0
4,early,157,20,5,0,100,0
4,early,158,20,6,0,134,0
4,early,159,20,7,0,111,0
4,early,160,21,0,0,121,0
4,early,161,21,1,0,94,0
4,early,162,21,2,0,91,0
4,early,163,21,3,0,105,0
4,early,164,21,4,0,103,0
4,early,165,21,5,0,96,0
4,early,166,21,6,0,104,0
4,early,167,21,7,0,91,0
4,early,168,22,0,0,99,0
4,early,169,22,1,0,97,0
4,early,170,22,2,0,90,0
4,early,171,22,3,0,89,0
4,early,172,22,4,0,84,0
4,early,173,22,5,0,93,0
4,early,174,22,6,0,109,0
4,early,175,22,7,0,103,0
4,early,176,23,0,1,393,303
4,early,177,23,1,1,366,278
4,early,178,23,2,1,406,309
4,early,179,23,3,1,347,278
4,early,180,23,4,1,357,265
4,early,181,23,5,1,344,276
4,early,182,23,6,1,377,289
4,early,183,23,7,1,362,277
4,early,184,24,0,0,93,0
4,early,185,24,1,0,73,0
4,early,186,24,2,0,83,0
4,early,187,24,3,0,83,0
4,early,188,24,4,0,80,0
4,early,189,24,5,0,94,0
4,early,190,24,6,0,97,0
4,early,191,24,7,0,90,0
4,early,192,25,0,0,80,0
4,early,193,25,1,0,76,0
4,early,194,25,2,0,85,0
4,early,195,25,3,0,87,0
4,early,196,25,4,0,76,0
4,early,197,25,5,0,80,0
4,early,198,25,6,0,75,0
4,early,199,25,7,0,83,0
4,early,200,26,0,0,92,0
4,early,201,26,1,0,78,0
4,early,202,26,2,0,91,0
4,early,203,26,3,0,78,0
4,early,204,26,4,0,91,0
4,early,205,26,5,0,92,0
4,early,206,26,6,0,82,0
4,early,207,26,7,0,73,0
4,early,208,27,0,1,272,197
4,early,209,27,1,1,281,212
4,early,210,27,2,1,280,211
4,early,211,27,3,1,320,244
4,early,212,27,4,1,321,247
4,early,213,27,5,1,292,230
4,early,214,27,6,1,281,215
4,early,215,27,7,1,259,191
4,early,216,28,0,0,74,0
4,early,217,28,1,0,70,0
4,early,218,28,2,0,67,0
4,early,219,28,3,0,75,0
4,early,220,28,4,0,75,0
4,early,221,28,5,0,70,0
4,early,222,28,6,0,52,0
4,early,223,28,7,0,73,0
4,early,224,29,0,0,65,0
4,early,225,29,1,0,84,0
4,early,226,29,2,0,74,0
4,early,227,29,3,0,58,0
4,early,228,29,4,0,67,0
4,early,229,29,5,0,81,0
4,early,230,29,6,0,68,0
4,early,231,29,7,0,85,0
4,early,232,30,0,0,74,0
4,early,233,30,1,0,67,0
4,early,234,30,2,0,70,0
4,early,235,30,3,0,71,0
4,early,236,30,4,0,65,0
4,early,237,30,5,0,70,0
4,early,238,30,6,0,67,0
4,early,239,30,7,0,55,0
4,early,240,31,0,1,261,208
4,early,241,31,1,1,243,176
4,early,242,31,2,1,267,192
4,early,243,31,3,1,284,215
4,early,244,31,4,1,224,174
4,early,245,31,5,1,271,193
4,early,246,31,6,1,253,197
4,early,247,31,7,1,236,190
4,early,248,32,0,0,50,0
4,early,249,32,1,0,63,0
4,early,250,32,2,0,62,0
4,early,251,32,3,0,56,0
4,early,252,32,4,0,41,0
4,early,253,32,5,0,60,0
4,early,254,32,6,0,54,0
4,early,255,32,7,0,59,0
4,early,256,33,0,0,65,0
4,early,257,33,1,0,54,0
4,early,258,33,2,0,49,0
4,early,259,33,3,0,58,0
4,early,260,33,4,0,62,0
4,early,261,33,5,0,55,0
4,early,262,33,6,0,60,0
4,early,263,33,7,0,53,0
4,early,264,34,0,0,67,0
4,early,265,34,1,0,58,0
4,early,266,34,2,0,48,0
4,early,267,34,3,0,68,0
4,early,268,34,4,0,48,0
4,early,269,34,5,0,51,0
4,early,270,34,6,0,66,0
4,early,271,34,7,0,63,0
4,early,272,35,0,1,205,151
4,early,273,35,1,1,202,152
4,early,274,35,2,1,223,166
4,early,275,35,3,1,217,164
4,early,276,35,4,1,235,172
4,early,277,35,5,1,266,197
4,early,278,35,6,1,235,172
4,early,279,35,7,1,212,157
4,early,280,36,0,0,49,0
4,early,281,36,1,0,55,0
4,early,282,36,2,0,50,0
4,early,283,36,3,0,58,0
4,early,284,36,4,0,47,0
4,early,285,36,5,0,52,0
4,early,286,36,6,0,62,0
4,early,287,36,7,0,58,0
4,early,288,37,0,0,56,0
4,early,289,37,1,0,47,0
4,early,290,37,2,0,61,0
4,early,291,37,3,0,50,0
4,early,292,37,4,0,46,0
4,early,293,37,5,0,41,0
4,early,294,37,6,0,44,0
4,early,295,37,7,0,57,0
4,early,296,38,0,0,58,0
4,early,297,38,1,0,49,0
4,early,298,38,2,0,56,0
4,early,299,38,3,0,46,0
4,early,300,38,4,0,62,0
4,early,301,38,5,0,44,0
4,early,302,38,6,0,40,0
4,early,303,38,7,0,45,0
4,early,304,39,0,1,188,133
4,early,305,39,1,1,205,159
4,early,306,39,2,1,236,179
4,early,307,39,3,1,186,138
4,early,308,39,4,1,207,169
4,early,309,39,5,1,185,136
4,early,310,39,6,1,196,150
4,early,311,39,7,1,202,152
4,early,312,40,0,0,46,0
4,early,313,40,1,0,41,0
4,early,314,40,2,0,49,0
4,early,315,40,3,0,43,0
4,early,316,40,4,0,52,0
4,early,317,40,5,0,46,0
4,early,318,40,6,0,40,0
4,early,319,40,7,0,53,0
4,early,320,41,0,0,45,0
4,early,321,41,1,0,66,0
4,early,322,41,2,0,46,0
4,early,323,41,3,0,51,0
4,early,324,41,4,0,36,0
4,early,325,41,5,0,41,0
4,early,326,41,6,0,43,0
4,early,327,41,7,0,35,0
4,early,328,42,0,0,42,0
4,early,329,42,1,0,39,0
4,early,330,42,2,0,44,0
4,early,331,42,3,0,47,0
4,early,332,42,4,0,55,0
4,early,333,42,5,0,46,0
4,early,334,42,6,0,50,0
4,early,335,42,7,0,43,0
4,early,336,43,0,1,187,146
4,early,337,43,1,1,181,139
4,early,338,43,2,1,189,136
4,early,339,43,3,1,170,126
4,early,340,43,4,1,166,122
4,early,341,43,5,1,165,118
4,early,342,43,6,1,186,136
4,early,343,43,7,1,179,141
4,early,344,44,0,0,44,0
4,early,345,44,1,0,47,0
4,early,346,44,2,0,52,0
4,early,347,44,3,0,52,0
4,early,348,44,4,0,42,0
4,early,349,44,5,0,36,0
4,early,350,44,6,0,52,0
4,early,351,44,7,0,39,0
4,early,352,45,0,0,29,0
4,early,353,45,1,0,37,0
4,early,354,45,2,0,46,0
4,early,355,45,3,0,37,0
4,early,356,45,4,0,36,0
4,early,357,45,5,0,30,0
4,early,358,45,6,0,51,0
4,early,359,45,7,0,45,0
4,early,360,46,0,0,44,0
4,early,361,46,1,0,48,0
4,early,362,46,2,0,33,0
4,early,363,46,3,0,42,0
4,early,364,46,4,0,35,0
4,early,365,46,5,0,34,0
4,early,366,46,6,0,41,0
4,early,367,46,7,0,43,0
4,early,368,47,0,1,153,113
4,early,369,47,1,1,143,112
4,early,370,47,2,1,140,113
4,early,371,47,3,1,173,138
4,early,372,47,4,1,167,126
4,early,373,47,5,1,159,116
4,early,374,47,6,1,153,118
4,early,375,47,7,1,165,119
4,early,376,48,0,0,42,0
4,early,377,48,1,0,30,0
4,early,378,48,2,0,40,0
4,early,379,48,3,0,47,0
4,early,380,48,4,0,42,0
4,early,381,48,5,0,46,0
4,early,382,48,6,0,29,0
4,early,383,48,7,0,23,0
4,early,384,49,0,0,36,0
4,early,385,49,1,0,33,0
4,early,386,49,2,0,33,0
4,early,387,49,3,0,33,0
4,early,388,49,4,0,53,0
4,early,389,49,5,0,34,0
4,early,390,49,6,0,42,0
4,early,391,49,7,0,40,0
4,early,392,50,0,0,40,0
4,early,393,50,1,0,32,0
4,early,394,50,2,0,36,0
4,early,395,50,3,0,33,0
4,early,396,50,4,0,30,0
4,early,397,50,5,0,28,0
4,early,398,50,6,0,37,0
4,early,399,50,7,0,39,0
4,early,400,51,0,1,147,109
4,early,401,51,1,1,152,121
4,early,402,51,2,1,136,92
4,early,403,51,3,1,151,125
4,early,404,51,4,1,149,108
4,early,405,51,5,1,159,126
4,early,406,51,6,1,139,110
4,early,407,51,7,1,159,119
4,early,408,52,0,0,34,0
4,early,409,52,1,0,45,0
4,early,410,52,2,0,32,0
4,early,411,52,3,0,33,0
4,early,412,52,4,0,42,0
4,early,413,52,5,0,36,0
4,early,414,52,6,0,41,0
4,early,415,52,7,0,33,0
4,early,416,53,0,0,33,0
4,early,417,53,1,0,34,0
4,early,418,53,2,0,35,0
4,early,419,53,3,0,40,0
4,early,420,53,4,0,35,0
4,early,421,53,5,0,37,0
4,early,422,53,6,0,40,0
4,early,423,53,7,0,28,0
4,early,424,54,0,0,43,0
4,early,425,54,1,0,34,0
4,early,426,54,2,0,32,0
4,early,427,54,3,0,32,0
4,early,428,54,4,0,37,0
4,early,429,54,5,0,31,0
4,early,430,54,6,0,46,0
4,early,431,54,7,0,40,0
4,early,432,55,0,1,134,105
4,early,433,55,1,1,123,90
4,early,434,55,2,1,148,116
4,early,435,55,3,1,127,89
4,early,436,55,4,1,127,100
4,early,437,55,5,1,123,98
4,early,438,55,6,1,155,115
4,early,439,55,7,1,112,87
4,early,440,56,0,0,36,0
4,early,441,56,1,0,34,0
4,early,442,56,2,0,33,0
4,early,443,56,3,0,32,0
4,early,444,56,4,0,31,0
4,early,445,56,5,0,33,0
4,early,446,56,6,0,26,0
4,early,447,56,7,0,36,0
4,early,448,57,0,0,42,0
4,early,449,57,1,0,20,0
4,early,450,57,2,0,29,0
4,early,451,57,3,0,23,0
4,early,452,57,4,0,32,0
4,early,453,57,5,0,28,0
4,early,454,57,6,0,36,0
4,early,455,57,7,0,33,0
4,early,456,58,0,0,26,0
4,early,457,58,1,0,36,0
4,early,458,58,2,0,31,0
4,early,459,58,3,0,33,0
4,early,460,58,4,0,36,0
4,early,461,58,5,0,27,0
4,early,462,58,6,0,28,0
4,early,463,58,7,0,30,0
4,early,464,59,0,1,126,100
4,early,465,59,1,1,113,86
4,early,466,59,2,1,114,77
4,early,467,59,3,1,109,87
4,early,468,59,4,1,138,96
4,early,469,59,5,1,110,80
4,early,470,59,6,1,149,113
4,early,471,59,7,1,130,90
4,early,472,60,0,0,30,0
4,early,473,60,1,0,25,0
4,early,474,60,2,0,38,0
4,early,475,60,3,0,38,0
4,early,476,60,4,0,38,0
4,early,477,60,5,0,32,0
4,early,478,60,6,0,34,0
4,early,479,60,7,0,34,0
4,early,480,61,0,0,31,0
4,early,481,61,1,0,27,0
4,early,482,61,2,0,28,0
4,early,483,61,3,0,26,0
4,early,484,61,4,0,20,0
4,early,485,61,5,0,31,0
4,early,486,61,6,0,22,0
4,early,487,61,7,0,29,0
4,early,488,62,0,0,38,0
4,early,489,62,1,0,27,0
4,early,490,62,2,0,22,0
4,early,491,62,3,0,32,0
4,early,492,62,4,0,31,0
4,early,493,62,5,0,30,0
4,early,494,62,6,0,28,0
4,early,495,62,7,0,31,0
4,early,496,63,0,1,114,90
4,early,497,63,1,1,98,72
4,early,498,63,2,1,127,100
4,early,499,63,3,1,103,82
4,early,500,63,4,1,131,93
4,early,501,63,5,1,121,98
4,early,502,63,6,1,92,67
4,early,503,63,7,1,114,89
4,early,504,64,0,0,25,0
4,early,505,64,1,0,35,0
4,early,506,64,2,0,30,0
4,early,507,64,3,0,28,0
4,early,508,64,4,0,32,0
4,early,509,64,5,0,21,0
4,early,510,64,6,0,37,0
4,early,511,64,7,0,20,0
4,uniform,0,1,0,0,3310,0
4,uniform,1,1,1,0,3249,0
4,uniform,2,1,2,0,3291,0
4,uniform,3,1,3,0,3311,0
4,uniform,4,1,4,0,3365,0
4,uniform,5,1,5,0,3333,0
4,uniform,6,1,6,0,3255,0
4,uniform,7,1,7,0,3209,0
4,uniform,8,2,0,0,1527,0
4,uniform,9,2,1,0,1565,0
4,uniform,10,2,2,0,1499,0
4,uniform,11,2,3,0,1514,0
4,uniform,12,2,4,0,1524,0
4,uniform,13,2,5,0,1511,0
4,uniform,14,2,6,0,1443,0
4,uniform,15,2,7,0,1574,0
4,uniform,16,3,0,1,3782,2880
4,uniform,17,3,1,1,3705,2743
4,uniform,18,3,2,1,3708,2746
4,uniform,19,3,3,1,3794,2876
4,uniform,20,3,4,1,3785,2839
4,uniform,21,3,5,1,3670,2715
4,uniform,22,3,6,1,3784,2844
4,uniform,23,3,7,1,3762,2832
4,uniform,24,4,0,0,690,0
4,uniform,25,4,1,0,693,0
4,uniform,26,4,2,0,658,0
4,uniform,27,4,3,0,712,0
4,uniform,28,4,4,0,668,0
4,uniform,29,4,5,0,662,0
4,uniform,30,4,6,0,699,0
4,uniform,31,4,7,0,677,0
4,uniform,32,5,0,0,550,0
4,uniform,33,5,1,0,517,0
4,uniform,34,5,2,0,537,0
4,uniform,35,5,3,0,504,0
4,uniform,36,5,4,0,573,0
4,uniform,37,5,5,0,538,0
4,uniform,38,5,6,0,481,0
4,uniform,39,5,7,0,518,0
4,uniform,40,6,0,0,467,0
4,uniform,41,6,1,0,428,0
4,uniform,42,6,2,0,448,0
4,uniform,43,6,3,0,441,0
4,uniform,44,6,4,0,477,0
4,uniform,45,6,5,0,392,0
4,uniform,46,6,6,0,430,0
4,uniform,47,6,7,0,404,0
4,uniform,48,7,0,1,1406,1053
4,uniform,49,7,1,1,1395,1038
4,uniform,50,7,2,1,1389,1055
4,uniform,51,7,3,1,1456,1079
4,uniform,52,7,4,1,1462,1093
4,uniform,53,7,5,1,1426,1084
4,uniform,54,7,6,1,1436,1057
4,uniform,55,7,7,1,1448,1073
4,uniform,56,8,0,0,281,0
4,uniform,57,8,1,0,306,0
4,uniform,58,8,2,0,323,0
4,uniform,59,8,3,0,317,0
4,uniform,60,8,4,0,326,0
4,uniform,61,8,5,0,335,0
4,uniform,62,8,6,0,320,0
4,uniform,63,8,7,0,316,0
4,uniform,64,9,0,0,259,0
4,uniform,65,9,1,0,271,0
4,uniform,66,9,2,0,264,0
4,uniform,67,9,3,0,271,0
4,uniform,68,9,4,0,289,0
4,uniform,69,9,5,0,265,0
4,uniform,70,9,6,0,263,0
4,uniform,71,9,7,0,270,0
4,uniform,72,10,0,0,219,0
4,uniform,73,10,1,0,237,0
4,uniform,74,10,2,0,245,0
4,uniform,75,10,3,0,236,0
4,uniform,76,10,4,0,234,0
4,uniform,77,10,5,0,253,0
4,uniform,78,10,6,0,250,0
4,uniform,79,10,7,0,253,0
4,uniform,80,11,0,1,822,608
4,uniform,81,11,1,1,793,607
4,uniform,82,11,2,1,847,662
4,uniform,83,11,3,1,865,648
4,uniform,84,11,4,1,825,630
4,uniform,85,11,5,1,834,619
4,uniform,86,11,6,1,818,584
4,uniform,87,11,7,1,862,658
4,uniform,88,12,0,0,197,0
4,uniform,89,12,1,0,195,0
4,uniform,90,12,2,0,202,0
4,uniform,91,12,3,0,190,0
4,uniform,92,12,4,0,203,0
4,uniform,93,12,5,0,205,0
4,uniform,94,12,6,0,198,0
4,uniform,95,12,7,0,183,0
4,uniform,96,13,0,0,210,0
4,uniform,97,13,1,0,163,0
4,uniform,98,13,2,0,181,0
4,uniform,99,13,3,0,178,0
4,uniform,100,13,4,0,155,0
4,uniform,101,13,5,0,154,0
4,uniform,102,13,6,0,175,0
4,uniform,103,13,7,0,170,0
4,uniform,104,14,0,0,141,0
4,uniform,105,14,1,0,151,0
4,uniform,106,14,2,0,139,0
4,uniform,107,14,3,0,157,0
4,uniform,108,14,4,0,164,0
4,uniform,109,14,5,0,131,0
4,uniform,110,14,6,0,144,0
4,uniform,111,14,7,0,158,0
4,uniform,112,15,0,1,582,443
4,uniform,113,15,1,1,590,433
4,uniform,114,15,2,1,600,446
4,uniform,115,15,3,1,595,458
4,uniform,116,15,4,1,559,416
4,uniform,117,15,5,1,585,451
4,uniform,118,15,6,1,558,421
4,uniform,119,15,7,1,574,438
4,uniform,120,16,0,0,139,0
4,uniform,121,16,1,0,128,0
4,uniform,122,16,2,0,131,0
4,uniform,123,16,3,0,126,0
4,uniform,124,16,4,0,151,0
4,uniform,125,16,5,0,145,0
4,uniform,126,16,6,0,138,0
4,uniform,127,16,7,0,142,0
4,uniform,128,17,0,0,128,0
4,uniform,129,17,1,0,119,0
4,uniform,130,17,2,0,121,0
4,uniform,131,17,3,0,131,0
4,uniform,132,17,4,0,128,0
4,uniform,133,17,5,0,125,0
4,uniform,134,17,6,0,130,0
4,uniform,135,17,7,0,127,0
4,uniform,136,18,0,0,111,0
4,uniform,137,18,1,0,141,0
4,uniform,138,18,2,0,117,0
4,uniform,139,18,3,0,128,0
4,uniform,140,18,4,0,135,0
4,uniform,141,18,5,0,137,0
4,uniform,142,18,6,0,114,0
4,uniform,143,18,7,0,117,0
4,uniform,144,19,0,1,453,348
4,uniform,145,19,1,1,443,341
4,uniform,146,19,2,1,426,313
4,uniform,147,19,3,1,443,333
4,uniform,148,19,4,1,454,339
4,uniform,149,19,5,1,416,320
4,uniform,150,19,6,1,451,339
4,uniform,151,19,7,1,509,387
4,uniform,152,20,0,0,106,0
4,uniform,153,20,1,0,107,0
4,uniform,154,20,2,0,99,0
4,uniform,155,20,3,0,112,0
4,uniform,156,20,4,0,109,0
4,uniform,157,20,5,0,100,0
4,uniform,158,20,6,0,134,0
4,uniform,159,20,7,0,111,0
4,uniform,160,21,0,0,121,0
4,uniform,161,21,1,0,94,0
4,uniform,162,21,2,0,91,0
4,uniform,163,21,3,0,105,0
4,uniform,164,21,4,0,103,0
4,uniform,165,21,5,0,96,0
4,uniform,166,21,6,0,104,0
4,uniform,167,21,7,0,91,0
4,uniform,168,22,0,0,99,0
4,uniform,169,22,1,0,97,0
4,uniform,170,22,2,0,90,0
4,uniform,171,22,3,0,89,0
4,uniform,172,22,4,0,84,0
4,uniform,173,22,5,0,93,0
4,uniform,174,22,6,0,109,0
4,uniform,175,22,7,0,103,0
4,uniform,176,23,0,1,393,303
4,uniform,177,23,1,1,366,278
4,uniform,178,23,2,1,406,309
4,uniform,179,23,3,1,347,278
4,uniform,180,23,4,1,357,265
4,uniform,181,23,5,1,344,276
4,uniform,182,23,6,1,377,289
4,uniform,183,23,7,1,362,277
4,uniform,184,24,0,0,93,0
4,uniform,185,24,1,0,73,0
4,uniform,186,24,2,0,83,0
4,uniform,187,24,3,0,83,0
4,uniform,188,24,4,0,80,0
4,uniform,189,24,5,0,94,0
4,uniform,190,24,6,0,97,0
4,uniform,191,24,7,0,90,0
4,uniform,192,25,0,0,80,0
4,uniform,193,25,1,0,76,0
4,uniform,194,25,2,0,85,0
4,uniform,195,25,3,0,87,0
4,uniform,196,25,4,0,76,0
4,uniform,197,25,5,0,80,0
4,uniform,198,25,6,0,75,0
4,uniform,199,25,7,0,83,0
4,uniform,200,26,0,0,92,0
4,uniform,201,26,1,0,78,0
4,uniform,202,26,2,0,91,0
4,uniform,203,26,3,0,78,0
4,uniform,204,26,4,0,91,0
4,uniform,205,26,5,0,92,0
4,uniform,206,26,6,0,82,0
4,uniform,207,26,7,0,73,0
4,uniform,208,27,0,1,272,197
4,uniform,209,27,1,1,281,212
4,uniform,210,27,2,1,280,211
4,uniform,211,27,3,1,320,244
4,uniform,212,27,4,1,321,247
4,uniform,213,27,5,1,292,230
4,uniform,214,27,6,1,281,215
4,uniform,215,27,7,1,259,191
4,uniform,216,28,0,0,74,0
4,uniform,217,28,1,0,70,0
4,uniform,218,28,2,0,67,0
4,uniform,219,28,3,0,75,0
4,uniform,220,28,4,0,75,0
4,uniform,221,28,5,0,70,0
4,uniform,222,28,6,0,52,0
4,uniform,223,28,7,0,73,0
4,uniform,224,29,0,0,65,0
4,uniform,225,29,1,0,84,0
4,uniform,226,29,2,0,74,0
4,uniform,227,29,3,0,58,0
4,uniform,228,29,4,0,67,0
4,uniform,229,29,5,0,81,0
4,uniform,230,29,6,0,68,0
4,uniform,231,29,7,0,85,0
4,uniform,232,30,0,0,74,0
4,uniform,233,30,1,0,67,0
4,uniform,234,30,2,0,70,0
4,uniform,235,30,3,0,71,0
4,uniform,236,30,4,0,65,0
4,uniform,237,30,5,0,70,0
4,uniform,238,30,6,0,67,0
4,uniform,239,30,7,0,55,0
4,uniform,240,31,0,1,261,208
4,uniform,241,31,1,1,243,176
4,uniform,242,31,2,1,267,192
4,uniform,243,31,3,1,284,215
4,uniform,244,31,4,1,224,174
4,uniform,245,31,5,1,271,193
4,uniform,246,31,6,1,253,197
4,uniform,247,31,7,1,236,190
4,uniform,248,32,0,0,50,0
4,uniform,249,32,1,0,63,0
4,uniform,250,32,2,0,62,0
4,uniform,251,32,3,0,56,0
4,uniform,252,32,4,0,41,0
4,uniform,253,32,5,0,60,0
4,uniform,254,32,6,0,54,0
4,uniform,255,32,7,0,59,0
4,uniform,256,33,0,0,65,0
4,uniform,257,33,1,0,54,0
4,uniform,258,33,2,0,49,0
4,uniform,259,33,3,0,58,0
4,uniform,260,33,4,0,62,0
4,uniform,261,33,5,0,55,0
4,uniform,262,33,6,0,60,0
4,uniform,263,33,7,0,53,0
4,uniform,264,34,0,0,67,0
4,uniform,265,34,1,0,58,0
4,uniform,266,34,2,0,48,0
4,uniform,267,34,3,0,68,0
4,uniform,268,34,4,0,48,0
4,uniform,269,34,5,0,51,0
4,uniform,270,34,6,0,66,0
4,uniform,271,34,7,0,63,0
4,uniform,272,35,0,1,205,151
4,uniform,273,35,1,1,202,152
4,uniform,274,35,2,1,223,166
4,uniform,275,35,3,1,217,164
4,uniform,276,35,4,1,235,172
4,uniform,277,35,5,1,266,197
4,uniform,278,35,6,1,235,172
4,uniform,279,35,7,1,212,157
4,uniform,280,36,0,0,49,0
4,uniform,281,36,1,0,55,0
4,uniform,282,36,2,0,50,0
4,uniform,283,36,3,0,58,0
4,uniform,284,36,4,0,47,0
4,uniform,285,36,5,0,52,0
4,uniform,286,36,6,0,62,0
4,uniform,287,36,7,0,58,0
4,uniform,288,37,0,0,56,0
4,uniform,289,37,1,0,47,0
4,uniform,290,37,2,0,61,0
4,uniform,291,37,3,0,50,0
4,uniform,292,37,4,0,46,0
4,uniform,293,37,5,0,41,0
4,uniform,294,37,6,0,44,0
4,uniform,295,37,7,0,57,0
4,uniform,296,38,0,0,58,0
4,uniform,297,38,1,0,49,0
4,uniform,298,38,2,0,56,0
4,uniform,299,38,3,0,46,0
4,uniform,300,38,4,0,62,0
4,uniform,301,38,5,0,44,0
4,uniform,302,38,6,0,40,0
4,uniform,303,38,7,0,45,0
4,uniform,304,39,0,1,188,133
4,uniform,305,39,1,1,205,159
4,uniform,306,39,2,1,236,179
4,uniform,307,39,3,1,186,138
4,uniform,308,39,4,1,207,169
4,uniform,309,39,5,1,185,136
4,uniform,310,39,6,1,196,150
4,uniform,311,39,7,1,202,152
4,uniform,312,40,0,0,46,0
4,uniform,313,40,1,0,41,0
4,uniform,314,40,2,0,49,0
4,uniform,315,40,3,0,43,0
4,uniform,316,40,4,0,52,0
4,uniform,317,40,5,0,46,0
4,uniform,318,40,6,0,40,0
4,uniform,319,40,7,0,53,0
4,uniform,320,41,0,0,45,0
4,uniform,321,41,1,0,66,0
4,uniform,322,41,2,0,46,0
4,uniform,323,41,3,0,51,0
4,uniform,324,41,4,0,36,0
4,uniform,325,41,5,0,41,0
4,uniform,326,41,6,0,43,0
4,uniform,327,41,7,0,35,0
4,uniform,328,42,0,0,42,0
4,uniform,329,42,1,0,39,0
4,uniform,330,42,2,0,44,0
4,uniform,331,42,3,0,47,0
4,uniform,332,42,4,0,55,0
4,uniform,333,42,5,0,46,0
4,uniform,334,42,6,0,50,0
4,uniform,335,42,7,0,43,0
4,uniform,336,43,0,1,187,146
4,uniform,337,43,1,1,181,139
4,uniform,338,43,2,1,189,136
4,uniform,339,43,3,1,170,126
4,uniform,340,43,4,1,166,122
4,uniform,341,43,5,1,165,118
4,uniform,342,43,6,1,186,136
4,uniform,343,43,7,1,179,141
4,uniform,344,44,0,0,44,0
4,uniform,345,44,1,0,47,0
4,uniform,346,44,2,0,52,0
4,uniform,347,44,3,0,52,0
4,uniform,348,44,4,0,42,0
4,uniform,349,44,5,0,36,0
4,uniform,350,44,6,0,52,0
4,uniform,351,44,7,0,39,0
4,uniform,352,45,0,0,29,0
4,uniform,353,45,1,0,37,0
4,uniform,354,45,2,0,46,0
4,uniform,355,45,3,0,37,0
4,uniform,356,45,4,0,36,0
4,uniform,357,45,5,0,30,0
4,uniform,358,45,6,0,51,0
4,uniform,359,45,7,0,45,0
4,uniform,360,46,0,0,44,0
4,uniform,361,46,1,0,48,0
4,uniform,362,46,2,0,33,0
4,uniform,363,46,3,0,42,0
4,uniform,364,46,4,0,35,0
4,uniform,365,46,5,0,34,0
4,uniform,366,46,6,0,41,0
4,uniform,367,46,7,0,43,0
4,uniform,368,47,0,1,153,113
4,uniform,369,47,1,1,143,112
4,uniform,370,47,2,1,140,113
4,uniform,371,47,3,1,173,138
4,uniform,372,47,4,1,167,126
4,uniform,373,47,5,1,159,116
4,uniform,374,47,6,1,153,118
4,uniform,375,47,7,1,165,119
4,uniform,376,48,0,0,42,0
4,uniform,377,48,1,0,30,0
4,uniform,378,48,2,0,40,0
4,uniform,379,48,3,0,47,0
4,uniform,380,48,4,0,42,0
4,uniform,381,48,5,0,46,0
4,uniform,382,48,6,0,29,0
4,uniform,383,48,7,0,23,0
4,uniform,384,49,0,0,36,0
4,uniform,385,49,1,0,33,0
4,uniform,386,49,2,0,33,0
4,uniform,387,49,3,0,33,0
4,uniform,388,49,4,0,53,0
4,uniform,389,49,5,0,34,0
4,uniform,390,49,6,0,42,0
4,uniform,391,49,7,0,40,0
4,uniform,392,50,0,0,40,0
4,uniform,393,50,1,0,32,0
4,uniform,394,50,2,0,36,0
4,uniform,395,50,3,0,33,0
4,uniform,396,50,4,0,30,0
4,uniform,397,50,5,0,28,0
4,uniform,398,50,6,0,37,0
4,uniform,399,50,7,0,39,0
4,uniform,400,51,0,1,147,109
4,uniform,401,51,1,1,152,121
4,uniform,402,51,2,1,136,92
4,uniform,403,51,3,1,151,125
4,uniform,404,51,4,1,149,108
4,uniform,405,51,5,1,159,126
4,uniform,406,51,6,1,139,110
4,uniform,407,51,7,1,159,119
4,uniform,408,52,0,0,34,0
4,uniform,409,52,1,0,45,0
4,uniform,410,52,2,0,32,0
4,uniform,411,52,3,0,33,0
4,uniform,412,52,4,0,42,0
4,uniform,413,52,5,0,36,0
4,uniform,414,52,6,0,41,0
4,uniform,415,52,7,0,33,0
4,uniform,416,53,0,0,33,0
4,uniform,417,53,1,0,34,0
4,uniform,418,53,2,0,35,0
4,uniform,419,53,3,0,40,0
4,uniform,420,53,4,0,35,0
4,uniform,421,53,5,0,37,0
4,uniform,422,53,6,0,40,0
4,uniform,423,53,7,0,28,0
4,uniform,424,54,0,0,43,0
4,uniform,425,54,1,0,34,0
4,uniform,426,54,2,0,32,0
4,uniform,427,54,3,0,32,0
4,uniform,428,54,4,0,37,0
4,uniform,429,54,5,0,31,0
4,uniform,430,54,6,0,46,0
4,uniform,431,54,7,0,40,0
4,uniform,432,55,0,1,134,105
4,uniform,433,55,1,1,123,90
4,uniform,434,55,2,1,148,116
4,uniform,435,55,3,1,127,89
4,uniform,436,55,4,1,127,100
4,uniform,437,55,5,1,123,98
4,uniform,438,55,6,1,155,115
4,uniform,439,55,7,1,112,87
4,uniform,440,56,0,0,36,0
4,uniform,441,56,1,0,34,0
4,uniform,442,56,2,0,33,0
4,uniform,443,56,3,0,32,0
4,uniform,444,56,4,0,31,0
4,uniform,445,56,5,0,33,0
4,uniform,446,56,6,0,26,0
4,uniform,447,56,7,0,36,0
4,uniform,448,57,0,0,42,0
4,uniform,449,57,1,0,20,0
4,uniform,450,57,2,0,29,0
4,uniform,451,57,3,0,23,0
4,uniform,452,57,4,0,32,0
4,uniform,453,57,5,0,28,0
4,uniform,454,57,6,0,36,0
4,uniform,455,57,7,0,33,0
4,uniform,456,58,0,0,26,0
4,uniform,457,58,1,0,36,0
4,uniform,458,58,2,0,31,0
4,uniform,459,58,3,0,33,0
4,uniform,460,58,4,0,36,0
4,uniform,461,58,5,0,27,0
4,uniform,462,58,6,0,28,0
4,uniform,463,58,7,0,30,0
4,uniform,464,59,0,1,126,100
4,uniform,465,59,1,1,113,86
4,uniform,466,59,2,1,114,77
4,uniform,467,59,3,1,109,87
4,uniform,468,59,4,1,138,96
4,uniform,469,59,5,1,110,80
4,uniform,470,59,6,1,149,113
4,uniform,471,59,7,1,130,90
4,uniform,472,60,0,0,30,0
4,uniform,473,60,1,0,25,0
4,uniform,474,60,2,0,38,0
4,uniform,475,60,3,0,38,0
4,uniform,476,60,4,0,38,0
4,uniform,477,60,5,0,32,0
4,uniform,478,60,6,0,34,0
4,uniform,479,60,7,0,34,0
4,uniform,480,61,0,0,31,0
4,uniform,481,61,1,0,27,0
4,uniform,482,61,2,0,28,0
4,uniform,483,61,3,0,26,0
4,uniform,484,61,4,0,20,0
4,uniform,485,61,5,0,31,0
4,uniform,486,61,6,0,22,0
4,uniform,487,61,7,0,29,0
4,uniform,488,62,0,0,38,0
4,uniform,489,62,1,0,27,0
4,uniform,490,62,2,0,22,0
4,uniform,491,62,3,0,32,0
4,uniform,492,62,4,0,31,0
4,uniform,493,62,5,0,30,0
4,uniform,494,62,6,0,28,0
4,uniform,495,62,7,0,31,0
4,uniform,496,63,0,1,114,90
4,uniform,497,63,1,1,98,72
4,uniform,498,63,2,1,127,100
4,uniform,499,63,3,1,103,82
4,uniform,500,63,4,1,131,93
4,uniform,501,63,5,1,121,98
4,uniform,502,63,6,1,92,67
4,uniform,503,63,7,1,114,89
4,uniform,504,64,0,0,25,0
4,uniform,505,64,1,0,35,0
4,uniform,506,64,2,0,30,0
4,uniform,507,64,3,0,28,0
4,uniform,508,64,4,0,32,0
4,uniform,509,64,5,0,21,0
4,uniform,510,64,6,0,37,0
4,uniform,511,64,7,0,20,0
4,late,0,1,0,0,3310,0
4,late,1,1,1,0,3249,0
4,late,2,1,2,0,3291,0
4,late,3,1,3,0,3311,0
4,late,4,1,4,0,3365,0
4,late,5,1,5,0,3333,0
4,late,6,1,6,0,3255,0
4,late,7,1,7,0,3209,0
4,late,8,2,0,0,1527,0
4,late,9,2,1,0,1565,0
4,late,10,2,2,0,1499,0
4,late,11,2,3,0,1514,0
4,late,12,2,4,0,1524,0
4,late,13,2,5,0,1511,0
4,late,14,2,6,0,1443,0
4,late,15,2,7,0,1574,0
4,late,16,3,0,1,3782,2880
4,late,17,3,1,1,3705,2743
4,late,18,3,2,1,3708,2746
4,late,19,3,3,1,3794,2876
4,late,20,3,4,1,3785,2839
4,late,21,3,5,1,3670,2715
4,late,22,3,6,1,3784,2844
4,late,23,3,7,1,3762,2832
4,late,24,4,0,0,690,0
4,late,25,4,1,0,693,0
4,late,26,4,2,0,658,0
4,late,27,4,3,0,712,0
4,late,28,4,4,0,668,0
4,late,29,4,5,0,662,0
4,late,30,4,6,0,699,0
4,late,31,4,7,0,677,0
4,late,32,5,0,0,550,0
4,late,33,5,1,0,517,0
4,late,34,5,2,0,537,0
4,late,35,5,3,0,504,0
4,late,36,5,4,0,573,0
4,late,37,5,5,0,538,0
4,late,38,5,6,0,481,0
4,late,39,5,7,0,518,0
4,late,40,6,0,0,467,0
4,late,41,6,1,0,428,0
4,late,42,6,2,0,448,0
4,late,43,6,3,0,441,0
4,late,44,6,4,0,477,0
4,late,45,6,5,0,392,0
4,late,46,6,6,0,430,0
4,late,47,6,7,0,404,0
4,late,48,7,0,1,1406,1053
4,late,49,7,1,1,1395,1038
4,late,50,7,2,1,1389,1055
4,late,51,7,3,1,1456,1079
4,late,52,7,4,1,1462,1093
4,late,53,7,5,1,1426,1084
4,late,54,7,6,1,1436,1057
4,late,55,7,7,1,1448,1073
4,late,56,8,0,0,281,0
4,late,57,8,1,0,306,0
4,late,58,8,2,0,323,0
4,late,59,8,3,0,317,0
4,late,60,8,4,0,326,0
4,late,61,8,5,0,335,0
4,late,62,8,6,0,320,0
4,late,63,8,7,0,316,0
4,late,64,9,0,0,259,0
4,late,65,9,1,0,271,0
4,late,66,9,2,0,264,0
4,late,67,9,3,0,271,0
4,late,68,9,4,0,289,0
4,late,69,9,5,0,265,0
4,late,70,9,6,0,263,0
4,late,71,9,7,0,270,0
4,late,72,10,0,0,219,0
4,late,73,10,1,0,237,0
4,late,74,10,2,0,245,0
4,late,75,10,3,0,236,0
4,late,76,10,4,0,234,0
4,late,77,10,5,0,253,0
4,late,78,10,6,0,250,0
4,late,79,10,7,0,253,0
4,late,80,11,0,1,822,608
4,late,81,11,1,1,793,607
4,late,82,11,2,1,847,662
4,late,83,11,3,1,865,648
4,late,84,11,4,1,825,630
4,late,85,11,5,1,834,619
4,late,86,11,6,1,818,584
4,late,87,11,7,1,862,658
4,late,88,12,0,0,197,0
4,late,89,12,1,0,195,0
4,late,90,12,2,0,202,0
4,late,91,12,3,0,190,0
4,late,92,12,4,0,203,0
4,late,93,12,5,0,205,0
4,late,94,12,6,0,198,0
4,late,95,12,7,0,183,0
4,late,96,13,0,0,210,0
4,late,97,13,1,0,163,0
4,late,98,13,2,0,181,0
4,late,99,13,3,0,178,0
4,late,100,13,4,0,155,0
4,late,101,13,5,0,154,0
4,late,102,13,6,0,175,0
4,late,103,13,7,0,170,0
4,late,104,14,0,0,141,0
4,late,105,14,1,0,151,0
4,late,106,14,2,0,139,0
4,late,107,14,3,0,157,0
4,late,108,14,4,0,164,0
4,late,109,14,5,0,131,0
4,late,110,14,6,0,144,0
4,late,111,14,7,0,158,0
4,late,112,15,0,1,582,443
4,late,113,15,1,1,590,433
4,late,114,15,2,1,600,446
4,late,115,15,3,1,595,458
4,late,116,15,4,1,559,416
4,late,117,15,5,1,585,451
4,late,118,15,6,1,558,421
4,late,119,15,7,1,574,438
4,late,120,16,0,0,139,0
4,late,121,16,1,0,128,0
4,late,122,16,2,0,131,0
4,late,123,16,3,0,126,0
4,late,124,16,4,0,151,0
4,late,125,16,5,0,145,0
4,late,126,16,6,0,138,0
4,late,127,16,7,0,142,0
4,late,128,17,0,0,128,0
4,late,129,17,1,0,119,0
4,late,130,17,2,0,121,0
4,late,131,17,3,0,131,0
4,late,132,17,4,0,128,0
4,late,133,17,5,0,125,0
4,late,134,17,6,0,130,0
4,late,135,17,7,0,127,0
4,late,136,18,0,0,111,0
4,late,137,18,1,0,141,0
4,late,138,18,2,0,117,0
4,late,139,18,3,0,128,0
4,late,140,18,4,0,135,0
4,late,141,18,5,0,137,0
4,late,142,18,6,0,114,0
4,late,143,18,7,0,117,0
4,late,144,19,0,1,453,348
4,late,145,19,1,1,443,341
4,late,146,19,2,1,426,313
4,late,147,19,3,1,443,333
4,late,148,19,4,1,454,339
4,late,149,19,5,1,416,320
4,late,150,19,6,1,451,339
4,late,151,19,7,1,509,387
4,late,152,20,0,0,106,0
4,late,153,20,1,0,107,0
4,late,154,20,2,0,99,0
4,late,155,20,3,0,112,0
4,late,156,20,4,0,109,0
4,late,157,20,5,0,100,0
4,late,158,20,6,0,134,0
4,late,159,20,7,0,111,0
4,late,160,21,0,0,121,0
4,late,161,21,1,0,94,0
4,late,162,21,2,0,91,0
4,late,163,21,3,0,105,0
4,late,164,21,4,0,103,0
4,late,165,21,5,0,96,0
4,late,166,21,6,0,104,0
4,late,167,21,7,0,91,0
4,late,168,22,0,0,99,0
4,late,169,22,1,0,97,0
4,late,170,22,2,0,90,0
4,late,171,22,3,0,89,0
4,late,172,22,4,0,84,0
4,late,173,22,5,0,93,0
4,late,174,22,6,0,109,0
4,late,175,22,7,0,103,0
4,late,176,23,0,1,393,303
4,late,177,23,1,1,366,278
4,late,178,23,2,1,406,309
4,late,179,23,3,1,347,278
4,late,180,23,4,1,357,265
4,late,181,23,5,1,344,276
4,late,182,23,6,1,377,289
4,late,183,23,7,1,362,277
4,late,184,24,0,0,93,0
4,late,185,24,1,0,73,0
4,late,186,24,2,0,83,0
4,late,187,24,3,0,83,0
4,late,188,24,4,0,80,0
4,late,189,24,5,0,94,0
4,late,190,24,6,0,97,0
4,late,191,24,7,0,90,0
4,late,192,25,0,0,80,0
4,late,193,25,1,0,76,0
4,late,194,25,2,0,85,0
4,late,195,25,3,0,87,0
4,late,196,25,4,0,76,0
4,late,197,25,5,0,80,0
4,late,198,25,6,0,75,0
4,late,199,25,7,0,83,0
4,late,200,26,0,0,92,0
4,late,201,26,1,0,78,0
4,late,202,26,2,0,91,0
4,late,203,26,3,0,78,0
4,late,204,26,4,0,91,0
4,late,205,26,5,0,92,0
4,late,206,26,6,0,82,0
4,late,207,26,7,0,73,0
4,late,208,27,0,1,272,197
4,late,209,27,1,1,281,212
4,late,210,27,2,1,280,211
4,late,211,27,3,1,320,244
4,late,212,27,4,1,321,247
4,late,213,27,5,1,292,230
4,late,214,27,6,1,281,215
4,late,215,27,7,1,259,191
4,late,216,28,0,0,74,0
4,late,217,28,1,0,70,0
4,late,218,28,2,0,67,0
4,late,219,28,3,0,75,0
4,late,220,28,4,0,75,0
4,late,221,28,5,0,70,0
4,late,222,28,6,0,52,0
4,late,223,28,7,0,73,0
4,late,224,29,0,0,65,0
4,late,225,29,1,0,84,0
4,late,226,29,2,0,74,0
4,late,227,29,3,0,58,0
4,late,228,29,4,0,67,0
4,late,229,29,5,0,81,0
4,late,230,29,6,0,68,0
4,late,231,29,7,0,85,0
4,late,232,30,0,0,74,0
4,late,233,30,1,0,67,0
4,late,234,30,2,0,70,0
4,late,235,30,3,0,71,0
4,late,236,30,4,0,65,0
4,late,237,30,5,0,70,0
4,late,238,30,6,0,67,0
4,late,239,30,7,0,55,0
4,late,240,31,0,1,261,208
4,late,241,31,1,1,243,176
4,late,242,31,2,1,267,192
4,late,243,31,3,1,284,215
4,late,244,31,4,1,224,174
4,late,245,31,5,1,271,193
4,late,246,31,6,1,253,197
4,late,247,31,7,1,236,190
4,late,248,32,0,0,50,0
4,late,249,32,1,0,63,0
4,late,250,32,2,0,62,0
4,late,251,32,3,0,56,0
4,late,252,32,4,0,41,0
4,late,253,32,5,0,60,0
4,late,254,32,6,0,54,0
4,late,255,32,7,0,59,0
4,late,256,33,0,0,65,0
4,late,257,33,1,0,54,0
4,late,258,33,2,0,49,0
4,late,259,33,3,0,58,0
4,late,260,33,4,0,62,0
4,late,261,33,5,0,55,0
4,late,262,33,6,0,60,0
4,late,263,33,7,0,53,0
4,late,264,34,0,0,67,0
4,late,265,34,1,0,58,0
4,late,266,34,2,0,48,0
4,late,267,34,3,0,68,0
4,late,268,34,4,0,48,0
4,late,269,34,5,0,51,0
4,late,270,34,6,0,66,0
4,late,271,34,7,0,63,0
4,late,272,35,0,1,205,151
4,late,273,35,1,1,202,152
4,late,274,35,2,1,223,166
4,late,275,35,3,1,217,164
4,late,276,35,4,1,235,172
4,late,277,35,5,1,266,197
4,late,278,35,6,1,235,172
4,late,279,35,7,1,212,157
4,late,280,36,0,0,49,0
4,late,281,36,1,0,55,0
4,late,282,36,2,0,50,0
4,late,283,36,3,0,58,0
4,late,284,36,4,0,47,0
4,late,285,36,5,0,52,0
4,late,286,36,6,0,62,0
4,late,287,36,7,0,58,0
4,late,288,37,0,0,56,0
4,late,289,37,1,0,47,0
4,late,290,37,2,0,61,0
4,late,291,37,3,0,50,0
4,late,292,37,4,0,46,0
4,late,293,37,5,0,41,0
4,late,294,37,6,0,44,0
4,late,295,37,7,0,57,0
4,late,296,38,0,0,58,0
4,late,297,38,1,0,49,0
4,late,298,38,2,0,56,0
4,late,299,38,3,0,46,0
4,late,300,38,4,0,62,0
4,late,301,38,5,0,44,0
4,late,302,38,6,0,40,0
4,late,303,38,7,0,45,0
4,late,304,39,0,1,188,133
4,late,305,39,1,1,205,159
4,late,306,39,2,1,236,179
4,late,307,39,3,1,186,138
4,late,308,39,4,1,207,169
4,late,309,39,5,1,185,136
4,late,310,39,6,1,196,150
4,late,311,39,7,1,202,152
4,late,312,40,0,0,46,0
4,late,313,40,1,0,41,0
4,late,314,40,2,0,49,0
4,late,315,40,3,0,43,0
4,late,316,40,4,0,52,0
4,late,317,40,5,0,46,0
4,late,318,40,6,0,40,0
4,late,319,40,7,0,53,0
4,late,320,41,0,0,45,0
4,late,321,41,1,0,66,0
4,late,322,41,2,0,46,0
4,late,323,41,3,0,51,0
4,late,324,41,4,0,36,0
4,late,325,41,5,0,41,0
4,late,326,41,6,0,43,0
4,late,327,41,7,0,35,0
4,late,328,42,0,0,42,0
4,late,329,42,1,0,39,0
4,late,330,42,2,0,44,0
4,late,331,42,3,0,47,0
4,late,332,42,4,0,55,0
4,late,333,42,5,0,46,0
4,late,334,42,6,0,50,0
4,late,335,42,7,0,43,0
4,late,336,43,0,1,187,146
4,late,337,43,1,1,181,139
4,late,338,43,2,1,189,136
4,late,339,43,3,1,170,126
4,late,340,43,4,1,166,122
4,late,341,43,5,1,165,118
4,late,342,43,6,1,186,136
4,late,343,43,7,1,179,141
4,late,344,44,0,0,44,0
4,late,345,44,1,0,47,0
4,late,346,44,2,0,52,0
4,late,347,44,3,0,52,0
4,late,348,44,4,0,42,0
4,late,349,44,5,0,36,0
4,late,350,44,6,0,52,0
4,late,351,44,7,0,39,0
4,late,352,45,0,0,29,0
4,late,353,45,1,0,37,0
4,late,354,45,2,0,46,0
4,late,355,45,3,0,37,0
4,late,356,45,4,0,36,0
4,late,357,45,5,0,30,0
4,late,358,45,6,0,51,0
4,late,359,45,7,0,45,0
4,late,360,46,0,0,44,0
4,late,361,46,1,0,48,0
4,late,362,46,2,0,33,0
4,late,363,46,3,0,42,0
4,late,364,46,4,0,35,0
4,late,365,46,5,0,34,0
4,late,366,46,6,0,41,0
4,late,367,46,7,0,43,0
4,late,368,47,0,1,153,113
4,late,369,47,1,1,143,112
4,late,370,47,2,1,140,113
4,late,371,47,3,1,173,138
4,late,372,47,4,1,167,126
4,late,373,47,5,1,159,116
4,late,374,47,6,1,153,118
4,late,375,47,7,1,165,119
4,late,376,48,0,0,42,0
4,late,377,48,1,0,30,0
4,late,378,48,2,0,40,0
4,late,379,48,3,0,47,0
4,late,380,48,4,0,42,0
4,late,381,48,5,0,46,0
4,late,382,48,6,0,29,0
4,late,383,48,7,0,23,0
4,late,384,49,0,0,36,0
4,late,385,49,1,0,33,0
4,late,386,49,2,0,33,0
4,late,387,49,3,0,33,0
4,late,388,49,4,0,53,0
4,late,389,49,5,0,34,0
4,late,390,49,6,0,42,0
4,late,391,49,7,0,40,0
4,late,392,50,0,0,40,0
4,late,393,50,1,0,32,0
4,late,394,50,2,0,36,0
4,late,395,50,3,0,33,0
4,late,396,50,4,0,30,0
4,late,397,50,5,0,28,0
4,late,398,50,6,0,37,0
4,late,399,50,7,0,39,0
4,late,400,51,0,1,147,109
4,late,401,51,1,1,152,121
4,late,402,51,2,1,136,92
4,late,403,51,3,1,151,125
4,late,404,51,4,1,149,108
4,late,405,51,5,1,159,126
4,late,406,51,6,1,139,110
4,late,407,51,7,1,159,119
4,late,408,52,0,0,34,0
4,late,409,52,1,0,45,0
4,late,410,52,2,0,32,0
4,late,411,52,3,0,33,0
4,late,412,52,4,0,42,0
4,late,413,52,5,0,36,0
4,late,414,52,6,0,41,0
4,late,415,52,7,0,33,0
4,late,416,53,0,0,33,0
4,late,417,53,1,0,34,0
4,late,418,53,2,0,35,0
4,late,419,53,3,0,40,0
4,late,420,53,4,0,35,0
4,late,421,53,5,0,37,0
4,late,422,53,6,0,40,0
4,late,423,53,7,0,28,0
4,late,424,54,0,0,43,0
4,late,425,54,1,0,34,0
4,late,426,54,2,0,32,0
4,late,427,54,3,0,32,0
4,late,428,54,4,0,37,0
4,late,429,54,5,0,31,0
4,late,430,54,6,0,46,0
4,late,431,54,7,0,40,0
4,late,432,55,0,1,134,105
4,late,433,55,1,1,123,90
4,late,434,55,2,1,148,116
4,late,435,55,3,1,127,89
4,late,436,55,4,1,127,100
4,late,437,55,5,1,123,98
4,late,438,55,6,1,155,115
4,late,439,55,7,1,112,87
4,late,440,56,0,0,36,0
4,late,441,56,1,0,34,0
4,late,442,56,2,0,33,0
4,late,443,56,3,0,32,0
4,late,444,56,4,0,31,0
4,late,445,56,5,0,33,0
4,late,446,56,6,0,26,0
4,late,447,56,7,0,36,0
4,late,448,57,0,0,42,0
4,late,449,57,1,0,20,0
4,late,450,57,2,0,29,0
4,late,451,57,3,0,23,0
4,late,452,57,4,0,32,0
4,late,453,57,5,0,28,0
4,late,454,57,6,0,36,0
4,late,455,57,7,0,33,0
4,late,456,58,0,0,26,0
4,late,457,58,1,0,36,0
4,late,458,58,2,0,31,0
4,late,459,58,3,0,33,0
4,late,460,58,4,0,36,0
4,late,461,58,5,0,27,0
4,late,462,58,6,0,28,0
4,late,463,58,7,0,30,0
4,late,464,59,0,1,126,100
4,late,465,59,1,1,113,86
4,late,466,59,2,1,114,77
4,late,467,59,3,1,109,87
4,late,468,59,4,1,138,96
4,late,469,59,5,1,110,80
4,late,470,59,6,1,149,113
4,late,471,59,7,1,130,90
4,late,472,60,0,0,30,0
4,late,473,60,1,0,25,0
4,late,474,60,2,0,38,0
4,late,475,60,3,0,38,0
4,late,476,60,4,0,38,0
4,late,477,60,5,0,32,0
4,late,478,60,6,0,34,0
4,late,479,60,7,0,34,0
4,late,480,61,0,0,31,0
4,late,481,61,1,0,27,0
4,late,482,61,2,0,28,0
4,late,483,61,3,0,26,0
4,late,484,61,4,0,20,0
4,late,485,61,5,0,31,0
4,late,486,61,6,0,22,0
4,late,487,61,7,0,29,0
4,late,488,62,0,0,38,0
4,late,489,62,1,0,27,0
4,late,490,62,2,0,22,0
4,late,491,62,3,0,32,0
4,late,492,62,4,0,31,0
4,late,493,62,5,0,30,0
4,late,494,62,6,0,28,0
4,late,495,62,7,0,31,0
4,late,496,63,0,1,114,90
4,late,497,63,1,1,98,72
4,late,498,63,2,1,127,100
4,late,499,63,3,1,103,82
4,late,500,63,4,1,131,93
4,late,501,63,5,1,121,98
4,late,502,63,6,1,92,67
4,late,503,63,7,1,114,89
4,late,504,64,0,0,25,0
4,late,505,64,1,0,35,0
4,late,506,64,2,0,30,0
4,late,507,64,3,0,28,0
4,late,508,64,4,0,32,0
4,late,509,64,5,0,21,0
4,late,510,64,6,0,37,0
4,late,511,64,7,0,20,0
5,early,0,1,0,0,3318,0
5,early,1,1,1,0,3309,0
5,early,2,1,2,0,3368,0
5,early,3,1,3,0,3299,0
5,early,4,1,4,0,3263,0
5,early,5,1,5,0,3294,0
5,early,6,1,6,0,3302,0
5,early,7,1,7,0,3315,0
5,early,8,2,0,0,1529,0
5,early,9,2,1,0,1511,0
5,early,10,2,2,0,1476,0
5,early,11,2,3,0,1484,0
5,early,12,2,4,0,1495,0
5,early,13,2,5,0,1497,0
5,early,14,2,6,0,1510,0
5,early,15,2,7,0,1530,0
5,early,16,3,0,1,3823,2881
5,early,17,3,1,1,3764,2817
5,early,18,3,2,1,3755,2799
5,early,19,3,3,1,3737,2812
5,early,20,3,4,1,3565,2651
5,early,21,3,5,1,3739,2819
5,early,22,3,6,1,3717,2821
5,early,23,3,7,1,3809,2840
5,early,24,4,0,0,667,0
5,early,25,4,1,0,735,0
5,early,26,4,2,0,660,0
5,early,27,4,3,0,683,0
5,early,28,4,4,0,736,0
5,early,29,4,5,0,674,0
5,early,30,4,6,0,690,0
5,early,31,4,7,0,690,0
5,early,32,5,0,0,566,0
5,early,33,5,1,0,533,0
5,early,34,5,2,0,502,0
5,early,35,5,3,0,520,0
5,early,36,5,4,0,511,0
5,early,37,5,5,0,506,0
5,early,38,5,6,0,487,0
5,early,39,5,7,0,548,0
5,early,40,6,0,0,427,0
5,early,41,6,1,0,429,0
5,early,42,6,2,0,416,0
5,early,43,6,3,0,430,0
5,early,44,6,4,0,425,0
5,early,45,6,5,0,408,0
5,early,46,6,6,0,422,0
5,early,47,6,7,0,450,0
5,early,48,7,0,1,1428,1050
5,early,49,7,1,1,1362,1019
5,early,50,7,2,1,1395,1040
5,early,51,7,3,1,1479,1134
5,early,52,7,4,1,1408,1066
5,early,53,7,5,1,1522,1144
5,early,54,7,6,1,1371,1045
5,early,55,7,7,1,1377,1036
5,early,56,8,0,0,326,0
5,early,57,8,1,0,303,0
5,early,58,8,2,0,297,0
5,early,59,8,3,0,302,0
5,early,60,8,4,0,304,0
5,early,61,8,5,0,299,0
5,early,62,8,6,0,330,0
5,early,63,8,7,0,311,0
5,early,64,9,0,0,251,0
5,early,65,9,1,0,239,0
5,early,66,9,2,0,238,0
5,early,67,9,3,0,270,0
5,early,68,9,4,0,255,0
5,early,69,9,5,0,278,0
5,early,70,9,6,0,276,0
5,early,71,9,7,0,261,0
5,early,72,10,0,0,228,0
5,early,73,10,1,0,257,0
5,early,74,10,2,0,227,0
5,early,75,10,3,0,250,0
5,early,76,10,4,0,245,0
5,early,77,10,5,0,220,0
5,early,78,10,6,0,233,0
5,early,79,10,7,0,234,0
5,early,80,11,0,1,816,611
5,early,81,11,1,1,804,615
5,early,82,11,2,1,827,621
5,early,83,11,3,1,839,646
5,early,84,11,4,1,832,649
5,early,85,11,5,1,865,652
5,early,86,11,6,1,868,653
5,early,87,11,7,1,848,634
5,early,88,12,0,0,181,0
5,early,89,12,1,0,192,0
5,early,90,12,2,0,197,0
5,early,91,12,3,0,178,0
5,early,92,12,4,0,208,0
5,early,93,12,5,0,181,0
5,early,94,12,6,0,170,0
5,early,95,12,7,0,209,0
5,early,96,13,0,0,181,0
5,early,97,13,1,0,192,0
5,early,98,13,2,0,168,0
5,early,99,13,3,0,169,0
5,early,100,13,4,0,175,0
5,early,101,13,5,0,175,0
5,early,102,13,6,0,155,0
5,early,103,13,7,0,169,0
5,early,104,14,0,0,178,0
5,early,105,14,1,0,174,0
5,early,106,14,2,0,143,0
5,early,107,14,3,0,167,0
5,early,108,14,4,0,163,0
5,early,109,14,5,0,142,0
5,early,110,14,6,0,134,0
5,early,111,14,7,0,153,0
5,early,112,15,0,1,594,442
5,early,113,15,1,1,590,440
5,early,114,15,2,1,564,399
5,early,115,15,3,1,574,417
5,early,116,15,4,1,593,458
5,early,117,15,5,1,585,439
5,early,118,15,6,1,595,428
5,early,119,15,7,1,569,428
5,early,120,16,0,0,131,0
5,early,121,16,1,0,129,0
5,early,122,16,2,0,134,0
5,early,123,16,3,0,150,0
5,early,124,16,4,0,135,0
5,early,125,16,5,0,130,0
5,early,126,16,6,0,133,0
5,early,127,16,7,0,159,0
5,early,128,17,0,0,138,0
5,early,129,17,1,0,110,0
5,early,130,17,2,0,145,0
5,early,131,17,3,0,127,0
5,early,132,17,4,0,120,0
5,early,133,17,5,0,113,0
5,early,134,17,6,0,132,0
5,early,135,17,7,0,125,0
5,early,136,18,0,0,116,0
5,early,137,18,1,0,123,0
5,early,138,18,2,0,129,0
5,early,139,18,3,0,115,0
5,early,140,18,4,0,123,0
5,early,141,18,5,0,115,0
5,early,142,18,6,0,123,0
5,early,143,18,7,0,129,0
5,early,144,19,0,1,479,360
5,early,145,19,1,1,464,342
5,early,146,19,2,1,462,344
5,early,147,19,3,1,440,339
5,early,148,19,4,1,467,338
5,early,149,19,5,1,454,336
5,early,150,19,6,1,475,354
5,early,151,19,7,1,444,341
5,early,152,20,0,0,108,0
5,early,153,20,1,0,107,0
5,early,154,20,2,0,108,0
5,early,155,20,3,0,113,0
5,early,156,20,4,0,99,0
5,early,157,20,5,0,94,0
5,early,158,20,6,0,108,0
5,early,159,20,7,0,101,0
5,early,160,21,0,0,115,0
5,early,161,21,1,0,91,0
5,early,162,21,2,0,101,0
5,early,163,21,3,0,116,0
5,early,164,21,4,0,105,0
5,early,165,21,5,0,97,0
5,early,166,21,6,0,115,0
5,early,167,21,7,0,90,0
5,early,168,22,0,0,89,0
5,early,169,22,1,0,93,0
5,early,170,22,2,0,105,0
5,early,171,22,3,0,97,0
5,early,172,22,4,0,98,0
5,early,173,22,5,0,106,0
5,early,174,22,6,0,88,0
5,early,175,22,7,0,104,0
5,early,176,23,0,1,389,293
5,early,177,23,1,1,392,286
5,early,178,23,2,1,365,272
5,early,179,23,3,1,331,248
5,early,180,23,4,1,346,271
5,early,181,23,5,1,385,302
5,early,182,23,6,1,376,286
5,early,183,23,7,1,394,284
5,early,184,24,0,0,83,0
5,early,185,24,1,0,77,0
5,early,186,24,2,0,72,0
5,early,187,24,3,0,101,0
5,early,188,24,4,0,83,0
5,early,189,24,5,0,80,0
5,early,190,24,6,0,92,0
5,early,191,24,7,0,82,0
5,early,192,25,0,0,89,0
5,early,193,25,1,0,88,0
5,early,194,25,2,0,78,0
5,early,195,25,3,0,73,0
5,early,196,25,4,0,83,0
5,early,197,25,5,0,80,0
5,early,198,25,6,0,79,0
5,early,199,25,7,0,97,0
5,early,200,26,0,0,79,0
5,early,201,26,1,0,85,0
5,early,202,26,2,0,75,0
5,early,203,26,3,0,64,0
5,early,204,26,4,0,68,0
5,early,205,26,5,0,86,0
5,early,206,26,6,0,81,0
5,early,207,26,7,0,80,0
5,early,208,27,0,1,335,243
5,early,209,27,1,1,291,218
5,early,210,27,2,1,305,226
5,early,211,27,3,1,281,212
5,early,212,27,4,1,314,238
5,early,213,27,5,1,313,239
5,early,214,27,6,1,311,242
5,early,215,27,7,1,331,236
5,early,216,28,0,0,80,0
5,early,217,28,1,0,79,0
5,early,218,28,2,0,72,0
5,early,219,28,3,0,78,0
5,early,220,28,4,0,74,0
5,early,221,28,5,0,58,0
5,early,222,28,6,0,74,0
5,early,223,28,7,0,77,0
5,early,224,29,0,0,71,0
5,early,225,29,1,0,66,0
5,early,226,29,2,0,67,0
5,early,227,29,3,0,71,0
5,early,228,29,4,0,66,0
5,early,229,29,5,0,60,0
5,early,230,29,6,0,74,0
5,early,231,29,7,0,69,0
5,early,232,30,0,0,67,0
5,early,233,30,1,0,78,0
5,early,234,30,2,0,71,0
5,early,235,30,3,0,65,0
5,early,236,30,4,0,71,0
5,early,237,30,5,0,71,0
5,early,238,30,6,0,64,0
5,early,239,30,7,0,88,0
5,early,240,31,0,1,231,174
5,early,241,31,1,1,267,206
5,early,242,31,2,1,256,193
5,early,243,31,3,1,263,193
5,early,244,31,4,1,264,196
5,early,245,31,5,1,243,193
5,early,246,31,6,1,243,182
5,early,247,31,7,1,256,199
5,early,248,32,0,0,58,0
5,early,249,32,1,0,65,0
5,early,250,32,2,0,68,0
5,early,251,32,3,0,58,0
5,early,252,32,4,0,57,0
5,early,253,32,5,0,66,0
5,early,254,32,6,0,65,0
5,early,255,32,7,0,53,0
5,early,256,33,0,0,70,0
5,early,257,33,1,0,54,0
5,early,258,33,2,0,60,0
5,early,259,33,3,0,69,0
5,early,260,33,4,0,61,0
5,early,261,33,5,0,67,0
5,early,262,33,6,0,76,0
5,early,263,33,7,0,66,0
5,early,264,34,0,0,71,0
5,early,265,34,1,0,55,0
5,early,266,34,2,0,60,0
5,early,267,34,3,0,56,0
5,early,268,34,4,0,52,0
5,early,269,34,5,0,53,0
5,early,270,34,6,0,74,0
5,early,271,34,7,0,45,0
5,early,272,35,0,1,218,161
5,early,273,35,1,1,192,147
5,early,274,35,2,1,240,184
5,early,275,35,3,1,238,187
5,early,276,35,4,1,215,152
5,early,277,35,5,1,196,145
5,early,278,35,6,1,238,179
5,early,279,35,7,1,215,159
5,early,280,36,0,0,56,0
5,early,281,36,1,0,49,0
5,early,282,36,2,0,52,0
5,early,283,36,3,0,52,0
5,early,284,36,4,0,54,0
5,early,285,36,5,0,54,0
5,early,286,36,6,0,39,0
5,early,287,36,7,0,53,0
5,early,288,37,0,0,63,0
5,early,289,37,1,0,45,0
5,early,290,37,2,0,46,0
5,early,291,37,3,0,42,0
5,early,292,37,4,0,52,0
5,early,293,37,5,0,43,0
5,early,294,37,6,0,41,0
5,early,295,37,7,0,45,0
5,early,296,38,0,0,42,0
5,early,297,38,1,0,56,0
5,early,298,38,2,0,49,0
5,early,299,38,3,0,47,0
5,early,300,38,4,0,44,0
5,early,301,38,5,0,54,0
5,early,302,38,6,0,64,0
5,early,303,38,7,0,50,0
5,early,304,39,0,1,177,141
5,early,305,39,1,1,182,131
5,early,306,39,2,1,212,155
5,early,307,39,3,1,212,168
5,early,308,39,4,1,193,139
5,early,309,39,5,1,189,134
5,early,310,39,6,1,199,150
5,early,311,39,7,1,194,132
5,early,312,40,0,0,47,0
5,early,313,40,1,0,33,0
5,early,314,40,2,0,58,0
5,early,315,40,3,0,47,0
5,early,316,40,4,0,48,0
5,early,317,40,5,0,43,0
5,early,318,40,6,0,41,0
5,early,319,40,7,0,49,0
5,early,320,41,0,0,62,0
5,early,321,41,1,0,45,0
5,early,322,41,2,0,43,0
5,early,323,41,3,0,49,0
5,early,324,41,4,0,47,0
5,early,325,41,5,0,35,0
5,early,326,41,6,0,43,0
5,early,327,41,7,0,42,0
5,early,328,42,0,0,51,0
5,early,329,42,1,0,50,0
5,early,330,42,2,0,56,0
5,early,331,42,3,0,54,0
5,early,332,42,4,0,39,0
5,early,333,42,5,0,53,0
5,early,334,42,6,0,49,0
5,early,335,42,7,0,52,0
5,early,336,43,0,1,165,125
5,early,337,43,1,1,160,109
5,early,338,43,2,1,177,126
5,early,339,43,3,1,178,135
5,early,340,43,4,1,184,141
5,early,341,43,5,1,184,140
5,early,342,43,6,1,201,153
5,early,343,43,7,1,184,136
5,early,344,44,0,0,48,0
5,early,345,44,1,0,52,0
5,early,346,44,2,0,29,0
5,early,347,44,3,0,31,0
5,early,348,44,4,0,41,0
5,early,349,44,5,0,39,0
5,early,350,44,6,0,38,0
5,early,351,44,7,0,43,0
5,early,352,45,0,0,47,0
5,early,353,45,1,0,40,0
5,early,354,45,2,0,42,0
5,early,355,45,3,0,39,0
5,early,356,45,4,0,44,0
5,early,357,45,5,0,46,0
5,early,358,45,6,0,41,0
5,early,359,45,7,0,36,0
5,early,360,46,0,0,39,0
5,early,361,46,1,0,33,0
5,early,362,46,2,0,43,0
5,early,363,46,3,0,32,0
5,early,364,46,4,0,37,0
5,early,365,46,5,0,33,0
5,early,366,46,6,0,45,0
5,early,367,46,7,0,46,0
5,early,368,47,0,1,159,126
5,early,369,47,1,1,148,118
5,early,370,47,2,1,165,125
5,early,371,47,3,1,137,118
5,early,372,47,4,1,165,118
5,early,373,47,5,1,145,100
5,early,374,47,6,1,185,136
5,early,375,47,7,1,153,115
5,early,376,48,0,0,37,0
5,early,377,48,1,0,34,0
5,early,378,48,2,0,47,0
5,early,379,48,3,0,30,0
5,early,380,48,4,0,40,0
5,early,381,48,5,0,46,0
5,early,382,48,6,0,48,0
5,early,383,48,7,0,33,0
5,early,384,49,0,0,43,0
5,early,385,49,1,0,38,0
5,early,386,49,2,0,38,0
5,early,387,49,3,0,39,0
5,early,388,49,4,0,51,0
5,early,389,49,5,0,46,0
5,early,390,49,6,0,36,0
5,early,391,49,7,0,37,0
5,early,392,50,0,0,34,0
5,early,393,50,1,0,33,0
5,early,394,50,2,0,45,0
5,early,395,50,3,0,44,0
5,early,396,50,4,0,45,0
5,early,397,50,5,0,38,0
5,early,398,50,6,0,35,0
5,early,399,50,7,0,42,0
5,early,400,51,0,1,138,101
5,early,401,51,1,1,155,124
5,early,402,51,2,1,136,103
5,early,403,51,3,1,145,116
5,early,404,51,4,1,140,108
5,early,405,51,5,1,143,105
5,early,406,51,6,1,157,109
5,early,407,51,7,1,140,102
5,early,408,52,0,0,34,0
5,early,409,52,1,0,42,0
5,early,410,52,2,0,28,0
5,early,411,52,3,0,39,0
5,early,412,52,4,0,34,0
5,early,413,52,5,0,31,0
5,early,414,52,6,0,24,0
5,early,415,52,7,0,43,0
5,early,416,53,0,0,42,0
5,early,417,53,1,0,46,0
5,early,418,53,2,0,26,0
5,early,419,53,3,0,48,0
5,early,420,53,4,0,39,0
5,early,421,53,5,0,29,0
5,early,422,53,6,0,45,0
5,early,423,53,7,0,41,0
5,early,424,54,0,0,40,0
5,early,425,54,1,0,32,0
5,early,426,54,2,0,36,0
5,early,427,54,3,0,42,0
5,early,428,54,4,0,34,0
5,early,429,54,5,0,40,0
5,early,430,54,6,0,29,0
5,early,431,54,7,0,35,0
5,early,432,55,0,1,140,106
5,early,433,55,1,1,137,97
5,early,434,55,2,1,122,90
5,early,435,55,3,1,127,98
5,early,436,55,4,1,138,109
5,early,437,55,5,1,145,109
5,early,438,55,6,1,132,93
5,early,439,55,7,1,111,93
5,early,440,56,0,0,32,0
5,early,441,56,1,0,29,0
5,early,442,56,2,0,23,0
5,early,443,56,3,0,27,0
5,early,444,56,4,0,22,0
5,early,445,56,5,0,35,0
5,early,446,56,6,0,33,0
5,early,447,56,7,0,36,0
5,early,448,57,0,0,32,0
5,early,449,57,1,0,35,0
5,early,450,57,2,0,31,0
5,early,451,57,3,0,29,0
5,early,452,57,4,0,33,0
5,early,453,57,5,0,34,0
5,early,454,57,6,0,25,0
5,early,455,57,7,0,31,0
5,early,456,58,0,0,30,0
5,early,457,58,1,0,30,0
5,early,458,58,2,0,32,0
5,early,459,58,3,0,38,0
5,early,460,58,4,0,28,0
5,early,461,58,5,0,36,0
5,early,462,58,6,0,30,0
5,early,463,58,7,0,30,0
5,early,464,59,0,1,113,87
5,early,465,59,1,1,126,98
5,early,466,59,2,1,115,88
5,early,467,59,3,1,119,90
5,early,468,59,4,1,171,133
5,early,469,59,5,1,134,99
5,early,470,59,6,1,119,87
5,early,471,59,7,1,127,96
5,early,472,60,0,0,26,0
5,early,473,60,1,0,34,0
5,early,474,60,2,0,32,0
5,early,475,60,3,0,31,0
5,early,476,60,4,0,31,0
5,early,477,60,5,0,23,0
5,early,478,60,6,0,33,0
5,early,479,60,7,0,34,0
5,early,480,61,0,0,31,0
5,early,481,61,1,0,15,0
5,early,482,61,2,0,22,0
5,early,483,61,3,0,30,0
5,early,484,61,4,0,27,0
5,early,485,61,5,0,26,0
5,early,486,61,6,0,33,0
5,early,487,61,7,0,31,0
5,early,488,62,0,0,26,0
5,early,489,62,1,0,29,0
5,early,490,62,2,0,29,0
5,early,491,62,3,0,36,0
5,early,492,62,4,0,27,0
5,early,493,62,5,0,34,0
5,early,494,62,6,0,22,0
5,early,495,62,7,0,29,0
5,early,496,63,0,1,105,79
5,early,497,63,1,1,119,91
5,early,498,63,2,1,121,89
5,early,499,63,3,1,104,76
5,early,500,63,4,1,116,92
5,early,501,63,5,1,146,110
5,early,502,63,6,1,105,82
5,early,503,63,7,1,102,75
5,early,504,64,0,0,27,0
5,early,505,64,1,0,33,0
5,early,506,64,2,0,28,0
5,early,507,64,3,0,27,0
5,early,508,64,4,0,32,0
5,early,509,64,5,0,26,0
5,early,510,64,6,0,23,0
5,early,511,64,7,0,33,0
5,uniform,0,1,0,0,3318,0
5,uniform,1,1,1,0,3309,0
5,uniform,2,1,2,0,3368,0
5,uniform,3,1,3,0,3299,0
5,uniform,4,1,4,0,3263,0
5,uniform,5,1,5,0,3294,0
5,uniform,6,1,6,0,3302,0
5,uniform,7,1,7,0,3315,0
5,uniform,8,2,0,0,1529,0
5,uniform,9,2,1,0,1511,0
5,uniform,10,2,2,0,1476,0
5,uniform,11,2,3,0,1484,0
5,uniform,12,2,4,0,1495,0
5,uniform,13,2,5,0,1497,0
5,uniform,14,2,6,0,1510,0
5,uniform,15,2,7,0,1530,0
5,uniform,16,3,0,1,3823,2881
5,uniform,17,3,1,1,3764,2817
5,uniform,18,3,2,1,3755,2799
5,uniform,19,3,3,1,3737,2812
5,uniform,20,3,4,1,3565,2651
5,uniform,21,3,5,1,3739,2819
5,uniform,22,3,6,1,3717,2821
5,uniform,23,3,7,1,3809,2840
5,uniform,24,4,0,0,667,0
5,uniform,25,4,1,0,735,0
5,uniform,26,4,2,0,660,0
5,uniform,27,4,3,0,683,0
5,uniform,28,4,4,0,736,0
5,uniform,29,4,5,0,674,0
5,uniform,30,4,6,0,690,0
5,uniform,31,4,7,0,690,0
5,uniform,32,5,0,0,566,0
5,uniform,33,5,1,0,533,0
5,uniform,34,5,2,0,502,0
5,uniform,35,5,3,0,520,0
5,uniform,36,5,4,0,511,0
5,uniform,37,5,5,0,506,0
5,uniform,38,5,6,0,487,0
5,uniform,39,5,7,0,548,0
5,uniform,40,6,0,0,427,0
5,uniform,41,6,1,0,429,0
5,uniform,42,6,2,0,416,0
5,uniform,43,6,3,0,430,0
5,uniform,44,6,4,0,425,0
5,uniform,45,6,5,0,408,0
5,uniform,46,6,6,0,422,0
5,uniform,47,6,7,0,450,0
5,uniform,48,7,0,1,1428,1050
5,uniform,49,7,1,1,1362,1019
5,uniform,50,7,2,1,1395,1040
5,uniform,51,7,3,1,1479,1134
5,uniform,52,7,4,1,1408,1066
5,uniform,53,7,5,1,1522,1144
5,uniform,54,7,6,1,1371,1045
5,uniform,55,7,7,1,1377,1036
5,uniform,56,8,0,0,326,0
5,uniform,57,8,1,0,303,0
5,uniform,58,8,2,0,297,0
5,uniform,59,8,3,0,302,0
5,uniform,60,8,4,0,304,0
5,uniform,61,8,5,0,299,0
5,uniform,62,8,6,0,330,0
5,uniform,63,8,7,0,311,0
5,uniform,64,9,0,0,251,0
5,uniform,65,9,1,0,239,0
5,uniform,66,9,2,0,238,0
5,uniform,67,9,3,0,270,0
5,uniform,68,9,4,0,255,0
5,uniform,69,9,5,0,278,0
5,uniform,70,9,6,0,276,0
5,uniform,71,9,7,0,261,0
5,uniform,72,10,0,0,228,0
5,uniform,73,10,1,0,257,0
5,uniform,74,10,2,0,227,0
5,uniform,75,10,3,0,250,0
5,uniform,76,10,4,0,245,0
5,uniform,77,10,5,0,220,0
5,uniform,78,10,6,0,233,0
5,uniform,79,10,7,0,234,0
5,uniform,80,11,0,1,816,611
5,uniform,81,11,1,1,804,615
5,uniform,82,11,2,1,827,621
5,uniform,83,11,3,1,839,646
5,uniform,84,11,4,1,832,649
5,uniform,85,11,5,1,865,652
5,uniform,86,11,6,1,868,653
5,uniform,87,11,7,1,848,634
5,uniform,88,12,0,0,181,0
5,uniform,89,12,1,0,192,0
5,uniform,90,12,2,0,197,0
5,uniform,91,12,3,0,178,0
5,uniform,92,12,4,0,208,0
5,uniform,93,12,5,0,181,0
5,uniform,94,12,6,0,170,0
5,uniform,95,12,7,0,209,0
5,uniform,96,13,0,0,181,0
5,uniform,97,13,1,0,192,0
5,uniform,98,13,2,0,168,0
5,uniform,99,13,3,0,169,0
5,uniform,100,13,4,0,175,0
5,uniform,101,13,5,0,175,0
5,uniform,102,13,6,0,155,0
5,uniform,103,13,7,0,169,0
5,uniform,104,14,0,0,178,0
5,uniform,105,14,1,0,174,0
5,uniform,106,14,2,0,143,0
5,uniform,107,14,3,0,167,0
5,uniform,108,14,4,0,163,0
5,uniform,109,14,5,0,142,0
5,uniform,110,14,6,0,134,0
5,uniform,111,14,7,0,153,0
5,uniform,112,15,0,1,594,442
5,uniform,113,15,1,1,590,440
5,uniform,114,15,2,1,564,399
5,uniform,115,15,3,1,574,417
5,uniform,116,15,4,1,593,458
5,uniform,117,15,5,1,585,439
5,uniform,118,15,6,1,595,428
5,uniform,119,15,7,1,569,428
5,uniform,120,16,0,0,131,0
5,uniform,121,16,1,0,129,0
5,uniform,122,16,2,0,134,0
5,uniform,123,16,3,0,150,0
5,uniform,124,16,4,0,135,0
5,uniform,125,16,5,0,130,0
5,uniform,126,16,6,0,133,0
5,uniform,127,16,7,0,159,0
5,uniform,128,17,0,0,138,0
5,uniform,129,17,1,0,110,0
5,uniform,130,17,2,0,145,0
5,uniform,131,17,3,0,127,0
5,uniform,132,17,4,0,120,0
5,uniform,133,17,5,0,113,0
5,uniform,134,17,6,0,132,0
5,uniform,135,17,7,0,125,0
5,uniform,136,18,0,0,116,0
5,uniform,137,18,1,0,123,0
5,uniform,138,18,2,0,129,0
5,uniform,139,18,3,0,115,0
5,uniform,140,18,4,0,123,0
5,uniform,141,18,5,0,115,0
5,uniform,142,18,6,0,123,0
5,uniform,143,18,7,0,129,0
5,uniform,144,19,0,1,479,360
5,uniform,145,19,1,1,464,342
5,uniform,146,19,2,1,462,344
5,uniform,147,19,3,1,440,339
5,uniform,148,19,4,1,467,338
5,uniform,149,19,5,1,454,336
5,uniform,150,19,6,1,475,354
5,uniform,151,19,7,1,444,341
5,uniform,152,20,0,0,108,0
5,uniform,153,20,1,0,107,0
5,uniform,154,20,2,0,108,0
5,uniform,155,20,3,0,113,0
5,uniform,156,20,4,0,99,0
5,uniform,157,20,5,0,94,0
5,uniform,158,20,6,0,108,0
5,uniform,159,20,7,0,101,0
5,uniform,160,21,0,0,115,0
5,uniform,161,21,1,0,91,0
5,uniform,162,21,2,0,101,0
5,uniform,163,21,3,0,116,0
5,uniform,164,21,4,0,105,0
5,uniform,165,21,5,0,97,0
5,uniform,166,21,6,0,115,0
5,uniform,167,21,7,0,90,0
5,uniform,168,22,0,0,89,0
5,uniform,169,22,1,0,93,0
5,uniform,170,22,2,0,105,0
5,uniform,171,22,3,0,97,0
5,uniform,172,22,4,0,98,0
5,uniform,173,22,5,0,106,0
5,uniform,174,22,6,0,88,0
5,uniform,175,22,7,0,104,0
5,uniform,176,23,0,1,389,293
5,uniform,177,23,1,1,392,286
5,uniform,178,23,2,1,365,272
5,uniform,179,23,3,1,331,248
5,uniform,180,23,4,1,346,271
5,uniform,181,23,5,1,385,302
5,uniform,182,23,6,1,376,286
5,uniform,183,23,7,1,394,284
5,uniform,184,24,0,0,83,0
5,uniform,185,24,1,0,77,0
5,uniform,186,24,2,0,72,0
5,uniform,187,24,3,0,101,0
5,uniform,188,24,4,0,83,0
5,uniform,189,24,5,0,80,0
5,uniform,190,24,6,0,92,0
5,uniform,191,24,7,0,82,0
5,uniform,192,25,0,0,89,0
5,uniform,193,25,1,0,88,0
5,uniform,194,25,2,0,78,0
5,uniform,195,25,3,0,73,0
5,uniform,196,25,4,0,83,0
5,uniform,197,25,5,0,80,0
5,uniform,198,25,6,0,79,0
5,uniform,199,25,7,0,97,0
5,uniform,200,26,0,0,79,0
5,uniform,201,26,1,0,85,0
5,uniform,202,26,2,0,75,0
5,uniform,203,26,3,0,64,0
5,uniform,204,26,4,0,68,0
5,uniform,205,26,5,0,86,0
5,uniform,206,26,6,0,81,0
5,uniform,207,26,7,0,80,0
5,uniform,208,27,0,1,335,243
5,uniform,209,27,1,1,291,218
5,uniform,210,27,2,1,305,226
5,uniform,211,27,3,1,281,212
5,uniform,212,27,4,1,314,238
5,uniform,213,27,5,1,313,239
5,uniform,214,27,6,1,311,242
5,uniform,215,27,7,1,331,236
5,uniform,216,28,0,0,80,0
5,uniform,217,28,1,0,79,0
5,uniform,218,28,2,0,72,0
5,uniform,219,28,3,0,78,0
5,uniform,220,28,4,0,74,0
5,uniform,221,28,5,0,58,0
5,uniform,222,28,6,0,74,0
5,uniform,223,28,7,0,77,0
5,uniform,224,29,0,0,71,0
5,uniform,225,29,1,0,66,0
5,uniform,226,29,2,0,67,0
5,uniform,227,29,3,0,71,0
5,uniform,228,29,4,0,66,0
5,uniform,229,29,5,0,60,0
5,uniform,230,29,6,0,74,0
5,uniform,231,29,7,0,69,0
5,uniform,232,30,0,0,67,0
5,uniform,233,30,1,0,78,0
5,uniform,234,30,2,0,71,0
5,uniform,235,30,3,0,65,0
5,uniform,236,30,4,0,71,0
5,uniform,237,30,5,0,71,0
5,uniform,238,30,6,0,64,0
5,uniform,239,30,7,0,88,0
5,uniform,240,31,0,1,231,174
5,uniform,241,31,1,1,267,206
5,uniform,242,31,2,1,256,193
5,uniform,243,31,3,1,263,193
5,uniform,244,31,4,1,264,196
5,uniform,245,31,5,1,243,193
5,uniform,246,31,6,1,243,182
5,uniform,247,31,7,1,256,199
5,uniform,248,32,0,0,58,0
5,uniform,249,32,1,0,65,0
5,uniform,250,32,2,0,68,0
5,uniform,251,32,3,0,58,0
5,uniform,252,32,4,0,57,0
5,uniform,253,32,5,0,66,0
5,uniform,254,32,6,0,65,0
5,uniform,255,32,7,0,53,0
5,uniform,256,33,0,0,70,0
5,uniform,257,33,1,0,54,0
5,uniform,258,33,2,0,60,0
5,uniform,259,33,3,0,69,0
5,uniform,260,33,4,0,61,0
5,uniform,261,33,5,0,67,0
5,uniform,262,33,6,0,76,0
5,uniform,263,33,7,0,66,0
5,uniform,264,34,0,0,71,0
5,uniform,265,34,1,0,55,0
5,uniform,266,34,2,0,60,0
5,uniform,267,34,3,0,56,0
5,uniform,268,34,4,0,52,0
5,uniform,269,34,5,0,53,0
5,uniform,270,34,6,0,74,0
5,uniform,271,34,7,0,45,0
5,uniform,272,35,0,1,218,161
5,uniform,273,35,1,1,192,147
5,uniform,274,35,2,1,240,184
5,uniform,275,35,3,1,238,187
5,uniform,276,35,4,1,215,152
5,uniform,277,35,5,1,196,145
5,uniform,278,35,6,1,238,179
5,uniform,279,35,7,1,215,159
5,uniform,280,36,0,0,56,0
5,uniform,281,36,1,0,49,0
5,uniform,282,36,2,0,52,0
5,uniform,283,36,3,0,52,0
5,uniform,284,36,4,0,54,0
5,uniform,285,36,5,0,54,0
5,uniform,286,36,6,0,39,0
5,uniform,287,36,7,0,53,0
5,uniform,288,37,0,0,63,0
5,uniform,289,37,1,0,45,0
5,uniform,290,37,2,0,46,0
5,uniform,291,37,3,0,42,0
5,uniform,292,37,4,0,52,0
5,uniform,293,37,5,0,43,0
5,uniform,294,37,6,0,41,0
5,uniform,295,37,7,0,45,0
5,uniform,296,38,0,0,42,0
5,uniform,297,38,1,0,56,0
5,uniform,298,38,2,0,49,0
5,uniform,299,38,3,0,47,0
5,uniform,300,38,4,0,44,0
5,uniform,301,38,5,0,54,0
5,uniform,302,38,6,0,64,0
5,uniform,303,38,7,0,50,0
5,uniform,304,39,0,1,177,141
5,uniform,305,39,1,1,182,131
5,uniform,306,39,2,1,212,155
5,uniform,307,39,3,1,212,168
5,uniform,308,39,4,1,193,139
5,uniform,309,39,5,1,189,134
5,uniform,310,39,6,1,199,150
5,uniform,311,39,7,1,194,132
5,uniform,312,40,0,0,47,0
5,uniform,313,40,1,0,33,0
5,uniform,314,40,2,0,58,0
5,uniform,315,40,3,0,47,0
5,uniform,316,40,4,0,48,0
5,uniform,317,40,5,0,43,0
5,uniform,318,40,6,0,41,0
5,uniform,319,40,7,0,49,0
5,uniform,320,41,0,0,62,0
5,uniform,321,41,1,0,45,0
5,uniform,322,41,2,0,43,0
5,uniform,323,41,3,0,49,0
5,uniform,324,41,4,0,47,0
5,uniform,325,41,5,0,35,0
5,uniform,326,41,6,0,43,0
5,uniform,327,41,7,0,42,0
5,uniform,328,42,0,0,51,0
5,uniform,329,42,1,0,50,0
5,uniform,330,42,2,0,56,0
5,uniform,331,42,3,0,54,0
5,uniform,332,42,4,0,39,0
5,uniform,333,42,5,0,53,0
5,uniform,334,42,6,0,49,0
5,uniform,335,42,7,0,52,0
5,uniform,336,43,0,1,165,125
5,uniform,337,43,1,1,160,109
5,uniform,338,43,2,1,177,126
5,uniform,339,43,3,1,178,135
5,uniform,340,43,4,1,184,141
5,uniform,341,43,5,1,184,140
5,uniform,342,43,6,1,201,153
5,uniform,343,43,7,1,184,136
5,uniform,344,44,0,0,48,0
5,uniform,345,44,1,0,52,0
5,uniform,346,44,2,0,29,0
5,uniform,347,44,3,0,31,0
5,uniform,348,44,4,0,41,0
5,uniform,349,44,5,0,39,0
5,uniform,350,44,6,0,38,0
5,uniform,351,44,7,0,43,0
5,uniform,352,45,0,0,47,0
5,uniform,353,45,1,0,40,0
5,uniform,354,45,2,0,42,0
5,uniform,355,45,3,0,39,0
5,uniform,356,45,4,0,44,0
5,uniform,357,45,5,0,46,0
5,uniform,358,45,6,0,41,0
5,uniform,359,45,7,0,36,0
5,uniform,360,46,0,0,39,0
5,uniform,361,46,1,0,33,0
5,uniform,362,46,2,0,43,0
5,uniform,363,46,3,0,32,0
5,uniform,364,46,4,0,37,0
5,uniform,365,46,5,0,33,0
5,uniform,366,46,6,0,45,0
5,uniform,367,46,7,0,46,0
5,uniform,368,47,0,1,159,126
5,uniform,369,47,1,1,148,118
5,uniform,370,47,2,1,165,125
5,uniform,371,47,3,1,137,118
5,uniform,372,47,4,1,165,118
5,uniform,373,47,5,1,145,100
5,uniform,374,47,6,1,185,136
5,uniform,375,47,7,1,153,115
5,uniform,376,48,0,0,37,0
5,uniform,377,48,1,0,34,0
5,uniform,378,48,2,0,47,0
5,uniform,379,48,3,0,30,0
5,uniform,380,48,4,0,40,0
5,uniform,381,48,5,0,46,0
5,uniform,382,48,6,0,48,0
5,uniform,383,48,7,0,33,0
5,uniform,384,49,0,0,43,0
5,uniform,385,49,1,0,38,0
5,uniform,386,49,2,0,38,0
5,uniform,387,49,3,0,39,0
5,uniform,388,49,4,0,51,0
5,uniform,389,49,5,0,46,0
5,uniform,390,49,6,0,36,0
5,uniform,391,49,7,0,37,0
5,uniform,392,50,0,0,34,0
5,uniform,393,50,1,0,33,0
5,uniform,394,50,2,0,45,0
5,uniform,395,50,3,0,44,0
5,uniform,396,50,4,0,45,0
5,uniform,397,50,5,0,38,0
5,uniform,398,50,6,0,35,0
5,uniform,399,50,7,0,42,0
5,uniform,400,51,0,1,138,101
5,uniform,401,51,1,1,155,124
5,uniform,402,51,2,1,136,103
5,uniform,403,51,3,1,145,116
5,uniform,404,51,4,1,140,108
5,uniform,405,51,5,1,143,105
5,uniform,406,51,6,1,157,109
5,uniform,407,51,7,1,140,102
5,uniform,408,52,0,0,34,0
5,uniform,409,52,1,0,42,0
5,uniform,410,52,2,0,28,0
5,uniform,411,52,3,0,39,0
5,uniform,412,52,4,0,34,0
5,uniform,413,52,5,0,31,0
5,uniform,414,52,6,0,24,0
5,uniform,415,52,7,0,43,0
5,uniform,416,53,0,0,42,0
5,uniform,417,53,1,0,46,0
5,uniform,418,53,2,0,26,0
5,uniform,419,53,3,0,48,0
5,uniform,420,53,4,0,39,0
5,uniform,421,53,5,0,29,0
5,uniform,422,53,6,0,45,0
5,uniform,423,53,7,0,41,0
5,uniform,424,54,0,0,40,0
5,uniform,425,54,1,0,32,0
5,uniform,426,54,2,0,36,0
5,uniform,427,54,3,0,42,0
5,uniform,428,54,4,0,34,0
5,uniform,429,54,5,0,40,0
5,uniform,430,54,6,0,29,0
5,uniform,431,54,7,0,35,0
5,uniform,432,55,0,1,140,106
5,uniform,433,55,1,1,137,97
5,uniform,434,55,2,1,122,90
5,uniform,435,55,3,1,127,98
5,uniform,436,55,4,1,138,109
5,uniform,437,55,5,1,145,109
5,uniform,438,55,6,1,132,93
5,uniform,439,55,7,1,111,93
5,uniform,440,56,0,0,32,0
5,uniform,441,56,1,0,29,0
5,uniform,442,56,2,0,23,0
5,uniform,443,56,3,0,27,0
5,uniform,444,56,4,0,22,0
5,uniform,445,56,5,0,35,0
5,uniform,446,56,6,0,33,0
5,uniform,447,56,7,0,36,0
5,uniform,448,57,0,0,32,0
5,uniform,449,57,1,0,35,0
5,uniform,450,57,2,0,31,0
5,uniform,451,57,3,0,29,0
5,uniform,452,57,4,0,33,0
5,uniform,453,57,5,0,34,0
5,uniform,454,57,6,0,25,0
5,uniform,455,57,7,0,31,0
5,uniform,456,58,0,0,30,0
5,uniform,457,58,1,0,30,0
5,uniform,458,58,2,0,32,0
5,uniform,459,58,3,0,38,0
5,uniform,460,58,4,0,28,0
5,uniform,461,58,5,0,36,0
5,uniform,462,58,6,0,30,0
5,uniform,463,58,7,0,30,0
5,uniform,464,59,0,1,113,87
5,uniform,465,59,1,1,126,98
5,uniform,466,59,2,1,115,88
5,uniform,467,59,3,1,119,90
5,uniform,468,59,4,1,171,133
5,uniform,469,59,5,1,134,99
5,uniform,470,59,6,1,119,87
5,uniform,471,59,7,1,127,96
5,uniform,472,60,0,0,26,0
5,uniform,473,60,1,0,34,0
5,uniform,474,60,2,0,32,0
5,uniform,475,60,3,0,31,0
5,uniform,476,60,4,0,31,0
5,uniform,477,60,5,0,23,0
5,uniform,478,60,6,0,33,0
5,uniform,479,60,7,0,34,0
5,uniform,480,61,0,0,31,0
5,uniform,481,61,1,0,15,0
5,uniform,482,61,2,0,22,0
5,uniform,483,61,3,0,30,0
5,uniform,484,61,4,0,27,0
5,uniform,485,61,5,0,26,0
5,uniform,486,61,6,0,33,0
5,uniform,487,61,7,0,31,0
5,uniform,488,62,0,0,26,0
5,uniform,489,62,1,0,29,0
5,uniform,490,62,2,0,29,0
5,uniform,491,62,3,0,36,0
5,uniform,492,62,4,0,27,0
5,uniform,493,62,5,0,34,0
5,uniform,494,62,6,0,22,0
5,uniform,495,62,7,0,29,0
5,uniform,496,63,0,1,105,79
5,uniform,497,63,1,1,119,91
5,uniform,498,63,2,1,121,89
5,uniform,499,63,3,1,104,76
5,uniform,500,63,4,1,116,92
5,uniform,501,63,5,1,146,110
5,uniform,502,63,6,1,105,82
5,uniform,503,63,7,1,102,75
5,uniform,504,64,0,0,27,0
5,uniform,505,64,1,0,33,0
5,uniform,506,64,2,0,28,0
5,uniform,507,64,3,0,27,0
5,uniform,508,64,4,0,32,0
5,uniform,509,64,5,0,26,0
5,uniform,510,64,6,0,23,0
5,uniform,511,64,7,0,33,0
5,late,0,1,0,0,3318,0
5,late,1,1,1,0,3309,0
5,late,2,1,2,0,3368,0
5,late,3,1,3,0,3299,0
5,late,4,1,4,0,3263,0
5,late,5,1,5,0,3294,0
5,late,6,1,6,0,3302,0
5,late,7,1,7,0,3315,0
5,late,8,2,0,0,1529,0
5,late,9,2,1,0,1511,0
5,late,10,2,2,0,1476,0
5,late,11,2,3,0,1484,0
5,late,12,2,4,0,1495,0
5,late,13,2,5,0,1497,0
5,late,14,2,6,0,1510,0
5,late,15,2,7,0,1530,0
5,late,16,3,0,1,3823,2881
5,late,17,3,1,1,3764,2817
5,late,18,3,2,1,3755,2799
5,late,19,3,3,1,3737,2812
5,late,20,3,4,1,3565,2651
5,late,21,3,5,1,3739,2819
5,late,22,3,6,1,3717,2821
5,late,23,3,7,1,3809,2840
5,late,24,4,0,0,667,0
5,late,25,4,1,0,735,0
5,late,26,4,2,0,660,0
5,late,27,4,3,0,683,0
5,late,28,4,4,0,736,0
5,late,29,4,5,0,674,0
5,late,30,4,6,0,690,0
5,late,31,4,7,0,690,0
5,late,32,5,0,0,566,0
5,late,33,5,1,0,533,0
5,late,34,5,2,0,502,0
5,late,35,5,3,0,520,0
5,late,36,5,4,0,511,0
5,late,37,5,5,0,506,0
5,late,38,5,6,0,487,0
5,late,39,5,7,0,548,0
5,late,40,6,0,0,427,0
5,late,41,6,1,0,429,0
5,late,42,6,2,0,416,0
5,late,43,6,3,0,430,0
5,late,44,6,4,0,425,0
5,late,45,6,5,0,408,0
5,late,46,6,6,0,422,0
5,late,47,6,7,0,450,0
5,late,48,7,0,1,1428,1050
5,late,49,7,1,1,1362,1019
5,late,50,7,2,1,1395,1040
5,late,51,7,3,1,1479,1134
5,late,52,7,4,1,1408,1066
5,late,53,7,5,1,1522,1144
5,late,54,7,6,1,1371,1045
5,late,55,7,7,1,1377,1036
5,late,56,8,0,0,326,0
5,late,57,8,1,0,303,0
5,late,58,8,2,0,297,0
5,late,59,8,3,0,302,0
5,late,60,8,4,0,304,0
5,late,61,8,5,0,299,0
5,late,62,8,6,0,330,0
5,late,63,8,7,0,311,0
5,late,64,9,0,0,251,0
5,late,65,9,1,0,239,0
5,late,66,9,2,0,238,0
5,late,67,9,3,0,270,0
5,late,68,9,4,0,255,0
5,late,69,9,5,0,278,0
5,late,70,9,6,0,276,0
5,late,71,9,7,0,261,0
5,late,72,10,0,0,228,0
5,late,73,10,1,0,257,0
5,late,74,10,2,0,227,0
5,late,75,10,3,0,250,0
5,late,76,10,4,0,245,0
5,late,77,10,5,0,220,0
5,late,78,10,6,0,233,0
5,late,79,10,7,0,234,0
5,late,80,11,0,1,816,611
5,late,81,11,1,1,804,615
5,late,82,11,2,1,827,621
5,late,83,11,3,1,839,646
5,late,84,11,4,1,832,649
5,late,85,11,5,1,865,652
5,late,86,11,6,1,868,653
5,late,87,11,7,1,848,634
5,late,88,12,0,0,181,0
5,late,89,12,1,0,192,0
5,late,90,12,2,0,197,0
5,late,91,12,3,0,178,0
5,late,92,12,4,0,208,0
5,late,93,12,5,0,181,0
5,late,94,12,6,0,170,0
5,late,95,12,7,0,209,0
5,late,96,13,0,0,181,0
5,late,97,13,1,0,192,0
5,late,98,13,2,0,168,0
5,late,99,13,3,0,169,0
5,late,100,13,4,0,175,0
5,late,101,13,5,0,175,0
5,late,102,13,6,0,155,0
5,late,103,13,7,0,169,0
5,late,104,14,0,0,178,0
5,late,105,14,1,0,174,0
5,late,106,14,2,0,143,0
5,late,107,14,3,0,167,0
5,late,108,14,4,0,163,0
5,late,109,14,5,0,142,0
5,late,110,14,6,0,134,0
5,late,111,14,7,0,153,0
5,late,112,15,0,1,594,442
5,late,113,15,1,1,590,440
5,late,114,15,2,1,564,399
5,late,115,15,3,1,574,417
5,late,116,15,4,1,593,458
5,late,117,15,5,1,585,439
5,late,118,15,6,1,595,428
5,late,119,15,7,1,569,428
5,late,120,16,0,0,131,0
5,late,121,16,1,0,129,0
5,late,122,16,2,0,134,0
5,late,123,16,3,0,150,0
5,late,124,16,4,0,135,0
5,late,125,16,5,0,130,0
5,late,126,16,6,0,133,0
5,late,127,16,7,0,159,0
5,late,128,17,0,0,138,0
5,late,129,17,1,0,110,0
5,late,130,17,2,0,145,0
5,late,131,17,3,0,127,0
5,late,132,17,4,0,120,0
5,late,133,17,5,0,113,0
5,late,134,17,6,0,132,0
5,late,135,17,7,0,125,0
5,late,136,18,0,0,116,0
5,late,137,18,1,0,123,0
5,late,138,18,2,0,129,0
5,late,139,18,3,0,115,0
5,late,140,18,4,0,123,0
5,late,141,18,5,0,115,0
5,late,142,18,6,0,123,0
5,late,143,18,7,0,129,0
5,late,144,19,0,1,479,360
5,late,145,19,1,1,464,342
5,late,146,19,2,1,462,344
5,late,147,19,3,1,440,339
5,late,148,19,4,1,467,338
5,late,149,19,5,1,454,336
5,late,150,19,6,1,475,354
5,late,151,19,7,1,444,341
5,late,152,20,0,0,108,0
5,late,153,20,1,0,107,0
5,late,154,20,2,0,108,0
5,late,155,20,3,0,113,0
5,late,156,20,4,0,99,0
5,late,157,20,5,0,94,0
5,late,158,20,6,0,108,0
5,late,159,20,7,0,101,0
5,late,160,21,0,0,115,0
5,late,161,21,1,0,91,0
5,late,162,21,2,0,101,0
5,late,163,21,3,0,116,0
5,late,164,21,4,0,105,0
5,late,165,21,5,0,97,0
5,late,166,21,6,0,115,0
5,late,167,21,7,0,90,0
5,late,168,22,0,0,89,0
5,late,169,22,1,0,93,0
5,late,170,22,2,0,105,0
5,late,171,22,3,0,97,0
5,late,172,22,4,0,98,0
5,late,173,22,5,0,106,0
5,late,174,22,6,0,88,0
5,late,175,22,7,0,104,0
5,late,176,23,0,1,389,293
5,late,177,23,1,1,392,286
5,late,178,23,2,1,365,272
5,late,179,23,3,1,331,248
5,late,180,23,4,1,346,271
5,late,181,23,5,1,385,302
5,late,182,23,6,1,376,286
5,late,183,23,7,1,394,284
5,late,184,24,0,0,83,0
5,late,185,24,1,0,77,0
5,late,186,24,2,0,72,0
5,late,187,24,3,0,101,0
5,late,188,24,4,0,83,0
5,late,189,24,5,0,80,0
5,late,190,24,6,0,92,0
5,late,191,24,7,0,82,0
5,late,192,25,0,0,89,0
5,late,193,25,1,0,88,0
5,late,194,25,2,0,78,0
5,late,195,25,3,0,73,0
5,late,196,25,4,0,83,0
5,late,197,25,5,0,80,0
5,late,198,25,6,0,79,0
5,late,199,25,7,0,97,0
5,late,200,26,0,0,79,0
5,late,201,26,1,0,85,0
5,late,202,26,2,0,75,0
5,late,203,26,3,0,64,0
5,late,204,26,4,0,68,0
5,late,205,26,5,0,86,0
5,late,206,26,6,0,81,0
5,late,207,26,7,0,80,0
5,late,208,27,0,1,335,243
5,late,209,27,1,1,291,218
5,late,210,27,2,1,305,226
5,late,211,27,3,1,281,212
5,late,212,27,4,1,314,238
5,late,213,27,5,1,313,239
5,late,214,27,6,1,311,242
5,late,215,27,7,1,331,236
5,late,216,28,0,0,80,0
5,late,217,28,1,0,79,0
5,late,218,28,2,0,72,0
5,late,219,28,3,0,78,0
5,late,220,28,4,0,74,0
5,late,221,28,5,0,58,0
5,late,222,28,6,0,74,0
5,late,223,28,7,0,77,0
5,late,224,29,0,0,71,0
5,late,225,29,1,0,66,0
5,late,226,29,2,0,67,0
5,late,227,29,3,0,71,0
5,late,228,29,4,0,66,0
5,late,229,29,5,0,60,0
5,late,230,29,6,0,74,0
5,late,231,29,7,0,69,0
5,late,232,30,0,0,67,0
5,late,233,30,1,0,78,0
5,late,234,30,2,0,71,0
5,late,235,30,3,0,65,0
5,late,236,30,4,0,71,0
5,late,237,30,5,0,71,0
5,late,238,30,6,0,64,0
5,late,239,30,7,0,88,0
5,late,240,31,0,1,231,174
5,late,241,31,1,1,267,206
5,late,242,31,2,1,256,193
5,late,243,31,3,1,263,193
5,late,244,31,4,1,264,196
5,late,245,31,5,1,243,193
5,late,246,31,6,1,243,182
5,late,247,31,7,1,256,199
5,late,248,32,0,0,58,0
5,late,249,32,1,0,65,0
5,late,250,32,2,0,68,0
5,late,251,32,3,0,58,0
5,late,252,32,4,0,57,0
5,late,253,32,5,0,66,0
5,late,254,32,6,0,65,0
5,late,255,32,7,0,53,0
5,late,256,33,0,0,70,0
5,late,257,33,1,0,54,0
5,late,258,33,2,0,60,0
5,late,259,33,3,0,69,0
5,late,260,33,4,0,61,0
5,late,261,33,5,0,67,0
5,late,262,33,6,0,76,0
5,late,263,33,7,0,66,0
5,late,264,34,0,0,71,0
5,late,265,34,1,0,55,0
5,late,266,34,2,0,60,0
5,late,267,34,3,0,56,0
5,late,268,34,4,0,52,0
5,late,269,34,5,0,53,0
5,late,270,34,6,0,74,0
5,late,271,34,7,0,45,0
5,late,272,35,0,1,218,161
5,late,273,35,1,1,192,147
5,late,274,35,2,1,240,184
5,late,275,35,3,1,238,187
5,late,276,35,4,1,215,152
5,late,277,35,5,1,196,145
5,late,278,35,6,1,238,179
5,late,279,35,7,1,215,159
5,late,280,36,0,0,56,0
5,late,281,36,1,0,49,0
5,late,282,36,2,0,52,0
5,late,283,36,3,0,52,0
5,late,284,36,4,0,54,0
5,late,285,36,5,0,54,0
5,late,286,36,6,0,39,0
5,late,287,36,7,0,53,0
5,late,288,37,0,0,63,0
5,late,289,37,1,0,45,0
5,late,290,37,2,0,46,0
5,late,291,37,3,0,42,0
5,late,292,37,4,0,52,0
5,late,293,37,5,0,43,0
5,late,294,37,6,0,41,0
5,late,295,37,7,0,45,0
5,late,296,38,0,0,42,0
5,late,297,38,1,0,56,0
5,late,298,38,2,0,49,0
5,late,299,38,3,0,47,0
5,late,300,38,4,0,44,0
5,late,301,38,5,0,54,0
5,late,302,38,6,0,64,0
5,late,303,38,7,0,50,0
5,late,304,39,0,1,177,141
5,late,305,39,1,1,182,131
5,late,306,39,2,1,212,155
5,late,307,39,3,1,212,168
5,late,308,39,4,1,193,139
5,late,309,39,5,1,189,134
5,late,310,39,6,1,199,150
5,late,311,39,7,1,194,132
5,late,312,40,0,0,47,0
5,late,313,40,1,0,33,0
5,late,314,40,2,0,58,0
5,late,315,40,3,0,47,0
5,late,316,40,4,0,48,0
5,late,317,40,5,0,43,0
5,late,318,40,6,0,41,0
5,late,319,40,7,0,49,0
5,late,320,41,0,0,62,0
5,late,321,41,1,0,45,0
5,late,322,41,2,0,43,0
5,late,323,41,3,0,49,0
5,late,324,41,4,0,47,0
5,late,325,41,5,0,35,0
5,late,326,41,6,0,43,0
5,late,327,41,7,0,42,0
5,late,328,42,0,0,51,0
5,late,329,42,1,0,50,0
5,late,330,42,2,0,56,0
5,late,331,42,3,0,54,0
5,late,332,42,4,0,39,0
5,late,333,42,5,0,53,0
5,late,334,42,6,0,49,0
5,late,335,42,7,0,52,0
5,late,336,43,0,1,165,125
5,late,337,43,1,1,160,109
5,late,338,43,2,1,177,126
5,late,339,43,3,1,178,135
5,late,340,43,4,1,184,141
5,late,341,43,5,1,184,140
5,late,342,43,6,1,201,153
5,late,343,43,7,1,184,136
5,late,344,44,0,0,48,0
5,late,345,44,1,0,52,0
5,late,346,44,2,0,29,0
5,late,347,44,3,0,31,0
5,late,348,44,4,0,41,0
5,late,349,44,5,0,39,0
5,late,350,44,6,0,38,0
5,late,351,44,7,0,43,0
5,late,352,45,0,0,47,0
5,late,353,45,1,0,40,0
5,late,354,45,2,0,42,0
5,late,355,45,3,0,39,0
5,late,356,45,4,0,44,0
5,late,357,45,5,0,46,0
5,late,358,45,6,0,41,0
5,late,359,45,7,0,36,0
5,late,360,46,0,0,39,0
5,late,361,46,1,0,33,0
5,late,362,46,2,0,43,0
5,late,363,46,3,0,32,0
5,late,364,46,4,0,37,0
5,late,365,46,5,0,33,0
5,late,366,46,6,0,45,0
5,late,367,46,7,0,46,0
5,late,368,47,0,1,159,126
5,late,369,47,1,1,148,118
5,late,370,47,2,1,165,125
5,late,371,47,3,1,137,118
5,late,372,47,4,1,165,118
5,late,373,47,5,1,145,100
5,late,374,47,6,1,185,136
5,late,375,47,7,1,153,115
5,late,376,48,0,0,37,0
5,late,377,48,1,0,34,0
5,late,378,48,2,0,47,0
5,late,379,48,3,0,30,0
5,late,380,48,4,0,40,0
5,late,381,48,5,0,46,0
5,late,382,48,6,0,48,0
5,late,383,48,7,0,33,0
5,late,384,49,0,0,43,0
5,late,385,49,1,0,38,0
5,late,386,49,2,0,38,0
5,late,387,49,3,0,39,0
5,late,388,49,4,0,51,0
5,late,389,49,5,0,46,0
5,late,390,49,6,0,36,0
5,late,391,49,7,0,37,0
5,late,392,50,0,0,34,0
5,late,393,50,1,0,33,0
5,late,394,50,2,0,45,0
5,late,395,50,3,0,44,0
5,late,396,50,4,0,45,0
5,late,397,50,5,0,38,0
5,late,398,50,6,0,35,0
5,late,399,50,7,0,42,0
5,late,400,51,0,1,138,101
5,late,401,51,1,1,155,124
5,late,402,51,2,1,136,103
5,late,403,51,3,1,145,116
5,late,404,51,4,1,140,108
5,late,405,51,5,1,143,105
5,late,406,51,6,1,157,109
5,late,407,51,7,1,140,102
5,late,408,52,0,0,34,0
5,late,409,52,1,0,42,0
5,late,410,52,2,0,28,0
5,late,411,52,3,0,39,0
5,late,412,52,4,0,34,0
5,late,413,52,5,0,31,0
5,late,414,52,6,0,24,0
5,late,415,52,7,0,43,0
5,late,416,53,0,0,42,0
5,late,417,53,1,0,46,0
5,late,418,53,2,0,26,0
5,late,419,53,3,0,48,0
5,late,420,53,4,0,39,0
5,late,421,53,5,0,29,0
5,late,422,53,6,0,45,0
5,late,423,53,7,0,41,0
5,late,424,54,0,0,40,0
5,late,425,54,1,0,32,0
5,late,426,54,2,0,36,0
5,late,427,54,3,0,42,0
5,late,428,54,4,0,34,0
5,late,429,54,5,0,40,0
5,late,430,54,6,0,29,0
5,late,431,54,7,0,35,0
5,late,432,55,0,1,140,106
5,late,433,55,1,1,137,97
5,late,434,55,2,1,122,90
5,late,435,55,3,1,127,98
5,late,436,55,4,1,138,109
5,late,437,55,5,1,145,109
5,late,438,55,6,1,132,93
5,late,439,55,7,1,111,93
5,late,440,56,0,0,32,0
5,late,441,56,1,0,29,0
5,late,442,56,2,0,23,0
5,late,443,56,3,0,27,0
5,late,444,56,4,0,22,0
5,late,445,56,5,0,35,0
5,late,446,56,6,0,33,0
5,late,447,56,7,0,36,0
5,late,448,57,0,0,32,0
5,late,449,57,1,0,35,0
5,late,450,57,2,0,31,0
5,late,451,57,3,0,29,0
5,late,452,57,4,0,33,0
5,late,453,57,5,0,34,0
5,late,454,57,6,0,25,0
5,late,455,57,7,0,31,0
5,late,456,58,0,0,30,0
5,late,457,58,1,0,30,0
5,late,458,58,2,0,32,0
5,late,459,58,3,0,38,0
5,late,460,58,4,0,28,0
5,late,461,58,5,0,36,0
5,late,462,58,6,0,30,0
5,late,463,58,7,0,30,0
5,late,464,59,0,1,113,87
5,late,465,59,1,1,126,98
5,late,466,59,2,1,115,88
5,late,467,59,3,1,119,90
5,late,468,59,4,1,171,133
5,late,469,59,5,1,134,99
5,late,470,59,6,1,119,87
5,late,471,59,7,1,127,96
5,late,472,60,0,0,26,0
5,late,473,60,1,0,34,0
5,late,474,60,2,0,32,0
5,late,475,60,3,0,31,0
5,late,476,60,4,0,31,0
5,late,477,60,5,0,23,0
5,late,478,60,6,0,33,0
5,late,479,60,7,0,34,0
5,late,480,61,0,0,31,0
5,late,481,61,1,0,15,0
5,late,482,61,2,0,22,0
5,late,483,61,3,0,30,0
5,late,484,61,4,0,27,0
5,late,485,61,5,0,26,0
5,late,486,61,6,0,33,0
5,late,487,61,7,0,31,0
5,late,488,62,0,0,26,0
5,late,489,62,1,0,29,0
5,late,490,62,2,0,29,0
5,late,491,62,3,0,36,0
5,late,492,62,4,0,27,0
5,late,493,62,5,0,34,0
5,late,494,62,6,0,22,0
5,late,495,62,7,0,29,0
5,late,496,63,0,1,105,79
5,late,497,63,1,1,119,91
5,late,498,63,2,1,121,89
5,late,499,63,3,1,104,76
5,late,500,63,4,1,116,92
5,late,501,63,5,1,146,110
5,late,502,63,6,1,105,82
5,late,503,63,7,1,102,75
5,late,504,64,0,0,27,0
5,late,505,64,1,0,33,0
5,late,506,64,2,0,28,0
5,late,507,64,3,0,27,0
5,late,508,64,4,0,32,0
5,late,509,64,5,0,26,0
5,late,510,64,6,0,23,0
5,late,511,64,7,0,33,0
6,early,0,1,0,0,3333,0
6,early,1,1,1,0,3320,0
6,early,2,1,2,0,3320,0
6,early,3,1,3,0,3270,0
6,early,4,1,4,0,3324,0
6,early,5,1,5,0,3333,0
6,early,6,1,6,0,3328,0
6,early,7,1,7,0,3284,0
6,early,8,2,0,0,1500,0
6,early,9,2,1,0,1482,0
6,early,10,2,2,0,1458,0
6,early,11,2,3,0,1465,0
6,early,12,2,4,0,1524,0
6,early,13,2,5,0,1486,0
6,early,14,2,6,0,1471,0
6,early,15,2,7,0,1492,0
6,early,16,3,0,1,3750,2808
6,early,17,3,1,1,3576,2659
6,early,18,3,2,1,3713,2780
6,early,19,3,3,1,3784,2843
6,early,20,3,4,1,3784,2820
6,early,21,3,5,1,3800,2856
6,early,22,3,6,1,3770,2858
6,early,23,3,7,1,3824,2838
6,early,24,4,0,0,637,0
6,early,25,4,1,0,714,0
6,early,26,4,2,0,690,0
6,early,27,4,3,0,636,0
6,early,28,4,4,0,660,0
6,early,29,4,5,0,674,0
6,early,30,4,6,0,659,0
6,early,31,4,7,0,689,0
6,early,32,5,0,0,559,0
6,early,33,5,1,0,509,0
6,early,34,5,2,0,520,0
6,early,35,5,3,0,549,0
6,early,36,5,4,0,525,0
6,early,37,5,5,0,517,0
6,early,38,5,6,0,474,0
6,early,39,5,7,0,545,0
6,early,40,6,0,0,442,0
6,early,41,6,1,0,418,0
6,early,42,6,2,0,408,0
6,early,43,6,3,0,430,0
6,early,44,6,4,0,442,0
6,early,45,6,5,0,444,0
6,early,46,6,6,0,414,0
6,early,47,6,7,0,423,0
6,early,48,7,0,1,1433,1072
6,early,49,7,1,1,1411,1049
6,early,50,7,2,1,1476,1093
6,early,51,7,3,1,1413,1057
6,early,52,7,4,1,1418,1069
6,early,53,7,5,1,1394,1063
6,early,54,7,6,1,1430,1083
6,early,55,7,7,1,1407,1073
6,early,56,8,0,0,313,0
6,early,57,8,1,0,286,0
6,early,58,8,2,0,330,0
6,early,59,8,3,0,273,0
6,early,60,8,4,0,314,0
6,early,61,8,5,0,259,0
6,early,62,8,6,0,314,0
6,early,63,8,7,0,328,0
6,early,64,9,0,0,288,0
6,early,65,9,1,0,266,0
6,early,66,9,2,0,278,0
6,early,67,9,3,0,257,0
6,early,68,9,4,0,277,0
6,early,69,9,5,0,248,0
6,early,70,9,6,0,269,0
6,early,71,9,7,0,262,0
6,early,72,10,0,0,231,0
6,early,73,10,1,0,238,0
6,early,74,10,2,0,240,0
6,early,75,10,3,0,252,0
6,early,76,10,4,0,240,0
6,early,77,10,5,0,240,0
6,early,78,10,6,0,237,0
6,early,79,10,7,0,234,0
6,early,80,11,0,1,870,648
6,early,81,11,1,1,773,598
6,early,82,11,2,1,838,615
6,early,83,11,3,1,868,639
6,early,84,11,4,1,864,631
6,early,85,11,5,1,832,621
6,early,86,11,6,1,865,635
6,early,87,11,7,1,878,653
6,early,88,12,0,0,210,0
6,early,89,12,1,0,208,0
6,early,90,12,2,0,206,0
6,early,91,12,3,0,188,0
6,early,92,12,4,0,198,0
6,early,93,12,5,0,154,0
6,early,94,12,6,0,197,0
6,early,95,12,7,0,181,0
6,early,96,13,0,0,166,0
6,early,97,13,1,0,163,0
6,early,98,13,2,0,161,0
6,early,99,13,3,0,173,0
6,early,100,13,4,0,181,0
6,early,101,13,5,0,180,0
6,early,102,13,6,0,160,0
6,early,103,13,7,0,204,0
6,early,104,14,0,0,162,0
6,early,105,14,1,0,156,0
6,early,106,14,2,0,166,0
6,early,107,14,3,0,173,0
6,early,108,14,4,0,158,0
6,early,109,14,5,0,171,0
6,early,110,14,6,0,174,0
6,early,111,14,7,0,169,0
6,early,112,15,0,1,600,456
6,early,113,15,1,1,605,444
6,early,114,15,2,1,595,439
6,early,115,15,3,1,593,428
6,early,116,15,4,1,585,437
6,early,117,15,5,1,574,430
6,early,118,15,6,1,586,441
6,early,119,15,7,1,637,480
6,early,120,16,0,0,135,0
6,early,121,16,1,0,139,0
6,early,122,16,2,0,148,0
6,early,123,16,3,0,126,0
6,early,124,16,4,0,125,0
6,early,125,16,5,0,107,0
6,early,126,16,6,0,131,0
6,early,127,16,7,0,137,0
6,early,128,17,0,0,123,0
6,early,129,17,1,0,138,0
6,early,130,17,2,0,118,0
6,early,131,17,3,0,148,0
6,early,132,17,4,0,117,0
6,early,133,17,5,0,133,0
6,early,134,17,6,0,140,0
6,early,135,17,7,0,143,0
6,early,136,18,0,0,129,0
6,early,137,18,1,0,125,0
6,early,138,18,2,0,138,0
6,early,139,18,3,0,120,0
6,early,140,18,4,0,126,0
6,early,141,18,5,0,119,0
6,early,142,18,6,0,113,0
6,early,143,18,7,0,126,0
6,early,144,19,0,1,434,330
6,early,145,19,1,1,399,316
6,early,146,19,2,1,459,349
6,early,147,19,3,1,470,341
6,early,148,19,4,1,424,311
6,early,149,19,5,1,411,303
6,early,150,19,6,1,419,319
6,early,151,19,7,1,444,324
6,early,152,20,0,0,126,0
6,early,153,20,1,0,90,0
6,early,154,20,2,0,109,0
6,early,155,20,3,0,121,0
6,early,156,20,4,0,132,0
6,early,157,20,5,0,105,0
6,early,158,20,6,0,101,0
6,early,159,20,7,0,94,0
6,early,160,21,0,0,99,0
6,early,161,21,1,0,105,0
6,early,162,21,2,0,102,0
6,early,163,21,3,0,100,0
6,early,164,21,4,0,92,0
6,early,165,21,5,0,100,0
6,early,166,21,6,0,104,0
6,early,167,21,7,0,105,0
6,early,168,22,0,0,73,0
6,early,169,22,1,0,82,0
6,early,170,22,2,0,111,0
6,early,171,22,3,0,106,0
6,early,172,22,4,0,107,0
6,early,173,22,5,0,107,0
6,early,174,22,6,0,95,0
6,early,175,22,7,0,89,0
6,early,176,23,0,1,373,269
6,early,177,23,1,1,334,246
6,early,178,23,2,1,328,234
6,early,179,23,3,1,371,294
6,early,180,23,4,1,304,242
6,early,181,23,5,1,384,303
6,early,182,23,6,1,370,288
6,early,183,23,7,1,372,284
6,early,184,24,0,0,93,0
6,early,185,24,1,0,86,0
6,early,186,24,2,0,84,0
6,early,187,24,3,0,102,0
6,early,188,24,4,0,91,0
6,early,189,24,5,0,84,0
6,early,190,24,6,0,70,0
6,early,191,24,7,0,82,0
6,early,192,25,0,0,58,0
6,early,193,25,1,0,66,0
6,early,194,25,2,0,82,0
6,early,195,25,3,0,84,0
6,early,196,25,4,0,94,0
6,early,197,25,5,0,72,0
6,early,198,25,6,0,75,0
6,early,199,25,7,0,85,0
6,early,200,26,0,0,86,0
6,early,201,26,1,0,71,0
6,early,202,26,2,0,60,0
6,early,203,26,3,0,69,0
6,early,204,26,4,0,74,0
6,early,205,26,5,0,74,0
6,early,206,26,6,0,88,0
6,early,207,26,7,0,80,0
6,early,208,27,0,1,293,226
6,early,209,27,1,1,286,214
6,early,210,27,2,1,297,240
6,early,211,27,3,1,296,226
6,early,212,27,4,1,327,239
6,early,213,27,5,1,322,243
6,early,214,27,6,1,283,223
6,early,215,27,7,1,290,225
6,early,216,28,0,0,85,0
6,early,217,28,1,0,72,0
6,early,218,28,2,0,62,0
6,early,219,28,3,0,82,0
6,early,220,28,4,0,84,0
6,early,221,28,5,0,78,0
6,early,222,28,6,0,71,0
6,early,223,28,7,0,77,0
6,early,224,29,0,0,78,0
6,early,225,29,1,0,75,0
6,early,226,29,2,0,73,0
6,early,227,29,3,0,73,0
6,early,228,29,4,0,78,0
6,early,229,29,5,0,76,0
6,early,230,29,6,0,68,0
6,early,231,29,7,0,83,0
6,early,232,30,0,0,69,0
6,early,233,30,1,0,62,0
6,early,234,30,2,0,69,0
6,early,235,30,3,0,64,0
6,early,236,30,4,0,55,0
6,early,237,30,5,0,67,0
6,early,238,30,6,0,80,0
6,early,239,30,7,0,65,0
6,early,240,31,0,1,248,184
6,early,241,31,1,1,246,172
6,early,242,31,2,1,262,200
6,early,243,31,3,1,262,199
6,early,244,31,4,1,244,187
6,early,245,31,5,1,263,191
6,early,246,31,6,1,273,202
6,early,247,31,7,1,244,191
6,early,248,32,0,0,61,0
6,early,249,32,1,0,78,0
6,early,250,32,2,0,72,0
6,early,251,32,3,0,58,0
6,early,252,32,4,0,67,0
6,early,253,32,5,0,60,0
6,early,254,32,6,0,60,0
6,early,255,32,7,0,81,0
6,early,256,33,0,0,62,0
6,early,257,33,1,0,56,0
6,early,258,33,2,0,54,0
6,early,259,33,3,0,52,0
6,early,260,33,4,0,49,0
6,early,261,33,5,0,51,0
6,early,262,33,6,0,66,0
6,early,263,33,7,0,61,0
6,early,264,34,0,0,58,0
6,early,265,34,1,0,65,0
6,early,266,34,2,0,56,0
6,early,267,34,3,0,58,0
6,early,268,34,4,0,55,0
6,early,269,34,5,0,55,0
6,early,270,34,6,0,56,0
6,early,271,34,7,0,52,0
6,early,272,35,0,1,255,194
6,early,273,35,1,1,226,164
6,early,274,35,2,1,236,185
6,early,275,35,3,1,216,154
6,early,276,35,4,1,228,160
6,early,277,35,5,1,250,187
6,early,278,35,6,1,225,181
6,early,279,35,7,1,221,159
6,early,280,36,0,0,55,0
6,early,281,36,1,0,47,0
6,early,282,36,2,0,58,0
6,early,283,36,3,0,62,0
6,early,284,36,4,0,51,0
6,early,285,36,5,0,52,0
6,early,286,36,6,0,49,0
6,early,287,36,7,0,63,0
6,early,288,37,0,0,40,0
6,early,289,37,1,0,44,0
6,early,290,37,2,0,58,0
6,early,291,37,3,0,58,0
6,early,292,37,4,0,54,0
6,early,293,37,5,0,55,0
6,early,294,37,6,0,48,0
6,early,295,37,7,0,56,0
6,early,296,38,0,0,52,0
6,early,297,38,1,0,55,0
6,early,298,38,2,0,64,0
6,early,299,38,3,0,59,0
6,early,300,38,4,0,54,0
6,early,301,38,5,0,35,0
6,early,302,38,6,0,60,0
6,early,303,38,7,0,33,0
6,early,304,39,0,1,187,137
6,early,305,39,1,1,200,141
6,early,306,39,2,1,211,157
6,early,307,39,3,1,219,151
6,early,308,39,4,1,174,121
6,early,309,39,5,1,177,145
6,early,310,39,6,1,228,168
6,early,311,39,7,1,194,141
6,early,312,40,0,0,47,0
6,early,313,40,1,0,44,0
6,early,314,40,2,0,45,0
6,early,315,40,3,0,50,0
6,early,316,40,4,0,66,0
6,early,317,40,5,0,51,0
6,early,318,40,6,0,47,0
6,early,319,40,7,0,45,0
6,early,320,41,0,0,50,0
6,early,321,41,1,0,44,0
6,early,322,41,2,0,50,0
6,early,323,41,3,0,38,0
6,early,324,41,4,0,46,0
6,early,325,41,5,0,51,0
6,early,326,41,6,0,34,0
6,early,327,41,7,0,47,0
6,early,328,42,0,0,45,0
6,early,329,42,1,0,51,0
6,early,330,42,2,0,51,0
6,early,331,42,3,0,47,0
6,early,332,42,4,0,36,0
6,early,333,42,5,0,41,0
6,early,334,42,6,0,47,0
6,early,335,42,7,0,47,0
6,early,336,43,0,1,186,150
6,early,337,43,1,1,170,132
6,early,338,43,2,1,184,142
6,early,339,43,3,1,177,132
6,early,340,43,4,1,169,131
6,early,341,43,5,1,185,130
6,early,342,43,6,1,171,126
6,early,343,43,7,1,196,145
6,early,344,44,0,0,43,0
6,early,345,44,1,0,52,0
6,early,346,44,2,0,31,0
6,early,347,44,3,0,56,0
6,early,348,44,4,0,40,0
6,early,349,44,5,0,36,0
6,early,350,44,6,0,40,0
6,early,351,44,7,0,38,0
6,early,352,45,0,0,47,0
6,early,353,45,1,0,42,0
6,early,354,45,2,0,39,0
6,early,355,45,3,0,37,0
6,early,356,45,4,0,37,0
6,early,357,45,5,0,40,0
6,early,358,45,6,0,40,0
6,early,359,45,7,0,47,0
6,early,360,46,0,0,47,0
6,early,361,46,1,0,55,0
6,early,362,46,2,0,36,0
6,early,363,46,3,0,33,0
6,early,364,46,4,0,39,0
6,early,365,46,5,0,32,0
6,early,366,46,6,0,41,0
6,early,367,46,7,0,48,0
6,early,368,47,0,1,162,124
6,early,369,47,1,1,162,125
6,early,370,47,2,1,154,115
6,early,371,47,3,1,177,133
6,early,372,47,4,1,166,127
6,early,373,47,5,1,142,115
6,early,374,47,6,1,169,124
6,early,375,47,7,1,145,110
6,early,376,48,0,0,33,0
6,early,377,48,1,0,38,0
6,early,378,48,2,0,29,0
6,early,379,48,3,0,35,0
6,early,380,48,4,0,36,0
6,early,381,48,5,0,47,0
6,early,382,48,6,0,44,0
6,early,383,48,7,0,46,0
6,early,384,49,0,0,24,0
6,early,385,49,1,0,42,0
6,early,386,49,2,0,36,0
6,early,387,49,3,0,37,0
6,early,388,49,4,0,41,0
6,early,389,49,5,0,35,0
6,early,390,49,6,0,40,0
6,early,391,49,7,0,44,0
6,early,392,50,0,0,36,0
6,early,393,50,1,0,36,0
6,early,394,50,2,0,37,0
6,early,395,50,3,0,44,0
6,early,396,50,4,0,32,0
6,early,397,50,5,0,40,0
6,early,398,50,6,0,37,0
6,early,399,50,7,0,50,0
6,early,400,51,0,1,166,126
6,early,401,51,1,1,131,95
6,early,402,51,2,1,144,106
6,early,403,51,3,1,160,121
6,early,404,51,4,1,135,95
6,early,405,51,5,1,157,125
6,early,406,51,6,1,139,112
6,early,407,51,7,1,144,110
6,early,408,52,0,0,43,0
6,early,409,52,1,0,31,0
6,early,410,52,2,0,31,0
6,early,411,52,3,0,39,0
6,early,412,52,4,0,42,0
6,early,413,52,5,0,28,0
6,early,414,52,6,0,39,0
6,early,415,52,7,0,39,0
6,early,416,53,0,0,29,0
6,early,417,53,1,0,34,0
6,early,418,53,2,0,35,0
6,early,419,53,3,0,38,0
6,early,420,53,4,0,41,0
6,early,421,53,5,0,35,0
6,early,422,53,6,0,27,0
6,early,423,53,7,0,28,0
6,early,424,54,0,0,31,0
6,early,425,54,1,0,41,0
6,early,426,54,2,0,31,0
6,early,427,54,3,0,38,0
6,early,428,54,4,0,26,0
6,early,429,54,5,0,29,0
6,early,430,54,6,0,42,0
6,early,431,54,7,0,39,0
6,early,432,55,0,1,156,124
6,early,433,55,1,1,131,98
6,early,434,55,2,1,125,92
6,early,435,55,3,1,147,107
6,early,436,55,4,1,127,97
6,early,437,55,5,1,145,101
6,early,438,55,6,1,150,119
6,early,439,55,7,1,138,109
6,early,440,56,0,0,33,0
6,early,441,56,1,0,29,0
6,early,442,56,2,0,36,0
6,early,443,56,3,0,27,0
6,early,444,56,4,0,34,0
6,early,445,56,5,0,31,0
6,early,446,56,6,0,32,0
6,early,447,56,7,0,35,0
6,early,448,57,0,0,29,0
6,early,449,57,1,0,33,0
6,early,450,57,2,0,28,0
6,early,451,57,3,0,19,0
6,early,452,57,4,0,34,0
6,early,453,57,5,0,40,0
6,early,454,57,6,0,34,0
6,early,455,57,7,0,37,0
6,early,456,58,0,0,28,0
6,early,457,58,1,0,41,0
6,early,458,58,2,0,25,0
6,early,459,58,3,0,32,0
6,early,460,58,4,0,33,0
6,early,461,58,5,0,27,0
6,early,462,58,6,0,22,0
6,early,463,58,7,0,25,0
6,early,464,59,0,1,109,91
6,early,465,59,1,1,117,92
6,early,466,59,2,1,130,100
6,early,467,59,3,1,125,93
6,early,468,59,4,1,130,93
6,early,469,59,5,1,114,88
6,early,470,59,6,1,135,100
6,early,471,59,7,1,123,88
6,early,472,60,0,0,34,0
6,early,473,60,1,0,25,0
6,early,474,60,2,0,24,0
6,early,475,60,3,0,31,0
6,early,476,60,4,0,29,0
6,early,477,60,5,0,34,0
6,early,478,60,6,0,26,0
6,early,479,60,7,0,33,0
6,early,480,61,0,0,34,0
6,early,481,61,1,0,26,0
6,early,482,61,2,0,26,0
6,early,483,61,3,0,21,0
6,early,484,61,4,0,28,0
6,early,485,61,5,0,24,0
6,early,486,61,6,0,41,0
6,early,487,61,7,0,34,0
6,early,488,62,0,0,26,0
6,early,489,62,1,0,17,0
6,early,490,62,2,0,26,0
6,early,491,62,3,0,27,0
6,early,492,62,4,0,34,0
6,early,493,62,5,0,29,0
6,early,494,62,6,0,25,0
6,early,495,62,7,0,34,0
6,early,496,63,0,1,121,94
6,early,497,63,1,1,126,88
6,early,498,63,2,1,109,83
6,early,499,63,3,1,116,84
6,early,500,63,4,1,121,90
6,early,501,63,5,1,131,100
6,early,502,63,6,1,120,89
6,early,503,63,7,1,87,65
6,early,504,64,0,0,26,0
6,early,505,64,1,0,32,0
6,early,506,64,2,0,32,0
6,early,507,64,3,0,39,0
6,early,508,64,4,0,23,0
6,early,509,64,5,0,20,0
6,early,510,64,6,0,30,0
6,early,511,64,7,0,25,0
6,uniform,0,1,0,0,3333,0
6,uniform,1,1,1,0,3320,0
6,uniform,2,1,2,0,3320,0
6,uniform,3,1,3,0,3270,0
6,uniform,4,1,4,0,3324,0
6,uniform,5,1,5,0,3333,0
6,uniform,6,1,6,0,3328,0
6,uniform,7,1,7,0,3284,0
6,uniform,8,2,0,0,1500,0
6,uniform,9,2,1,0,1482,0
6,uniform,10,2,2,0,1458,0
6,uniform,11,2,3,0,1465,0
6,uniform,12,2,4,0,1524,0
6,uniform,13,2,5,0,1486,0
6,uniform,14,2,6,0,1471,0
6,uniform,15,2,7,0,1492,0
6,uniform,16,3,0,1,3750,2808
6,uniform,17,3,1,1,3576,2659
6,uniform,18,3,2,1,3713,2780
6,uniform,19,3,3,1,3784,2843
6,uniform,20,3,4,1,3784,2820
6,uniform,21,3,5,1,3800,2856
6,uniform,22,3,6,1,3770,2858
6,uniform,23,3,7,1,3824,2838
6,uniform,24,4,0,0,637,0
6,uniform,25,4,1,0,714,0
6,uniform,26,4,2,0,690,0
6,uniform,27,4,3,0,636,0
6,uniform,28,4,4,0,660,0
6,uniform,29,4,5,0,674,0
6,uniform,30,4,6,0,659,0
6,uniform,31,4,7,0,689,0
6,uniform,32,5,0,0,559,0
6,uniform,33,5,1,0,509,0
6,uniform,34,5,2,0,520,0
6,uniform,35,5,3,0,549,0
6,uniform,36,5,4,0,525,0
6,uniform,37,5,5,0,517,0
6,uniform,38,5,6,0,474,0
6,uniform,39,5,7,0,545,0
6,uniform,40,6,0,0,442,0
6,uniform,41,6,1,0,418,0
6,uniform,42,6,2,0,408,0
6,uniform,43,6,3,0,430,0
6,uniform,44,6,4,0,442,0
6,uniform,45,6,5,0,444,0
6,uniform,46,6,6,0,414,0
6,uniform,47,6,7,0,423,0
6,uniform,48,7,0,1,1433,1072
6,uniform,49,7,1,1,1411,1049
6,uniform,50,7,2,1,1476,1093
6,uniform,51,7,3,1,1413,1057
6,uniform,52,7,4,1,1418,1069
6,uniform,53,7,5,1,1394,1063
6,uniform,54,7,6,1,1430,1083
6,uniform,55,7,7,1,1407,1073
6,uniform,56,8,0,0,313,0
6,uniform,57,8,1,0,286,0
6,uniform,58,8,2,0,330,0
6,uniform,59,8,3,0,273,0
6,uniform,60,8,4,0,314,0
6,uniform,61,8,5,0,259,0
6,uniform,62,8,6,0,314,0
6,uniform,63,8,7,0,328,0
6,uniform,64,9,0,0,288,0
6,uniform,65,9,1,0,266,0
6,uniform,66,9,2,0,278,0
6,uniform,67,9,3,0,257,0
6,uniform,68,9,4,0,277,0
6,uniform,69,9,5,0,248,0
6,uniform,70,9,6,0,269,0
6,uniform,71,9,7,0,262,0
6,uniform,72,10,0,0,231,0
6,uniform,73,10,1,0,238,0
6,uniform,74,10,2,0,240,0
6,uniform,75,10,3,0,252,0
6,uniform,76,10,4,0,240,0
6,uniform,77,10,5,0,240,0
6,uniform,78,10,6,0,237,0
6,uniform,79,10,7,0,234,0
6,uniform,80,11,0,1,870,648
6,uniform,81,11,1,1,773,598
6,uniform,82,11,2,1,838,615
6,uniform,83,11,3,1,868,639
6,uniform,84,11,4,1,864,631
6,uniform,85,11,5,1,832,621
6,uniform,86,11,6,1,865,635
6,uniform,87,11,7,1,878,653
6,uniform,88,12,0,0,210,0
6,uniform,89,12,1,0,208,0
6,uniform,90,12,2,0,206,0
6,uniform,91,12,3,0,188,0
6,uniform,92,12,4,0,198,0
6,uniform,93,12,5,0,154,0
6,uniform,94,12,6,0,197,0
6,uniform,95,12,7,0,181,0
6,uniform,96,13,0,0,166,0
6,uniform,97,13,1,0,163,0
6,uniform,98,13,2,0,161,0
6,uniform,99,13,3,0,173,0
6,uniform,100,13,4,0,181,0
6,uniform,101,13,5,0,180,0
6,uniform,102,13,6,0,160,0
6,uniform,103,13,7,0,204,0
6,uniform,104,14,0,0,162,0
6,uniform,105,14,1,0,156,0
6,uniform,106,14,2,0,166,0
6,uniform,107,14,3,0,173,0
6,uniform,108,14,4,0,158,0
6,uniform,109,14,5,0,171,0
6,uniform,110,14,6,0,174,0
6,uniform,111,14,7,0,169,0
6,uniform,112,15,0,1,600,456
6,uniform,113,15,1,1,605,444
6,uniform,114,15,2,1,595,439
6,uniform,115,15,3,1,593,428
6,uniform,116,15,4,1,585,437
6,uniform,117,15,5,1,574,430
6,uniform,118,15,6,1,586,441
6,uniform,119,15,7,1,637,480
6,uniform,120,16,0,0,135,0
6,uniform,121,16,1,0,139,0
6,uniform,122,16,2,0,148,0
6,uniform,123,16,3,0,126,0
6,uniform,124,16,4,0,125,0
6,uniform,125,16,5,0,107,0
6,uniform,126,16,6,0,131,0
6,uniform,127,16,7,0,137,0
6,uniform,128,17,0,0,123,0
6,uniform,129,17,1,0,138,0
6,uniform,130,17,2,0,118,0
6,uniform,131,17,3,0,148,0
6,uniform,132,17,4,0,117,0
6,uniform,133,17,5,0,133,0
6,uniform,134,17,6,0,140,0
6,uniform,135,17,7,0,143,0
6,uniform,136,18,0,0,129,0
6,uniform,137,18,1,0,125,0
6,uniform,138,18,2,0,138,0
6,uniform,139,18,3,0,120,0
6,uniform,140,18,4,0,126,0
6,uniform,141,18,5,0,119,0
6,uniform,142,18,6,0,113,0
6,uniform,143,18,7,0,126,0
6,uniform,144,19,0,1,434,330
6,uniform,145,19,1,1,399,316
6,uniform,146,19,2,1,459,349
6,uniform,147,19,3,1,470,341
6,uniform,148,19,4,1,424,311
6,uniform,149,19,5,1,411,303
6,uniform,150,19,6,1,419,319
6,uniform,151,19,7,1,444,324
6,uniform,152,20,0,0,126,0
6,uniform,153,20,1,0,90,0
6,uniform,154,20,2,0,109,0
6,uniform,155,20,3,0,121,0
6,uniform,156,20,4,0,132,0
6,uniform,157,20,5,0,105,0
6,uniform,158,20,6,0,101,0
6,uniform,159,20,7,0,94,0
6,uniform,160,21,0,0,99,0
6,uniform,161,21,1,0,105,0
6,uniform,162,21,2,0,102,0
6,uniform,163,21,3,0,100,0
6,uniform,164,21,4,0,92,0
6,uniform,165,21,5,0,100,0
6,uniform,166,21,6,0,104,0
6,uniform,167,21,7,0,105,0
6,uniform,168,22,0,0,73,0
6,uniform,169,22,1,0,82,0
6,uniform,170,22,2,0,111,0
6,uniform,171,22,3,0,106,0
6,uniform,172,22,4,0,107,0
6,uniform,173,22,5,0,107,0
6,uniform,174,22,6,0,95,0
6,uniform,175,22,7,0,89,0
6,uniform,176,23,0,1,373,269
6,uniform,177,23,1,1,334,246
6,uniform,178,23,2,1,328,234
6,uniform,179,23,3,1,371,294
6,uniform,180,23,4,1,304,242
6,uniform,181,23,5,1,384,303
6,uniform,182,23,6,1,370,288
6,uniform,183,23,7,1,372,284
6,uniform,184,24,0,0,93,0
6,uniform,185,24,1,0,86,0
6,uniform,186,24,2,0,84,0
6,uniform,187,24,3,0,102,0
6,uniform,188,24,4,0,91,0
6,uniform,189,24,5,0,84,0
6,uniform,190,24,6,0,70,0
6,uniform,191,24,7,0,82,0
6,uniform,192,25,0,0,58,0
6,uniform,193,25,1,0,66,0
6,uniform,194,25,2,0,82,0
6,uniform,195,25,3,0,84,0
6,uniform,196,25,4,0,94,0
6,uniform,197,25,5,0,72,0
6,uniform,198,25,6,0,75,0
6,uniform,199,25,7,0,85,0
6,uniform,200,26,0,0,86,0
6,uniform,201,26,1,0,71,0
6,uniform,202,26,2,0,60,0
6,uniform,203,26,3,0,69,0
6,uniform,204,26,4,0,74,0
6,uniform,205,26,5,0,74,0
6,uniform,206,26,6,0,88,0
6,uniform,207,26,7,0,80,0
6,uniform,208,27,0,1,293,226
6,uniform,209,27,1,1,286,214
6,uniform,210,27,2,1,297,240
6,uniform,211,27,3,1,296,226
6,uniform,212,27,4,1,327,239
6,uniform,213,27,5,1,322,243
6,uniform,214,27,6,1,283,223
6,uniform,215,27,7,1,290,225
6,uniform,216,28,0,0,85,0
6,uniform,217,28,1,0,72,0
6,uniform,218,28,2,0,62,0
6,uniform,219,28,3,0,82,0
6,uniform,220,28,4,0,84,0
6,uniform,221,28,5,0,78,0
6,uniform,222,28,6,0,71,0
6,uniform,223,28,7,0,77,0
6,uniform,224,29,0,0,78,0
6,uniform,225,29,1,0,75,0
6,uniform,226,29,2,0,73,0
6,uniform,227,29,3,0,73,0
6,uniform,228,29,4,0,78,0
6,uniform,229,29,5,0,76,0
6,uniform,230,29,6,0,68,0
6,uniform,231,29,7,0,83,0
6,uniform,232,30,0,0,69,0
6,uniform,233,30,1,0,62,0
6,uniform,234,30,2,0,69,0
6,uniform,235,30,3,0,64,0
6,uniform,236,30,4,0,55,0
6,uniform,237,30,5,0,67,0
6,uniform,238,30,6,0,80,0
6,uniform,239,30,7,0,65,0
6,uniform,240,31,0,1,248,184
6,uniform,241,31,1,1,246,172
6,uniform,242,31,2,1,262,200
6,uniform,243,31,3,1,262,199
6,uniform,244,31,4,1,244,187
6,uniform,245,31,5,1,263,191
6,uniform,246,31,6,1,273,202
6,uniform,247,31,7,1,244,191
6,uniform,248,32,0,0,61,0
6,uniform,249,32,1,0,78,0
6,uniform,250,32,2,0,72,0
6,uniform,251,32,3,0,58,0
6,uniform,252,32,4,0,67,0
6,uniform,253,32,5,0,60,0
6,uniform,254,32,6,0,60,0
6,uniform,255,32,7,0,81,0
6,uniform,256,33,0,0,62,0
6,uniform,257,33,1,0,56,0
6,uniform,258,33,2,0,54,0
6,uniform,259,33,3,0,52,0
6,uniform,260,33,4,0,49,0
6,uniform,261,33,5,0,51,0
6,uniform,262,33,6,0,66,0
6,uniform,263,33,7,0,61,0
6,uniform,264,34,0,0,58,0
6,uniform,265,34,1,0,65,0
6,uniform,266,34,2,0,56,0
6,uniform,267,34,3,0,58,0
6,uniform,268,34,4,0,55,0
6,uniform,269,34,5,0,55,0
6,uniform,270,34,6,0,56,0
6,uniform,271,34,7,0,52,0
6,uniform,272,35,0,1,255,194
6,uniform,273,35,1,1,226,164
6,uniform,274,35,2,1,236,185
6,uniform,275,35,3,1,216,154
6,uniform,276,35,4,1,228,160
6,uniform,277,35,5,1,250,187
6,uniform,278,35,6,1,225,181
6,uniform,279,35,7,1,221,159
6,uniform,280,36,0,0,55,0
6,uniform,281,36,1,0,47,0
6,uniform,282,36,2,0,58,0
6,uniform,283,36,3,0,62,0
6,uniform,284,36,4,0,51,0
6,uniform,285,36,5,0,52,0
6,uniform,286,36,6,0,49,0
6,uniform,287,36,7,0,63,0
6,uniform,288,37,0,0,40,0
6,uniform,289,37,1,0,44,0
6,uniform,290,37,2,0,58,0
6,uniform,291,37,3,0,58,0
6,uniform,292,37,4,0,54,0
6,uniform,293,37,5,0,55,0
6,uniform,294,37,6,0,48,0
6,uniform,295,37,7,0,56,0
6,uniform,296,38,0,0,52,0
6,uniform,297,38,1,0,55,0
6,uniform,298,38,2,0,64,0
6,uniform,299,38,3,0,59,0
6,uniform,300,38,4,0,54,0
6,uniform,301,38,5,0,35,0
6,uniform,302,38,6,0,60,0
6,uniform,303,38,7,0,33,0
6,uniform,304,39,0,1,187,137
6,uniform,305,39,1,1,200,141
6,uniform,306,39,2,1,211,157
6,uniform,307,39,3,1,219,151
6,uniform,308,39,4,1,174,121
6,uniform,309,39,5,1,177,145
6,uniform,310,39,6,1,228,168
6,uniform,311,39,7,1,194,141
6,uniform,312,40,0,0,47,0
6,uniform,313,40,1,0,44,0
6,uniform,314,40,2,0,45,0
6,uniform,315,40,3,0,50,0
6,uniform,316,40,4,0,66,0
6,uniform,317,40,5,0,51,0
6,uniform,318,40,6,0,47,0
6,uniform,319,40,7,0,45,0
6,uniform,320,41,0,0,50,0
6,uniform,321,41,1,0,44,0
6,uniform,322,41,2,0,50,0
6,uniform,323,41,3,0,38,0
6,uniform,324,41,4,0,46,0
6,uniform,325,41,5,0,51,0
6,uniform,326,41,6,0,34,0
6,uniform,327,41,7,0,47,0
6,uniform,328,42,0,0,45,0
6,uniform,329,42,1,0,51,0
6,uniform,330,42,2,0,51,0
6,uniform,331,42,3,0,47,0
6,uniform,332,42,4,0,36,0
6,uniform,333,42,5,0,41,0
6,uniform,334,42,6,0,47,0
6,uniform,335,42,7,0,47,0
6,uniform,336,43,0,1,186,150
6,uniform,337,43,1,1,170,132
6,uniform,338,43,2,1,184,142
6,uniform,339,43,3,1,177,132
6,uniform,340,43,4,1,169,131
6,uniform,341,43,5,1,185,130
6,uniform,342,43,6,1,171,126
6,uniform,343,43,7,1,196,145
6,uniform,344,44,0,0,43,0
6,uniform,345,44,1,0,52,0
6,uniform,346,44,2,0,31,0
6,uniform,347,44,3,0,56,0
6,uniform,348,44,4,0,40,0
6,uniform,349,44,5,0,36,0
6,uniform,350,44,6,0,40,0
6,uniform,351,44,7,0,38,0
6,uniform,352,45,0,0,47,0
6,uniform,353,45,1,0,42,0
6,uniform,354,45,2,0,39,0
6,uniform,355,45,3,0,37,0
6,uniform,356,45,4,0,37,0
6,uniform,357,45,5,0,40,0
6,uniform,358,45,6,0,40,0
6,uniform,359,45,7,0,47,0
6,uniform,360,46,0,0,47,0
6,uniform,361,46,1,0,55,0
6,uniform,362,46,2,0,36,0
6,uniform,363,46,3,0,33,0
6,uniform,364,46,4,0,39,0
6,uniform,365,46,5,0,32,0
6,uniform,366,46,6,0,41,0
6,uniform,367,46,7,0,48,0
6,uniform,368,47,0,1,162,124
6,uniform,369,47,1,1,162,125
6,uniform,370,47,2,1,154,115
6,uniform,371,47,3,1,177,133
6,uniform,372,47,4,1,166,127
6,uniform,373,47,5,1,142,115
6,uniform,374,47,6,1,169,124
6,uniform,375,47,7,1,145,110
6,uniform,376,48,0,0,33,0
6,uniform,377,48,1,0,38,0
6,uniform,378,48,2,0,29,0
6,uniform,379,48,3,0,35,0
6,uniform,380,48,4,0,36,0
6,uniform,381,48,5,0,47,0
6,uniform,382,48,6,0,44,0
6,uniform,383,48,7,0,46,0
6,uniform,384,49,0,0,24,0
6,uniform,385,49,1,0,42,0
6,uniform,386,49,2,0,36,0
6,uniform,387,49,3,0,37,0
6,uniform,388,49,4,0,41,0
6,uniform,389,49,5,0,35,0
6,uniform,390,49,6,0,40,0
6,uniform,391,49,7,0,44,0
6,uniform,392,50,0,0,36,0
6,uniform,393,50,1,0,36,0
6,uniform,394,50,2,0,37,0
6,uniform,395,50,3,0,44,0
6,uniform,396,50,4,0,32,0
6,uniform,397,50,5,0,40,0
6,uniform,398,50,6,0,37,0
6,uniform,399,50,7,0,50,0
6,uniform,400,51,0,1,166,126
6,uniform,401,51,1,1,131,95
6,uniform,402,51,2,1,144,106
6,uniform,403,51,3,1,160,121
6,uniform,404,51,4,1,135,95
6,uniform,405,51,5,1,157,125
6,uniform,406,51,6,1,139,112
6,uniform,407,51,7,1,144,110
6,uniform,408,52,0,0,43,0
6,uniform,409,52,1,0,31,0
6,uniform,410,52,2,0,31,0
6,uniform,411,52,3,0,39,0
6,uniform,412,52,4,0,42,0
6,uniform,413,52,5,0,28,0
6,uniform,414,52,6,0,39,0
6,uniform,415,52,7,0,39,0
6,uniform,416,53,0,0,29,0
6,uniform,417,53,1,0,34,0
6,uniform,418,53,2,0,35,0
6,uniform,419,53,3,0,38,0
6,uniform,420,53,4,0,41,0
6,uniform,421,53,5,0,35,0
6,uniform,422,53,6,0,27,0
6,uniform,423,53,7,0,28,0
6,uniform,424,54,0,0,31,0
6,uniform,425,54,1,0,41,0
6,uniform,426,54,2,0,31,0
6,uniform,427,54,3,0,38,0
6,uniform,428,54,4,0,26,0
6,uniform,429,54,5,0,29,0
6,uniform,430,54,6,0,42,0
6,uniform,431,54,7,0,39,0
6,uniform,432,55,0,1,156,124
6,uniform,433,55,1,1,131,98
6,uniform,434,55,2,1,125,92
6,uniform,435,55,3,1,147,107
6,uniform,436,55,4,1,127,97
6,uniform,437,55,5,1,145,101
6,uniform,438,55,6,1,150,119
6,uniform,439,55,7,1,138,109
6,uniform,440,56,0,0,33,0
6,uniform,441,56,1,0,29,0
6,uniform,442,56,2,0,36,0
6,uniform,443,56,3,0,27,0
6,uniform,444,56,4,0,34,0
6,uniform,445,56,5,0,31,0
6,uniform,446,56,6,0,32,0
6,uniform,447,56,7,0,35,0
6,uniform,448,57,0,0,29,0
6,uniform,449,57,1,0,33,0
6,uniform,450,57,2,0,28,0
6,uniform,451,57,3,0,19,0
6,uniform,452,57,4,0,34,0
6,uniform,453,57,5,0,40,0
6,uniform,454,57,6,0,34,0
6,uniform,455,57,7,0,37,0
6,uniform,456,58,0,0,28,0
6,uniform,457,58,1,0,41,0
6,uniform,458,58,2,0,25,0
6,uniform,459,58,3,0,32,0
6,uniform,460,58,4,0,33,0
6,uniform,461,58,5,0,27,0
6,uniform,462,58,6,0,22,0
6,uniform,463,58,7,0,25,0
6,uniform,464,59,0,1,109,91
6,uniform,465,59,1,1,117,92
6,uniform,466,59,2,1,130,100
6,uniform,467,59,3,1,125,93
6,uniform,468,59,4,1,130,93
6,uniform,469,59,5,1,114,88
6,uniform,470,59,6,1,135,100
6,uniform,471,59,7,1,123,88
6,uniform,472,60,0,0,34,0
6,uniform,473,60,1,0,25,0
6,uniform,474,60,2,0,24,0
6,uniform,475,60,3,0,31,0
6,uniform,476,60,4,0,29,0
6,uniform,477,60,5,0,34,0
6,uniform,478,60,6,0,26,0
6,uniform,479,60,7,0,33,0
6,uniform,480,61,0,0,34,0
6,uniform,481,61,1,0,26,0
6,uniform,482,61,2,0,26,0
6,uniform,483,61,3,0,21,0
6,uniform,484,61,4,0,28,0
6,uniform,485,61,5,0,24,0
6,uniform,486,61,6,0,41,0
6,uniform,487,61,7,0,34,0
6,uniform,488,62,0,0,26,0
6,uniform,489,62,1,0,17,0
6,uniform,490,62,2,0,26,0
6,uniform,491,62,3,0,27,0
6,uniform,492,62,4,0,34,0
6,uniform,493,62,5,0,29,0
6,uniform,494,62,6,0,25,0
6,uniform,495,62,7,0,34,0
6,uniform,496,63,0,1,121,94
6,uniform,497,63,1,1,126,88
6,uniform,498,63,2,1,109,83
6,uniform,499,63,3,1,116,84
6,uniform,500,63,4,1,121,90
6,uniform,501,63,5,1,131,100
6,uniform,502,63,6,1,120,89
6,uniform,503,63,7,1,87,65
6,uniform,504,64,0,0,26,0
6,uniform,505,64,1,0,32,0
6,uniform,506,64,2,0,32,0
6,uniform,507,64,3,0,39,0
6,uniform,508,64,4,0,23,0
6,uniform,509,64,5,0,20,0
6,uniform,510,64,6,0,30,0
6,uniform,511,64,7,0,25,0
6,late,0,1,0,0,3333,0
6,late,1,1,1,0,3320,0
6,late,2,1,2,0,3320,0
6,late,3,1,3,0,3270,0
6,late,4,1,4,0,3324,0
6,late,5,1,5,0,3333,0
6,late,6,1,6,0,3328,0
6,late,7,1,7,0,3284,0
6,late,8,2,0,0,1500,0
6,late,9,2,1,0,1482,0
6,late,10,2,2,0,1458,0
6,late,11,2,3,0,1465,0
6,late,12,2,4,0,1524,0
6,late,13,2,5,0,1486,0
6,late,14,2,6,0,1471,0
6,late,15,2,7,0,1492,0
6,late,16,3,0,1,3750,2808
6,late,17,3,1,1,3576,2659
6,late,18,3,2,1,3713,2780
6,late,19,3,3,1,3784,2843
6,late,20,3,4,1,3784,2820
6,late,21,3,5,1,3800,2856
6,late,22,3,6,1,3770,2858
6,late,23,3,7,1,3824,2838
6,late,24,4,0,0,637,0
6,late,25,4,1,0,714,0
6,late,26,4,2,0,690,0
6,late,27,4,3,0,636,0
6,late,28,4,4,0,660,0
6,late,29,4,5,0,674,0
6,late,30,4,6,0,659,0
6,late,31,4,7,0,689,0
6,late,32,5,0,0,559,0
6,late,33,5,1,0,509,0
6,late,34,5,2,0,520,0
6,late,35,5,3,0,549,0
6,late,36,5,4,0,525,0
6,late,37,5,5,0,517,0
6,late,38,5,6,0,474,0
6,late,39,5,7,0,545,0
6,late,40,6,0,0,442,0
6,late,41,6,1,0,418,0
6,late,42,6,2,0,408,0
6,late,43,6,3,0,430,0
6,late,44,6,4,0,442,0
6,late,45,6,5,0,444,0
6,late,46,6,6,0,414,0
6,late,47,6,7,0,423,0
6,late,48,7,0,1,1433,1072
6,late,49,7,1,1,1411,1049
6,late,50,7,2,1,1476,1093
6,late,51,7,3,1,1413,1057
6,late,52,7,4,1,1418,1069
6,late,53,7,5,1,1394,1063
6,late,54,7,6,1,1430,1083
6,late,55,7,7,1,1407,1073
6,late,56,8,0,0,313,0
6,late,57,8,1,0,286,0
6,late,58,8,2,0,330,0
6,late,59,8,3,0,273,0
6,late,60,8,4,0,314,0
6,late,61,8,5,0,259,0
6,late,62,8,6,0,314,0
6,late,63,8,7,0,328,0
6,late,64,9,0,0,288,0
6,late,65,9,1,0,266,0
6,late,66,9,2,0,278,0
6,late,67,9,3,0,257,0
6,late,68,9,4,0,277,0
6,late,69,9,5,0,248,0
6,late,70,9,6,0,269,0
6,late,71,9,7,0,262,0
6,late,72,10,0,0,231,0
6,late,73,10,1,0,238,0
6,late,74,10,2,0,240,0
6,late,75,10,3,0,252,0
6,late,76,10,4,0,240,0
6,late,77,10,5,0,240,0
6,late,78,10,6,0,237,0
6,late,79,10,7,0,234,0
6,late,80,11,0,1,870,648
6,late,81,11,1,1,773,598
6,late,82,11,2,1,838,615
6,late,83,11,3,1,868,639
6,late,84,11,4,1,864,631
6,late,85,11,5,1,832,621
6,late,86,11,6,1,865,635
6,late,87,11,7,1,878,653
6,late,88,12,0,0,210,0
6,late,89,12,1,0,208,0
6,late,90,12,2,0,206,0
6,late,91,12,3,0,188,0
6,late,92,12,4,0,198,0
6,late,93,12,5,0,154,0
6,late,94,12,6,0,197,0
6,late,95,12,7,0,181,0
6,late,96,13,0,0,166,0
6,late,97,13,1,0,163,0
6,late,98,13,2,0,161,0
6,late,99,13,3,0,173,0
6,late,100,13,4,0,181,0
6,late,101,13,5,0,180,0
6,late,102,13,6,0,160,0
6,late,103,13,7,0,204,0
6,late,104,14,0,0,162,0
6,late,105,14,1,0,156,0
6,late,106,14,2,0,166,0
6,late,107,14,3,0,173,0
6,late,108,14,4,0,158,0
6,late,109,14,5,0,171,0
6,late,110,14,6,0,174,0
6,late,111,14,7,0,169,0
6,late,112,15,0,1,600,456
6,late,113,15,1,1,605,444
6,late,114,15,2,1,595,439
6,late,115,15,3,1,593,428
6,late,116,15,4,1,585,437
6,late,117,15,5,1,574,430
6,late,118,15,6,1,586,441
6,late,119,15,7,1,637,480
6,late,120,16,0,0,135,0
6,late,121,16,1,0,139,0
6,late,122,16,2,0,148,0
6,late,123,16,3,0,126,0
6,late,124,16,4,0,125,0
6,late,125,16,5,0,107,0
6,late,126,16,6,0,131,0
6,late,127,16,7,0,137,0
6,late,128,17,0,0,123,0
6,late,129,17,1,0,138,0
6,late,130,17,2,0,118,0
6,late,131,17,3,0,148,0
6,late,132,17,4,0,117,0
6,late,133,17,5,0,133,0
6,late,134,17,6,0,140,0
6,late,135,17,7,0,143,0
6,late,136,18,0,0,129,0
6,late,137,18,1,0,125,0
6,late,138,18,2,0,138,0
6,late,139,18,3,0,120,0
6,late,140,18,4,0,126,0
6,late,141,18,5,0,119,0
6,late,142,18,6,0,113,0
6,late,143,18,7,0,126,0
6,late,144,19,0,1,434,330
6,late,145,19,1,1,399,316
6,late,146,19,2,1,459,349
6,late,147,19,3,1,470,341
6,late,148,19,4,1,424,311
6,late,149,19,5,1,411,303
6,late,150,19,6,1,419,319
6,late,151,19,7,1,444,324
6,late,152,20,0,0,126,0
6,late,153,20,1,0,90,0
6,late,154,20,2,0,109,0
6,late,155,20,3,0,121,0
6,late,156,20,4,0,132,0
6,late,157,20,5,0,105,0
6,late,158,20,6,0,101,0
6,late,159,20,7,0,94,0
6,late,160,21,0,0,99,0
6,late,161,21,1,0,105,0
6,late,162,21,2,0,102,0
6,late,163,21,3,0,100,0
6,late,164,21,4,0,92,0
6,late,165,21,5,0,100,0
6,late,166,21,6,0,104,0
6,late,167,21,7,0,105,0
6,late,168,22,0,0,73,0
6,late,169,22,1,0,82,0
6,late,170,22,2,0,111,0
6,late,171,22,3,0,106,0
6,late,172,22,4,0,107,0
6,late,173,22,5,0,107,0
6,late,174,22,6,0,95,0
6,late,175,22,7,0,89,0
6,late,176,23,0,1,373,269
6,late,177,23,1,1,334,246
6,late,178,23,2,1,328,234
6,late,179,23,3,1,371,294
6,late,180,23,4,1,304,242
6,late,181,23,5,1,384,303
6,late,182,23,6,1,370,288
6,late,183,23,7,1,372,284
6,late,184,24,0,0,93,0
6,late,185,24,1,0,86,0
6,late,186,24,2,0,84,0
6,late,187,24,3,0,102,0
6,late,188,24,4,0,91,0
6,late,189,24,5,0,84,0
6,late,190,24,6,0,70,0
6,late,191,24,7,0,82,0
6,late,192,25,0,0,58,0
6,late,193,25,1,0,66,0
6,late,194,25,2,0,82,0
6,late,195,25,3,0,84,0
6,late,196,25,4,0,94,0
6,late,197,25,5,0,72,0
6,late,198,25,6,0,75,0
6,late,199,25,7,0,85,0
6,late,200,26,0,0,86,0
6,late,201,26,1,0,71,0
6,late,202,26,2,0,60,0
6,late,203,26,3,0,69,0
6,late,204,26,4,0,74,0
6,late,205,26,5,0,74,0
6,late,206,26,6,0,88,0
6,late,207,26,7,0,80,0
6,late,208,27,0,1,293,226
6,late,209,27,1,1,286,214
6,late,210,27,2,1,297,240
6,late,211,27,3,1,296,226
6,late,212,27,4,1,327,239
6,late,213,27,5,1,322,243
6,late,214,27,6,1,283,223
6,late,215,27,7,1,290,225
6,late,216,28,0,0,85,0
6,late,217,28,1,0,72,0
6,late,218,28,2,0,62,0
6,late,219,28,3,0,82,0
6,late,220,28,4,0,84,0
6,late,221,28,5,0,78,0
6,late,222,28,6,0,71,0
6,late,223,28,7,0,77,0
6,late,224,29,0,0,78,0
6,late,225,29,1,0,75,0
6,late,226,29,2,0,73,0
6,late,227,29,3,0,73,0
6,late,228,29,4,0,78,0
6,late,229,29,5,0,76,0
6,late,230,29,6,0,68,0
6,late,231,29,7,0,83,0
6,late,232,30,0,0,69,0
6,late,233,30,1,0,62,0
6,late,234,30,2,0,69,0
6,late,235,30,3,0,64,0
6,late,236,30,4,0,55,0
6,late,237,30,5,0,67,0
6,late,238,30,6,0,80,0
6,late,239,30,7,0,65,0
6,late,240,31,0,1,248,184
6,late,241,31,1,1,246,172
6,late,242,31,2,1,262,200
6,late,243,31,3,1,262,199
6,late,244,31,4,1,244,187
6,late,245,31,5,1,263,191
6,late,246,31,6,1,273,202
6,late,247,31,7,1,244,191
6,late,248,32,0,0,61,0
6,late,249,32,1,0,78,0
6,late,250,32,2,0,72,0
6,late,251,32,3,0,58,0
6,late,252,32,4,0,67,0
6,late,253,32,5,0,60,0
6,late,254,32,6,0,60,0
6,late,255,32,7,0,81,0
6,late,256,33,0,0,62,0
6,late,257,33,1,0,56,0
6,late,258,33,2,0,54,0
6,late,259,33,3,0,52,0
6,late,260,33,4,0,49,0
6,late,261,33,5,0,51,0
6,late,262,33,6,0,66,0
6,late,263,33,7,0,61,0
6,late,264,34,0,0,58,0
6,late,265,34,1,0,65,0
6,late,266,34,2,0,56,0
6,late,267,34,3,0,58,0
6,late,268,34,4,0,55,0
6,late,269,34,5,0,55,0
6,late,270,34,6,0,56,0
6,late,271,34,7,0,52,0
6,late,272,35,0,1,255,194
6,late,273,35,1,1,226,164
6,late,274,35,2,1,236,185
6,late,275,35,3,1,216,154
6,late,276,35,4,1,228,160
6,late,277,35,5,1,250,187
6,late,278,35,6,1,225,181
6,late,279,35,7,1,221,159
6,late,280,36,0,0,55,0
6,late,281,36,1,0,47,0
6,late,282,36,2,0,58,0
6,late,283,36,3,0,62,0
6,late,284,36,4,0,51,0
6,late,285,36,5,0,52,0
6,late,286,36,6,0,49,0
6,late,287,36,7,0,63,0
6,late,288,37,0,0,40,0
6,late,289,37,1,0,44,0
6,late,290,37,2,0,58,0
6,late,291,37,3,0,58,0
6,late,292,37,4,0,54,0
6,late,293,37,5,0,55,0
6,late,294,37,6,0,48,0
6,late,295,37,7,0,56,0
6,late,296,38,0,0,52,0
6,late,297,38,1,0,55,0
6,late,298,38,2,0,64,0
6,late,299,38,3,0,59,0
6,late,300,38,4,0,54,0
6,late,301,38,5,0,35,0
6,late,302,38,6,0,60,0
6,late,303,38,7,0,33,0
6,late,304,39,0,1,187,137
6,late,305,39,1,1,200,141
6,late,306,39,2,1,211,157
6,late,307,39,3,1,219,151
6,late,308,39,4,1,174,121
6,late,309,39,5,1,177,145
6,late,310,39,6,1,228,168
6,late,311,39,7,1,194,141
6,late,312,40,0,0,47,0
6,late,313,40,1,0,44,0
6,late,314,40,2,0,45,0
6,late,315,40,3,0,50,0
6,late,316,40,4,0,66,0
6,late,317,40,5,0,51,0
6,late,318,40,6,0,47,0
6,late,319,40,7,0,45,0
6,late,320,41,0,0,50,0
6,late,321,41,1,0,44,0
6,late,322,41,2,0,50,0
6,late,323,41,3,0,38,0
6,late,324,41,4,0,46,0
6,late,325,41,5,0,51,0
6,late,326,41,6,0,34,0
6,late,327,41,7,0,47,0
6,late,328,42,0,0,45,0
6,late,329,42,1,0,51,0
6,late,330,42,2,0,51,0
6,late,331,42,3,0,47,0
6,late,332,42,4,0,36,0
6,late,333,42,5,0,41,0
6,late,334,42,6,0,47,0
6,late,335,42,7,0,47,0
6,late,336,43,0,1,186,150
6,late,337,43,1,1,170,132
6,late,338,43,2,1,184,142
6,late,339,43,3,1,177,132
6,late,340,43,4,1,169,131
6,late,341,43,5,1,185,130
6,late,342,43,6,1,171,126
6,late,343,43,7,1,196,145
6,late,344,44,0,0,43,0
6,late,345,44,1,0,52,0
6,late,346,44,2,0,31,0
6,late,347,44,3,0,56,0
6,late,348,44,4,0,40,0
6,late,349,44,5,0,36,0
6,late,350,44,6,0,40,0
6,late,351,44,7,0,38,0
6,late,352,45,0,0,47,0
6,late,353,45,1,0,42,0
6,late,354,45,2,0,39,0
6,late,355,45,3,0,37,0
6,late,356,45,4,0,37,0
6,late,357,45,5,0,40,0
6,late,358,45,6,0,40,0
6,late,359,45,7,0,47,0
6,late,360,46,0,0,47,0
6,late,361,46,1,0,55,0
6,late,362,46,2,0,36,0
6,late,363,46,3,0,33,0
6,late,364,46,4,0,39,0
6,late,365,46,5,0,32,0
6,late,366,46,6,0,41,0
6,late,367,46,7,0,48,0
6,late,368,47,0,1,162,124
6,late,369,47,1,1,162,125
6,late,370,47,2,1,154,115
6,late,371,47,3,1,177,133
6,late,372,47,4,1,166,127
6,late,373,47,5,1,142,115
6,late,374,47,6,1,169,124
6,late,375,47,7,1,145,110
6,late,376,48,0,0,33,0
6,late,377,48,1,0,38,0
6,late,378,48,2,0,29,0
6,late,379,48,3,0,35,0
6,late,380,48,4,0,36,0
6,late,381,48,5,0,47,0
6,late,382,48,6,0,44,0
6,late,383,48,7,0,46,0
6,late,384,49,0,0,24,0
6,late,385,49,1,0,42,0
6,late,386,49,2,0,36,0
6,late,387,49,3,0,37,0
6,late,388,49,4,0,41,0
6,late,389,49,5,0,35,0
6,late,390,49,6,0,40,0
6,late,391,49,7,0,44,0
6,late,392,50,0,0,36,0
6,late,393,50,1,0,36,0
6,late,394,50,2,0,37,0
6,late,395,50,3,0,44,0
6,late,396,50,4,0,32,0
6,late,397,50,5,0,40,0
6,late,398,50,6,0,37,0
6,late,399,50,7,0,50,0
6,late,400,51,0,1,166,126
6,late,401,51,1,1,131,95
6,late,402,51,2,1,144,106
6,late,403,51,3,1,160,121
6,late,404,51,4,1,135,95
6,late,405,51,5,1,157,125
6,late,406,51,6,1,139,112
6,late,407,51,7,1,144,110
6,late,408,52,0,0,43,0
6,late,409,52,1,0,31,0
6,late,410,52,2,0,31,0
6,late,411,52,3,0,39,0
6,late,412,52,4,0,42,0
6,late,413,52,5,0,28,0
6,late,414,52,6,0,39,0
6,late,415,52,7,0,39,0
6,late,416,53,0,0,29,0
6,late,417,53,1,0,34,0
6,late,418,53,2,0,35,0
6,late,419,53,3,0,38,0
6,late,420,53,4,0,41,0
6,late,421,53,5,0,35,0
6,late,422,53,6,0,27,0
6,late,423,53,7,0,28,0
6,late,424,54,0,0,31,0
6,late,425,54,1,0,41,0
6,late,426,54,2,0,31,0
6,late,427,54,3,0,38,0
6,late,428,54,4,0,26,0
6,late,429,54,5,0,29,0
6,late,430,54,6,0,42,0
6,late,431,54,7,0,39,0
6,late,432,55,0,1,156,124
6,late,433,55,1,1,131,98
6,late,434,55,2,1,125,92
6,late,435,55,3,1,147,107
6,late,436,55,4,1,127,97
6,late,437,55,5,1,145,101
6,late,438,55,6,1,150,119
6,late,439,55,7,1,138,109
6,late,440,56,0,0,33,0
6,late,441,56,1,0,29,0
6,late,442,56,2,0,36,0
6,late,443,56,3,0,27,0
6,late,444,56,4,0,34,0
6,late,445,56,5,0,31,0
6,late,446,56,6,0,32,0
6,late,447,56,7,0,35,0
6,late,448,57,0,0,29,0
6,late,449,57,1,0,33,0
6,late,450,57,2,0,28,0
6,late,451,57,3,0,19,0
6,late,452,57,4,0,34,0
6,late,453,57,5,0,40,0
6,late,454,57,6,0,34,0
6,late,455,57,7,0,37,0
6,late,456,58,0,0,28,0
6,late,457,58,1,0,41,0
6,late,458,58,2,0,25,0
6,late,459,58,3,0,32,0
6,late,460,58,4,0,33,0
6,late,461,58,5,0,27,0
6,late,462,58,6,0,22,0
6,late,463,58,7,0,25,0
6,late,464,59,0,1,109,91
6,late,465,59,1,1,117,92
6,late,466,59,2,1,130,100
6,late,467,59,3,1,125,93
6,late,468,59,4,1,130,93
6,late,469,59,5,1,114,88
6,late,470,59,6,1,135,100
6,late,471,59,7,1,123,88
6,late,472,60,0,0,34,0
6,late,473,60,1,0,25,0
6,late,474,60,2,0,24,0
6,late,475,60,3,0,31,0
6,late,476,60,4,0,29,0
6,late,477,60,5,0,34,0
6,late,478,60,6,0,26,0
6,late,479,60,7,0,33,0
6,late,480,61,0,0,34,0
6,late,481,61,1,0,26,0
6,late,482,61,2,0,26,0
6,late,483,61,3,0,21,0
6,late,484,61,4,0,28,0
6,late,485,61,5,0,24,0
6,late,486,61,6,0,41,0
6,late,487,61,7,0,34,0
6,late,488,62,0,0,26,0
6,late,489,62,1,0,17,0
6,late,490,62,2,0,26,0
6,late,491,62,3,0,27,0
6,late,492,62,4,0,34,0
6,late,493,62,5,0,29,0
6,late,494,62,6,0,25,0
6,late,495,62,7,0,34,0
6,late,496,63,0,1,121,94
6,late,497,63,1,1,126,88
6,late,498,63,2,1,109,83
6,late,499,63,3,1,116,84
6,late,500,63,4,1,121,90
6,late,501,63,5,1,131,100
6,late,502,63,6,1,120,89
6,late,503,63,7,1,87,65
6,late,504,64,0,0,26,0
6,late,505,64,1,0,32,0
6,late,506,64,2,0,32,0
6,late,507,64,3,0,39,0
6,late,508,64,4,0,23,0
6,late,509,64,5,0,20,0
6,late,510,64,6,0,30,0
6,late,511,64,7,0,25,0
7,early,0,1,0,0,3301,0
7,early,1,1,1,0,3257,0
7,early,2,1,2,0,3328,0
7,early,3,1,3,0,3257,0
7,early,4,1,4,0,3362,0
7,early,5,1,5,0,3358,0
7,early,6,1,6,0,3347,0
7,early,7,1,7,0,3305,0
7,early,8,2,0,0,1474,0
7,early,9,2,1,0,1490,0
7,early,10,2,2,0,1433,0
7,early,11,2,3,0,1527,0
7,early,12,2,4,0,1547,0
7,early,13,2,5,0,1459,0
7,early,14,2,6,0,1522,0
7,early,15,2,7,0,1473,0
7,early,16,3,0,1,3800,2872
7,early,17,3,1,1,3818,2898
7,early,18,3,2,1,3743,2801
7,early,19,3,3,1,3765,2847
7,early,20,3,4,1,3756,2807
7,early,21,3,5,1,3725,2817
7,early,22,3,6,1,3727,2798
7,early,23,3,7,1,3765,2849
7,early,24,4,0,0,713,0
7,early,25,4,1,0,674,0
7,early,26,4,2,0,646,0
7,early,27,4,3,0,699,0
7,early,28,4,4,0,699,0
7,early,29,4,5,0,720,0
7,early,30,4,6,0,685,0
7,early,31,4,7,0,726,0
7,early,32,5,0,0,541,0
7,early,33,5,1,0,484,0
7,early,34,5,2,0,488,0
7,early,35,5,3,0,523,0
7,early,36,5,4,0,520,0
7,early,37,5,5,0,517,0
7,early,38,5,6,0,516,0
7,early,39,5,7,0,514,0
7,early,40,6,0,0,424,0
7,early,41,6,1,0,447,0
7,early,42,6,2,0,420,0
7,early,43,6,3,0,439,0
7,early,44,6,4,0,398,0
7,early,45,6,5,0,442,0
7,early,46,6,6,0,418,0
7,early,47,6,7,0,412,0
7,early,48,7,0,1,1425,1068
7,early,49,7,1,1,1482,1113
7,early,50,7,2,1,1452,1083
7,early,51,7,3,1,1423,1027
7,early,52,7,4,1,1357,1012
7,early,53,7,5,1,1406,1052
7,early,54,7,6,1,1318,1000
7,early,55,7,7,1,1418,1059
7,early,56,8,0,0,288,0
7,early,57,8,1,0,329,0
7,early,58,8,2,0,295,0
7,early,59,8,3,0,316,0
7,early,60,8,4,0,301,0
7,early,61,8,5,0,285,0
7,early,62,8,6,0,341,0
7,early,63,8,7,0,313,0
7,early,64,9,0,0,282,0
7,early,65,9,1,0,257,0
7,early,66,9,2,0,251,0
7,early,67,9,3,0,260,0
7,early,68,9,4,0,291,0
7,early,69,9,5,0,290,0
7,early,70,9,6,0,267,0
7,early,71,9,7,0,274,0
7,early,72,10,0,0,231,0
7,early,73,10,1,0,211,0
7,early,74,10,2,0,239,0
7,early,75,10,3,0,244,0
7,early,76,10,4,0,229,0
7,early,77,10,5,0,234,0
7,early,78,10,6,0,246,0
7,early,79,10,7,0,220,0
7,early,80,11,0,1,866,655
7,early,81,11,1,1,834,603
7,early,82,11,2,1,835,611
7,early,83,11,3,1,805,617
7,early,84,11,4,1,849,629
7,early,85,11,5,1,853,641
7,early,86,11,6,1,801,603
7,early,87,11,7,1,865,641
7,early,88,12,0,0,189,0
7,early,89,12,1,0,199,0
7,early,90,12,2,0,181,0
7,early,91,12,3,0,186,0
7,early,92,12,4,0,192,0
7,early,93,12,5,0,193,0
7,early,94,12,6,0,219,0
7,early,95,12,7,0,184,0
7,early,96,13,0,0,179,0
7,early,97,13,1,0,162,0
7,early,98,13,2,0,199,0
7,early,99,13,3,0,144,0
7,early,100,13,4,0,161,0
7,early,101,13,5,0,190,0
7,early,102,13,6,0,195,0
7,early,103,13,7,0,169,0
7,early,104,14,0,0,171,0
7,early,105,14,1,0,183,0
7,early,106,14,2,0,167,0
7,early,107,14,3,0,154,0
7,early,108,14,4,0,151,0
7,early,109,14,5,0,162,0
7,early,110,14,6,0,193,0
7,early,111,14,7,0,163,0
7,early,112,15,0,1,586,453
7,early,113,15,1,1,600,458
7,early,114,15,2,1,583,443
7,early,115,15,3,1,673,504
7,early,116,15,4,1,613,461
7,early,117,15,5,1,618,458
7,early,118,15,6,1,585,457
7,early,119,15,7,1,569,440
7,early,120,16,0,0,157,0
7,early,121,16,1,0,125,0
7,early,122,16,2,0,121,0
7,early,123,16,3,0,133,0
7,early,124,16,4,0,133,0
7,early,125,16,5,0,134,0
7,early,126,16,6,0,143,0
7,early,127,16,7,0,145,0
7,early,128,17,0,0,123,0
7,early,129,17,1,0,137,0
7,early,130,17,2,0,118,0
7,early,131,17,3,0,156,0
7,early,132,17,4,0,147,0
7,early,133,17,5,0,118,0
7,early,134,17,6,0,128,0
7,early,135,17,7,0,144,0
7,early,136,18,0,0,139,0
7,early,137,18,1,0,114,0
7,early,138,18,2,0,105,0
7,early,139,18,3,0,96,0
7,early,140,18,4,0,121,0
7,early,141,18,5,0,104,0
7,early,142,18,6,0,139,0
7,early,143,18,7,0,130,0
7,early,144,19,0,1,439,323
7,early,145,19,1,1,417,298
7,early,146,19,2,1,437,335
7,early,147,19,3,1,463,350
7,early,148,19,4,1,447,324
7,early,149,19,5,1,468,351
7,early,150,19,6,1,441,327
7,early,151,19,7,1,455,328
7,early,152,20,0,0,118,0
7,early,153,20,1,0,121,0
7,early,154,20,2,0,111,0
7,early,155,20,3,0,109,0
7,early,156,20,4,0,109,0
7,early,157,20,5,0,104,0
7,early,158,20,6,0,104,0
7,early,159,20,7,0,94,0
7,early,160,21,0,0,103,0
7,early,161,21,1,0,113,0
7,early,162,21,2,0,99,0
7,early,163,21,3,0,86,0
7,early,164,21,4,0,110,0
7,early,165,21,5,0,85,0
7,early,166,21,6,0,82,0
7,early,167,21,7,0,113,0
7,early,168,22,0,0,87,0
7,early,169,22,1,0,94,0
7,early,170,22,2,0,90,0
7,early,171,22,3,0,100,0
7,early,172,22,4,0,91,0
7,early,173,22,5,0,94,0
7,early,174,22,6,0,80,0
7,early,175,22,7,0,100,0
7,early,176,23,0,1,364,278
7,early,177,23,1,1,365,274
7,early,178,23,2,1,357,277
7,early,179,23,3,1,373,272
7,early,180,23,4,1,397,307
7,early,181,23,5,1,357,260
7,early,182,23,6,1,363,266
7,early,183,23,7,1,363,278
7,early,184,24,0,0,96,0
7,early,185,24,1,0,106,0
7,early,186,24,2,0,77,0
7,early,187,24,3,0,71,0
7,early,188,24,4,0,89,0
7,early,189,24,5,0,91,0
7,early,190,24,6,0,84,0
7,early,191,24,7,0,89,0
7,early,192,25,0,0,71,0
7,early,193,25,1,0,82,0
7,early,194,25,2,0,74,0
7,early,195,25,3,0,74,0
7,early,196,25,4,0,71,0
7,early,197,25,5,0,55,0
7,early,198,25,6,0,92,0
7,early,199,25,7,0,74,0
7,early,200,26,0,0,69,0
7,early,201,26,1,0,61,0
7,early,202,26,2,0,81,0
7,early,203,26,3,0,60,0
7,early,204,26,4,0,106,0
7,early,205,26,5,0,89,0
7,early,206,26,6,0,91,0
7,early,207,26,7,0,87,0
7,early,208,27,0,1,317,227
7,early,209,27,1,1,289,217
7,early,210,27,2,1,276,203
7,early,211,27,3,1,299,218
7,early,212,27,4,1,310,225
7,early,213,27,5,1,319,232
7,early,214,27,6,1,305,227
7,early,215,27,7,1,313,234
7,early,216,28,0,0,58,0
7,early,217,28,1,0,67,0
7,early,218,28,2,0,57,0
7,early,219,28,3,0,92,0
7,early,220,28,4,0,78,0
7,early,221,28,5,0,92,0
7,early,222,28,6,0,79,0
7,early,223,28,7,0,72,0
7,early,224,29,0,0,68,0
7,early,225,29,1,0,67,0
7,early,226,29,2,0,72,0
7,early,227,29,3,0,78,0
7,early,228,29,4,0,61,0
7,early,229,29,5,0,65,0
7,early,230,29,6,0,59,0
7,early,231,29,7,0,79,0
7,early,232,30,0,0,61,0
7,early,233,30,1,0,65,0
7,early,234,30,2,0,68,0
7,early,235,30,3,0,49,0
7,early,236,30,4,0,70,0
7,early,237,30,5,0,69,0
7,early,238,30,6,0,57,0
7,early,239,30,7,0,62,0
7,early,240,31,0,1,250,182
7,early,241,31,1,1,251,185
7,early,242,31,2,1,295,229
7,early,243,31,3,1,253,183
7,early,244,31,4,1,265,200
7,early,245,31,5,1,244,181
7,early,246,31,6,1,277,201
7,early,247,31,7,1,287,210
7,early,248,32,0,0,58,0
7,early,249,32,1,0,65,0
7,early,250,32,2,0,70,0
7,early,251,32,3,0,56,0
7,early,252,32,4,0,65,0
7,early,253,32,5,0,77,0
7,early,254,32,6,0,65,0
7,early,255,32,7,0,57,0
7,early,256,33,0,0,59,0
7,early,257,33,1,0,55,0
7,early,258,33,2,0,69,0
7,early,259,33,3,0,57,0
7,early,260,33,4,0,60,0
7,early,261,33,5,0,50,0
7,early,262,33,6,0,55,0
7,early,263,33,7,0,59,0
7,early,264,34,0,0,76,0
7,early,265,34,1,0,54,0
7,early,266,34,2,0,58,0
7,early,267,34,3,0,51,0
7,early,268,34,4,0,55,0
7,early,269,34,5,0,53,0
7,early,270,34,6,0,50,0
7,early,271,34,7,0,73,0
7,early,272,35,0,1,207,157
7,early,273,35,1,1,224,170
7,early,274,35,2,1,262,196
7,early,275,35,3,1,216,154
7,early,276,35,4,1,237,178
7,early,277,35,5,1,239,181
7,early,278,35,6,1,211,151
7,early,279,35,7,1,232,181
7,early,280,36,0,0,43,0
7,early,281,36,1,0,53,0
7,early,282,36,2,0,60,0
7,early,283,36,3,0,58,0
7,early,284,36,4,0,54,0
7,early,285,36,5,0,44,0
7,early,286,36,6,0,58,0
7,early,287,36,7,0,47,0
7,early,288,37,0,0,47,0
7,early,289,37,1,0,49,0
7,early,290,37,2,0,48,0
7,early,291,37,3,0,50,0
7,early,292,37,4,0,48,0
7,early,293,37,5,0,55,0
7,early,294,37,6,0,52,0
7,early,295,37,7,0,50,0
7,early,296,38,0,0,27,0
7,early,297,38,1,0,51,0
7,early,298,38,2,0,44,0
7,early,299,38,3,0,60,0
7,early,300,38,4,0,55,0
7,early,301,38,5,0,52,0
7,early,302,38,6,0,45,0
7,early,303,38,7,0,41,0
7,early,304,39,0,1,213,157
7,early,305,39,1,1,177,141
7,early,306,39,2,1,214,161
7,early,307,39,3,1,201,147
7,early,308,39,4,1,170,126
7,early,309,39,5,1,176,133
7,early,310,39,6,1,187,134
7,early,311,39,7,1,229,163
7,early,312,40,0,0,41,0
7,early,313,40,1,0,42,0
7,early,314,40,2,0,59,0
7,early,315,40,3,0,52,0
7,early,316,40,4,0,39,0
7,early,317,40,5,0,61,0
7,early,318,40,6,0,51,0
7,early,319,40,7,0,55,0
7,early,320,41,0,0,50,0
7,early,321,41,1,0,55,0
7,early,322,41,2,0,42,0
7,early,323,41,3,0,50,0
7,early,324,41,4,0,43,0
7,early,325,41,5,0,52,0
7,early,326,41,6,0,44,0
7,early,327,41,7,0,41,0
7,early,328,42,0,0,56,0
7,early,329,42,1,0,55,0
7,early,330,42,2,0,41,0
7,early,331,42,3,0,54,0
7,early,332,42,4,0,59,0
7,early,333,42,5,0,38,0
7,early,334,42,6,0,58,0
7,early,335,42,7,0,42,0
7,early,336,43,0,1,160,120
7,early,337,43,1,1,175,131
7,early,338,43,2,1,178,129
7,early,339,43,3,1,152,110
7,early,340,43,4,1,163,123
7,early,341,43,5,1,165,126
7,early,342,43,6,1,159,114
7,early,343,43,7,1,187,131
7,early,344,44,0,0,41,0
7,early,345,44,1,0,50,0
7,early,346,44,2,0,52,0
7,early,347,44,3,0,37,0
7,early,348,44,4,0,41,0
7,early,349,44,5,0,34,0
7,early,350,44,6,0,48,0
7,early,351,44,7,0,39,0
7,early,352,45,0,0,40,0
7,early,353,45,1,0,35,0
7,early,354,45,2,0,53,0
7,early,355,45,3,0,47,0
7,early,356,45,4,0,48,0
7,early,357,45,5,0,45,0
7,early,358,45,6,0,35,0
7,early,359,45,7,0,36,0
7,early,360,46,0,0,31,0
7,early,361,46,1,0,46,0
7,early,362,46,2,0,49,0
7,early,363,46,3,0,36,0
7,early,364,46,4,0,35,0
7,early,365,46,5,0,39,0
7,early,366,46,6,0,35,0
7,early,367,46,7,0,56,0
7,early,368,47,0,1,168,126
7,early,369,47,1,1,156,111
7,early,370,47,2,1,183,145
7,early,371,47,3,1,173,139
7,early,372,47,4,1,143,108
7,early,373,47,5,1,148,110
7,early,374,47,6,1,152,118
7,early,375,47,7,1,137,103
7,early,376,48,0,0,27,0
7,early,377,48,1,0,33,0
7,early,378,48,2,0,34,0
7,early,379,48,3,0,38,0
7,early,380,48,4,0,46,0
7,early,381,48,5,0,31,0
7,early,382,48,6,0,29,0
7,early,383,48,7,0,32,0
7,early,384,49,0,0,38,0
7,early,385,49,1,0,32,0
7,early,386,49,2,0,36,0
7,early,387,49,3,0,39,0
7,early,388,49,4,0,49,0
7,early,389,49,5,0,31,0
7,early,390,49,6,0,45,0
7,early,391,49,7,0,48,0
7,early,392,50,0,0,22,0
7,early,393,50,1,0,41,0
7,early,394,50,2,0,34,0
7,early,395,50,3,0,31,0
7,early,396,50,4,0,28,0
7,early,397,50,5,0,36,0
7,early,398,50,6,0,48,0
7,early,399,50,7,0,33,0
7,early,400,51,0,1,147,112
7,early,401,51,1,1,135,99
7,early,402,51,2,1,141,104
7,early,403,51,3,1,138,99
7,early,404,51,4,1,160,119
7,early,405,51,5,1,135,96
7,early,406,51,6,1,159,115
7,early,407,51,7,1,157,126
7,early,408,52,0,0,36,0
7,early,409,52,1,0,25,0
7,early,410,52,2,0,31,0
7,early,411,52,3,0,38,0
7,early,412,52,4,0,30,0
7,early,413,52,5,0,34,0
7,early,414,52,6,0,38,0
7,early,415,52,7,0,30,0
7,early,416,53,0,0,44,0
7,early,417,53,1,0,29,0
7,early,418,53,2,0,29,0
7,early,419,53,3,0,43,0
7,early,420,53,4,0,41,0
7,early,421,53,5,0,31,0
7,early,422,53,6,0,33,0
7,early,423,53,7,0,34,0
7,early,424,54,0,0,32,0
7,early,425,54,1,0,40,0
7,early,426,54,2,0,27,0
7,early,427,54,3,0,36,0
7,early,428,54,4,0,34,0
7,early,429,54,5,0,30,0
7,early,430,54,6,0,42,0
7,early,431,54,7,0,36,0
7,early,432,55,0,1,144,108
7,early,433,55,1,1,140,102
7,early,434,55,2,1,131,104
7,early,435,55,3,1,143,110
7,early,436,55,4,1,135,94
7,early,437,55,5,1,131,102
7,early,438,55,6,1,136,102
7,early,439,55,7,1,145,112
7,early,440,56,0,0,27,0
7,early,441,56,1,0,30,0
7,early,442,56,2,0,22,0
7,early,443,56,3,0,30,0
7,early,444,56,4,0,36,0
7,early,445,56,5,0,41,0
7,early,446,56,6,0,28,0
7,early,447,56,7,0,35,0
7,early,448,57,0,0,32,0
7,early,449,57,1,0,28,0
7,early,450,57,2,0,34,0
7,early,451,57,3,0,25,0
7,early,452,57,4,0,30,0
7,early,453,57,5,0,33,0
7,early,454,57,6,0,36,0
7,early,455,57,7,0,32,0
7,early,456,58,0,0,33,0
7,early,457,58,1,0,28,0
7,early,458,58,2,0,36,0
7,early,459,58,3,0,34,0
7,early,460,58,4,0,41,0
7,early,461,58,5,0,34,0
7,early,462,58,6,0,31,0
7,early,463,58,7,0,35,0
7,early,464,59,0,1,94,73
7,early,465,59,1,1,124,92
7,early,466,59,2,1,142,113
7,early,467,59,3,1,117,95
7,early,468,59,4,1,113,80
7,early,469,59,5,1,118,87
7,early,470,59,6,1,142,111
7,early,471,59,7,1,119,76
7,early,472,60,0,0,30,0
7,early,473,60,1,0,31,0
7,early,474,60,2,0,19,0
7,early,475,60,3,0,30,0
7,early,476,60,4,0,33,0
7,early,477,60,5,0,24,0
7,early,478,60,6,0,26,0
7,early,479,60,7,0,29,0
7,early,480,61,0,0,36,0
7,early,481,61,1,0,30,0
7,early,482,61,2,0,22,0
7,early,483,61,3,0,30,0
7,early,484,61,4,0,23,0
7,early,485,61,5,0,24,0
7,early,486,61,6,0,21,0
7,early,487,61,7,0,22,0
7,early,488,62,0,0,39,0
7,early,489,62,1,0,26,0
7,early,490,62,2,0,28,0
7,early,491,62,3,0,29,0
7,early,492,62,4,0,35,0
7,early,493,62,5,0,28,0
7,early,494,62,6,0,26,0
7,early,495,62,7,0,30,0
7,early,496,63,0,1,108,80
7,early,497,63,1,1,105,73
7,early,498,63,2,1,113,76
7,early,499,63,3,1,95,72
7,early,500,63,4,1,115,87
7,early,501,63,5,1,118,88
7,early,502,63,6,1,105,83
7,early,503,63,7,1,94,69
7,early,504,64,0,0,21,0
7,early,505,64,1,0,28,0
7,early,506,64,2,0,29,0
7,early,507,64,3,0,30,0
7,early,508,64,4,0,26,0
7,early,509,64,5,0,30,0
7,early,510,64,6,0,21,0
7,early,511,64,7,0,22,0
7,uniform,0,1,0,0,3301,0
7,uniform,1,1,1,0,3257,0
7,uniform,2,1,2,0,3328,0
7,uniform,3,1,3,0,3257,0
7,uniform,4,1,4,0,3362,0
7,uniform,5,1,5,0,3358,0
7,uniform,6,1,6,0,3347,0
7,uniform,7,1,7,0,3305,0
7,uniform,8,2,0,0,1474,0
7,uniform,9,2,1,0,1490,0
7,uniform,10,2,2,0,1433,0
7,uniform,11,2,3,0,1527,0
7,uniform,12,2,4,0,1547,0
7,uniform,13,2,5,0,1459,0
7,uniform,14,2,6,0,1522,0
7,uniform,15,2,7,0,1473,0
7,uniform,16,3,0,1,3800,2872
7,uniform,17,3,1,1,3818,2898
7,uniform,18,3,2,1,3743,2801
7,uniform,19,3,3,1,3765,2847
7,uniform,20,3,4,1,3756,2807
7,uniform,21,3,5,1,3725,2817
7,uniform,22,3,6,1,3727,2798
7,uniform,23,3,7,1,3765,2849
7,uniform,24,4,0,0,713,0
7,uniform,25,4,1,0,674,0
7,uniform,26,4,2,0,646,0
7,uniform,27,4,3,0,699,0
7,uniform,28,4,4,0,699,0
7,uniform,29,4,5,0,720,0
7,uniform,30,4,6,0,685,0
7,uniform,31,4,7,0,726,0
7,uniform,32,5,0,0,541,0
7,uniform,33,5,1,0,484,0
7,uniform,34,5,2,0,488,0
7,uniform,35,5,3,0,523,0
7,uniform,36,5,4,0,520,0
7,uniform,37,5,5,0,517,0
7,uniform,38,5,6,0,516,0
7,uniform,39,5,7,0,514,0
7,uniform,40,6,0,0,424,0
7,uniform,41,6,1,0,447,0
7,uniform,42,6,2,0,420,0
7,uniform,43,6,3,0,439,0
7,uniform,44,6,4,0,398,0
7,uniform,45,6,5,0,442,0
7,uniform,46,6,6,0,418,0
7,uniform,47,6,7,0,412,0
7,uniform,48,7,0,1,1425,1068
7,uniform,49,7,1,1,1482,1113
7,uniform,50,7,2,1,1452,1083
7,uniform,51,7,3,1,1423,1027
7,uniform,52,7,4,1,1357,1012
7,uniform,53,7,5,1,1406,1052
7,uniform,54,7,6,1,1318,1000
7,uniform,55,7,7,1,1418,1059
7,uniform,56,8,0,0,288,0
7,uniform,57,8,1,0,329,0
7,uniform,58,8,2,0,295,0
7,uniform,59,8,3,0,316,0
7,uniform,60,8,4,0,301,0
7,uniform,61,8,5,0,285,0
7,uniform,62,8,6,0,341,0
7,uniform,63,8,7,0,313,0
7,uniform,64,9,0,0,282,0
7,uniform,65,9,1,0,257,0
7,uniform,66,9,2,0,251,0
7,uniform,67,9,3,0,260,0
7,uniform,68,9,4,0,291,0
7,uniform,69,9,5,0,290,0
7,uniform,70,9,6,0,267,0
7,uniform,71,9,7,0,274,0
7,uniform,72,10,0,0,231,0
7,uniform,73,10,1,0,211,0
7,uniform,74,10,2,0,239,0
7,uniform,75,10,3,0,244,0
7,uniform,76,10,4,0,229,0
7,uniform,77,10,5,0,234,0
7,uniform,78,10,6,0,246,0
7,uniform,79,10,7,0,220,0
7,uniform,80,11,0,1,866,655
7,uniform,81,11,1,1,834,603
7,uniform,82,11,2,1,835,611
7,uniform,83,11,3,1,805,617
7,uniform,84,11,4,1,849,629
7,uniform,85,11,5,1,853,641
7,uniform,86,11,6,1,801,603
7,uniform,87,11,7,1,865,641
7,uniform,88,12,0,0,189,0
7,uniform,89,12,1,0,199,0
7,uniform,90,12,2,0,181,0
7,uniform,91,12,3,0,186,0
7,uniform,92,12,4,0,192,0
7,uniform,93,12,5,0,193,0
7,uniform,94,12,6,0,219,0
7,uniform,95,12,7,0,184,0
7,uniform,96,13,0,0,179,0
7,uniform,97,13,1,0,162,0
7,uniform,98,13,2,0,199,0
7,uniform,99,13,3,0,144,0
7,uniform,100,13,4,0,161,0
7,uniform,101,13,5,0,190,0
7,uniform,102,13,6,0,195,0
7,uniform,103,13,7,0,169,0
7,uniform,104,14,0,0,171,0
7,uniform,105,14,1,0,183,0
7,uniform,106,14,2,0,167,0
7,uniform,107,14,3,0,154,0
7,uniform,108,14,4,0,151,0
7,uniform,109,14,5,0,162,0
7,uniform,110,14,6,0,193,0
7,uniform,111,14,7,0,163,0
7,uniform,112,15,0,1,586,453
7,uniform,113,15,1,1,600,458
7,uniform,114,15,2,1,583,443
7,uniform,115,15,3,1,673,504
7,uniform,116,15,4,1,613,461
7,uniform,117,15,5,1,618,458
7,uniform,118,15,6,1,585,457
7,uniform,119,15,7,1,569,440
7,uniform,120,16,0,0,157,0
7,uniform,121,16,1,0,125,0
7,uniform,122,16,2,0,121,0
7,uniform,123,16,3,0,133,0
7,uniform,124,16,4,0,133,0
7,uniform,125,16,5,0,134,0
7,uniform,126,16,6,0,143,0
7,uniform,127,16,7,0,145,0
7,uniform,128,17,0,0,123,0
7,uniform,129,17,1,0,137,0
7,uniform,130,17,2,0,118,0
7,uniform,131,17,3,0,156,0
7,uniform,132,17,4,0,147,0
7,uniform,133,17,5,0,118,0
7,uniform,134,17,6,0,128,0
7,uniform,135,17,7,0,144,0
7,uniform,136,18,0,0,139,0
7,uniform,137,18,1,0,114,0
7,uniform,138,18,2,0,105,0
7,uniform,139,18,3,0,96,0
7,uniform,140,18,4,0,121,0
7,uniform,141,18,5,0,104,0
7,uniform,142,18,6,0,139,0
7,uniform,143,18,7,0,130,0
7,uniform,144,19,0,1,439,323
7,uniform,145,19,1,1,417,298
7,uniform,146,19,2,1,437,335
7,uniform,147,19,3,1,463,350
7,uniform,148,19,4,1,447,324
7,uniform,149,19,5,1,468,351
7,uniform,150,19,6,1,441,327
7,uniform,151,19,7,1,455,328
7,uniform,152,20,0,0,118,0
7,uniform,153,20,1,0,121,0
7,uniform,154,20,2,0,111,0
7,uniform,155,20,3,0,109,0
7,uniform,156,20,4,0,109,0
7,uniform,157,20,5,0,104,0
7,uniform,158,20,6,0,104,0
7,uniform,159,20,7,0,94,0
7,uniform,160,21,0,0,103,0
7,uniform,161,21,1,0,113,0
7,uniform,162,21,2,0,99,0
7,uniform,163,21,3,0,86,0
7,uniform,164,21,4,0,110,0
7,uniform,165,21,5,0,85,0
7,uniform,166,21,6,0,82,0
7,uniform,167,21,7,0,113,0
7,uniform,168,22,0,0,87,0
7,uniform,169,22,1,0,94,0
7,uniform,170,22,2,0,90,0
7,uniform,171,22,3,0,100,0
7,uniform,172,22,4,0,91,0
7,uniform,173,22,5,0,94,0
7,uniform,174,22,6,0,80,0
7,uniform,175,22,7,0,100,0
7,uniform,176,23,0,1,364,278
7,uniform,177,23,1,1,365,274
7,uniform,178,23,2,1,357,277
7,uniform,179,23,3,1,373,272
7,uniform,180,23,4,1,397,307
7,uniform,181,23,5,1,357,260
7,uniform,182,23,6,1,363,266
7,uniform,183,23,7,1,363,278
7,uniform,184,24,0,0,96,0
7,uniform,185,24,1,0,106,0
7,uniform,186,24,2,0,77,0
7,uniform,187,24,3,0,71,0
7,uniform,188,24,4,0,89,0
7,uniform,189,24,5,0,91,0
7,uniform,190,24,6,0,84,0
7,uniform,191,24,7,0,89,0
7,uniform,192,25,0,0,71,0
7,uniform,193,25,1,0,82,0
7,uniform,194,25,2,0,74,0
7,uniform,195,25,3,0,74,0
7,uniform,196,25,4,0,71,0
7,uniform,197,25,5,0,55,0
7,uniform,198,25,6,0,92,0
7,uniform,199,25,7,0,74,0
7,uniform,200,26,0,0,69,0
7,uniform,201,26,1,0,61,0
7,uniform,202,26,2,0,81,0
7,uniform,203,26,3,0,60,0
7,uniform,204,26,4,0,106,0
7,uniform,205,26,5,0,89,0
7,uniform,206,26,6,0,91,0
7,uniform,207,26,7,0,87,0
7,uniform,208,27,0,1,317,227
7,uniform,209,27,1,1,289,217
7,uniform,210,27,2,1,276,203
7,uniform,211,27,3,1,299,218
7,uniform,212,27,4,1,310,225
7,uniform,213,27,5,1,319,232
7,uniform,214,27,6,1,305,227
7,uniform,215,27,7,1,313,234
7,uniform,216,28,0,0,58,0
7,uniform,217,28,1,0,67,0
7,uniform,218,28,2,0,57,0
7,uniform,219,28,3,0,92,0
7,uniform,220,28,4,0,78,0
7,uniform,221,28,5,0,92,0
7,uniform,222,28,6,0,79,0
7,uniform,223,28,7,0,72,0
7,uniform,224,29,0,0,68,0
7,uniform,225,29,1,0,67,0
7,uniform,226,29,2,0,72,0
7,uniform,227,29,3,0,78,0
7,uniform,228,29,4,0,61,0
7,uniform,229,29,5,0,65,0
7,uniform,230,29,6,0,59,0
7,uniform,231,29,7,0,79,0
7,uniform,232,30,0,0,61,0
7,uniform,233,30,1,0,65,0
7,uniform,234,30,2,0,68,0
7,uniform,235,30,3,0,49,0
7,uniform,236,30,4,0,70,0
7,uniform,237,30,5,0,69,0
7,uniform,238,30,6,0,57,0
7,uniform,239,30,7,0,62,0
7,uniform,240,31,0,1,250,182
7,uniform,241,31,1,1,251,185
7,uniform,242,31,2,1,295,229
7,uniform,243,31,3,1,253,183
7,uniform,244,31,4,1,265,200
7,uniform,245,31,5,1,244,181
7,uniform,246,31,6,1,277,201
7,uniform,247,31,7,1,287,210
7,uniform,248,32,0,0,58,0
7,uniform,249,32,1,0,65,0
7,uniform,250,32,2,0,70,0
7,uniform,251,32,3,0,56,0
7,uniform,252,32,4,0,65,0
7,uniform,253,32,5,0,77,0
7,uniform,254,32,6,0,65,0
7,uniform,255,32,7,0,57,0
7,uniform,256,33,0,0,59,0
7,uniform,257,33,1,0,55,0
7,uniform,258,33,2,0,69,0
7,uniform,259,33,3,0,57,0
7,uniform,260,33,4,0,60,0
7,uniform,261,33,5,0,50,0
7,uniform,262,33,6,0,55,0
7,uniform,263,33,7,0,59,0
7,uniform,264,34,0,0,76,0
7,uniform,265,34,1,0,54,0
7,uniform,266,34,2,0,58,0
7,uniform,267,34,3,0,51,0
7,uniform,268,34,4,0,55,0
7,uniform,269,34,5,0,53,0
7,uniform,270,34,6,0,50,0
7,uniform,271,34,7,0,73,0
7,uniform,272,35,0,1,207,157
7,uniform,273,35,1,1,224,170
7,uniform,274,35,2,1,262,196
7,uniform,275,35,3,1,216,154
7,uniform,276,35,4,1,237,178
7,uniform,277,35,5,1,239,181
7,uniform,278,35,6,1,211,151
7,uniform,279,35,7,1,232,181
7,uniform,280,36,0,0,43,0
7,uniform,281,36,1,0,53,0
7,uniform,282,36,2,0,60,0
7,uniform,283,36,3,0,58,0
7,uniform,284,36,4,0,54,0
7,uniform,285,36,5,0,44,0
7,uniform,286,36,6,0,58,0
7,uniform,287,36,7,0,47,0
7,uniform,288,37,0,0,47,0
7,uniform,289,37,1,0,49,0
7,uniform,290,37,2,0,48,0
7,uniform,291,37,3,0,50,0
7,uniform,292,37,4,0,48,0
7,uniform,293,37,5,0,55,0
7,uniform,294,37,6,0,52,0
7,uniform,295,37,7,0,50,0
7,uniform,296,38,0,0,27,0
7,uniform,297,38,1,0,51,0
7,uniform,298,38,2,0,44,0
7,uniform,299,38,3,0,60,0
7,uniform,300,38,4,0,55,0
7,uniform,301,38,5,0,52,0
7,uniform,302,38,6,0,45,0
7,uniform,303,38,7,0,41,0
7,uniform,304,39,0,1,213,157
7,uniform,305,39,1,1,177,141
7,uniform,306,39,2,1,214,161
7,uniform,307,39,3,1,201,147
7,uniform,308,39,4,1,170,126
7,uniform,309,39,5,1,176,133
7,uniform,310,39,6,1,187,134
7,uniform,311,39,7,1,229,163
7,uniform,312,40,0,0,41,0
7,uniform,313,40,1,0,42,0
7,uniform,314,40,2,0,59,0
7,uniform,315,40,3,0,52,0
7,uniform,316,40,4,0,39,0
7,uniform,317,40,5,0,61,0
7,uniform,318,40,6,0,51,0
7,uniform,319,40,7,0,55,0
7,uniform,320,41,0,0,50,0
7,uniform,321,41,1,0,55,0
7,uniform,322,41,2,0,42,0
7,uniform,323,41,3,0,50,0
7,uniform,324,41,4,0,43,0
7,uniform,325,41,5,0,52,0
7,uniform,326,41,6,0,44,0
7,uniform,327,41,7,0,41,0
7,uniform,328,42,0,0,56,0
7,uniform,329,42,1,0,55,0
7,uniform,330,42,2,0,41,0
7,uniform,331,42,3,0,54,0
7,uniform,332,42,4,0,59,0
7,uniform,333,42,5,0,38,0
7,uniform,334,42,6,0,58,0
7,uniform,335,42,7,0,42,0
7,uniform,336,43,0,1,160,120
7,uniform,337,43,1,1,175,131
7,uniform,338,43,2,1,178,129
7,uniform,339,43,3,1,152,110
7,uniform,340,43,4,1,163,123
7,uniform,341,43,5,1,165,126
7,uniform,342,43,6,1,159,114
7,uniform,343,43,7,1,187,131
7,uniform,344,44,0,0,41,0
7,uniform,345,44,1,0,50,0
7,uniform,346,44,2,0,52,0
7,uniform,347,44,3,0,37,0
7,uniform,348,44,4,0,41,0
7,uniform,349,44,5,0,34,0
7,uniform,350,44,6,0,48,0
7,uniform,351,44,7,0,39,0
7,uniform,352,45,0,0,40,0
7,uniform,353,45,1,0,35,0
7,uniform,354,45,2,0,53,0
7,uniform,355,45,3,0,47,0
7,uniform,356,45,4,0,48,0
7,uniform,357,45,5,0,45,0
7,uniform,358,45,6,0,35,0
7,uniform,359,45,7,0,36,0
7,uniform,360,46,0,0,31,0
7,uniform,361,46,1,0,46,0
7,uniform,362,46,2,0,49,0
7,uniform,363,46,3,0,36,0
7,uniform,364,46,4,0,35,0
7,uniform,365,46,5,0,39,0
7,uniform,366,46,6,0,35,0
7,uniform,367,46,7,0,56,0
7,uniform,368,47,0,1,168,126
7,uniform,369,47,1,1,156,111
7,uniform,370,47,2,1,183,145
7,uniform,371,47,3,1,173,139
7,uniform,372,47,4,1,143,108
7,uniform,373,47,5,1,148,110
7,uniform,374,47,6,1,152,118
7,uniform,375,47,7,1,137,103
7,uniform,376,48,0,0,27,0
7,uniform,377,48,1,0,33,0
7,uniform,378,48,2,0,34,0
7,uniform,379,48,3,0,38,0
7,uniform,380,48,4,0,46,0
7,uniform,381,48,5,0,31,0
7,uniform,382,48,6,0,29,0
7,uniform,383,48,7,0,32,0
7,uniform,384,49,0,0,38,0
7,uniform,385,49,1,0,32,0
7,uniform,386,49,2,0,36,0
7,uniform,387,49,3,0,39,0
7,uniform,388,49,4,0,49,0
7,uniform,389,49,5,0,31,0
7,uniform,390,49,6,0,45,0
7,uniform,391,49,7,0,48,0
7,uniform,392,50,0,0,22,0
7,uniform,393,50,1,0,41,0
7,uniform,394,50,2,0,34,0
7,uniform,395,50,3,0,31,0
7,uniform,396,50,4,0,28,0
7,uniform,397,50,5,0,36,0
7,uniform,398,50,6,0,48,0
7,uniform,399,50,7,0,33,0
7,uniform,400,51,0,1,147,112
7,uniform,401,51,1,1,135,99
7,uniform,402,51,2,1,141,104
7,uniform,403,51,3,1,138,99
7,uniform,404,51,4,1,160,119
7,uniform,405,51,5,1,135,96
7,uniform,406,51,6,1,159,115
7,uniform,407,51,7,1,157,126
7,uniform,408,52,0,0,36,0
7,uniform,409,52,1,0,25,0
7,uniform,410,52,2,0,31,0
7,uniform,411,52,3,0,38,0
7,uniform,412,52,4,0,30,0
7,uniform,413,52,5,0,34,0
7,uniform,414,52,6,0,38,0
7,uniform,415,52,7,0,30,0
7,uniform,416,53,0,0,44,0
7,uniform,417,53,1,0,29,0
7,uniform,418,53,2,0,29,0
7,uniform,419,53,3,0,43,0
7,uniform,420,53,4,0,41,0
7,uniform,421,53,5,0,31,0
7,uniform,422,53,6,0,33,0
7,uniform,423,53,7,0,34,0
7,uniform,424,54,0,0,32,0
7,uniform,425,54,1,0,40,0
7,uniform,426,54,2,0,27,0
7,uniform,427,54,3,0,36,0
7,uniform,428,54,4,0,34,0
7,uniform,429,54,5,0,30,0
7,uniform,430,54,6,0,42,0
7,uniform,431,54,7,0,36,0
7,uniform,432,55,0,1,144,108
7,uniform,433,55,1,1,140,102
7,uniform,434,55,2,1,131,104
7,uniform,435,55,3,1,143,110
7,uniform,436,55,4,1,135,94
7,uniform,437,55,5,1,131,102
7,uniform,438,55,6,1,136,102
7,uniform,439,55,7,1,145,112
7,uniform,440,56,0,0,27,0
7,uniform,441,56,1,0,30,0
7,uniform,442,56,2,0,22,0
7,uniform,443,56,3,0,30,0
7,uniform,444,56,4,0,36,0
7,uniform,445,56,5,0,41,0
7,uniform,446,56,6,0,28,0
7,uniform,447,56,7,0,35,0
7,uniform,448,57,0,0,32,0
7,uniform,449,57,1,0,28,0
7,uniform,450,57,2,0,34,0
7,uniform,451,57,3,0,25,0
7,uniform,452,57,4,0,30,0
7,uniform,453,57,5,0,33,0
7,uniform,454,57,6,0,36,0
7,uniform,455,57,7,0,32,0
7,uniform,456,58,0,0,33,0
7,uniform,457,58,1,0,28,0
7,uniform,458,58,2,0,36,0
7,uniform,459,58,3,0,34,0
7,uniform,460,58,4,0,41,0
7,uniform,461,58,5,0,34,0
7,uniform,462,58,6,0,31,0
7,uniform,463,58,7,0,35,0
7,uniform,464,59,0,1,94,73
7,uniform,465,59,1,1,124,92
7,uniform,466,59,2,1,142,113
7,uniform,467,59,3,1,117,95
7,uniform,468,59,4,1,113,80
7,uniform,469,59,5,1,118,87
7,uniform,470,59,6,1,142,111
7,uniform,471,59,7,1,119,76
7,uniform,472,60,0,0,30,0
7,uniform,473,60,1,0,31,0
7,uniform,474,60,2,0,19,0
7,uniform,475,60,3,0,30,0
7,uniform,476,60,4,0,33,0
7,uniform,477,60,5,0,24,0
7,uniform,478,60,6,0,26,0
7,uniform,479,60,7,0,29,0
7,uniform,480,61,0,0,36,0
7,uniform,481,61,1,0,30,0
7,uniform,482,61,2,0,22,0
7,uniform,483,61,3,0,30,0
7,uniform,484,61,4,0,23,0
7,uniform,485,61,5,0,24,0
7,uniform,486,61,6,0,21,0
7,uniform,487,61,7,0,22,0
7,uniform,488,62,0,0,39,0
7,uniform,489,62,1,0,26,0
7,uniform,490,62,2,0,28,0
7,uniform,491,62,3,0,29,0
7,uniform,492,62,4,0,35,0
7,uniform,493,62,5,0,28,0
7,uniform,494,62,6,0,26,0
7,uniform,495,62,7,0,30,0
7,uniform,496,63,0,1,108,80
7,uniform,497,63,1,1,105,73
7,uniform,498,63,2,1,113,76
7,uniform,499,63,3,1,95,72
7,uniform,500,63,4,1,115,87
7,uniform,501,63,5,1,118,88
7,uniform,502,63,6,1,105,83
7,uniform,503,63,7,1,94,69
7,uniform,504,64,0,0,21,0
7,uniform,505,64,1,0,28,0
7,uniform,506,64,2,0,29,0
7,uniform,507,64,3,0,30,0
7,uniform,508,64,4,0,26,0
7,uniform,509,64,5,0,30,0
7,uniform,510,64,6,0,21,0
7,uniform,511,64,7,0,22,0
7,late,0,1,0,0,3301,0
7,late,1,1,1,0,3257,0
7,late,2,1,2,0,3328,0
7,late,3,1,3,0,3257,0
7,late,4,1,4,0,3362,0
7,late,5,1,5,0,3358,0
7,late,6,1,6,0,3347,0
7,late,7,1,7,0,3305,0
7,late,8,2,0,0,1474,0
7,late,9,2,1,0,1490,0
7,late,10,2,2,0,1433,0
7,late,11,2,3,0,1527,0
7,late,12,2,4,0,1547,0
7,late,13,2,5,0,1459,0
7,late,14,2,6,0,1522,0
7,late,15,2,7,0,1473,0
7,late,16,3,0,1,3800,2872
7,late,17,3,1,1,3818,2898
7,late,18,3,2,1,3743,2801
7,late,19,3,3,1,3765,2847
7,late,20,3,4,1,3756,2807
7,late,21,3,5,1,3725,2817
7,late,22,3,6,1,3727,2798
7,late,23,3,7,1,3765,2849
7,late,24,4,0,0,713,0
7,late,25,4,1,0,674,0
7,late,26,4,2,0,646,0
7,late,27,4,3,0,699,0
7,late,28,4,4,0,699,0
7,late,29,4,5,0,720,0
7,late,30,4,6,0,685,0
7,late,31,4,7,0,726,0
7,late,32,5,0,0,541,0
7,late,33,5,1,0,484,0
7,late,34,5,2,0,488,0
7,late,35,5,3,0,523,0
7,late,36,5,4,0,520,0
7,late,37,5,5,0,517,0
7,late,38,5,6,0,516,0
7,late,39,5,7,0,514,0
7,late,40,6,0,0,424,0
7,late,41,6,1,0,447,0
7,late,42,6,2,0,420,0
7,late,43,6,3,0,439,0
7,late,44,6,4,0,398,0
7,late,45,6,5,0,442,0
7,late,46,6,6,0,418,0
7,late,47,6,7,0,412,0
7,late,48,7,0,1,1425,1068
7,late,49,7,1,1,1482,1113
7,late,50,7,2,1,1452,1083
7,late,51,7,3,1,1423,1027
7,late,52,7,4,1,1357,1012
7,late,53,7,5,1,1406,1052
7,late,54,7,6,1,1318,1000
7,late,55,7,7,1,1418,1059
7,late,56,8,0,0,288,0
7,late,57,8,1,0,329,0
7,late,58,8,2,0,295,0
7,late,59,8,3,0,316,0
7,late,60,8,4,0,301,0
7,late,61,8,5,0,285,0
7,late,62,8,6,0,341,0
7,late,63,8,7,0,313,0
7,late,64,9,0,0,282,0
7,late,65,9,1,0,257,0
7,late,66,9,2,0,251,0
7,late,67,9,3,0,260,0
7,late,68,9,4,0,291,0
7,late,69,9,5,0,290,0
7,late,70,9,6,0,267,0
7,late,71,9,7,0,274,0
7,late,72,10,0,0,231,0
7,late,73,10,1,0,211,0
7,late,74,10,2,0,239,0
7,late,75,10,3,0,244,0
7,late,76,10,4,0,229,0
7,late,77,10,5,0,234,0
7,late,78,10,6,0,246,0
7,late,79,10,7,0,220,0
7,late,80,11,0,1,866,655
7,late,81,11,1,1,834,603
7,late,82,11,2,1,835,611
7,late,83,11,3,1,805,617
7,late,84,11,4,1,849,629
7,late,85,11,5,1,853,641
7,late,86,11,6,1,801,603
7,late,87,11,7,1,865,641
7,late,88,12,0,0,189,0
7,late,89,12,1,0,199,0
7,late,90,12,2,0,181,0
7,late,91,12,3,0,186,0
7,late,92,12,4,0,192,0
7,late,93,12,5,0,193,0
7,late,94,12,6,0,219,0
7,late,95,12,7,0,184,0
7,late,96,13,0,0,179,0
7,late,97,13,1,0,162,0
7,late,98,13,2,0,199,0
7,late,99,13,3,0,144,0
7,late,100,13,4,0,161,0
7,late,101,13,5,0,190,0
7,late,102,13,6,0,195,0
7,late,103,13,7,0,169,0
7,late,104,14,0,0,171,0
7,late,105,14,1,0,183,0
7,late,106,14,2,0,167,0
7,late,107,14,3,0,154,0
7,late,108,14,4,0,151,0
7,late,109,14,5,0,162,0
7,late,110,14,6,0,193,0
7,late,111,14,7,0,163,0
7,late,112,15,0,1,586,453
7,late,113,15,1,1,600,458
7,late,114,15,2,1,583,443
7,late,115,15,3,1,673,504
7,late,116,15,4,1,613,461
7,late,117,15,5,1,618,458
7,late,118,15,6,1,585,457
7,late,119,15,7,1,569,440
7,late,120,16,0,0,157,0
7,late,121,16,1,0,125,0
7,late,122,16,2,0,121,0
7,late,123,16,3,0,133,0
7,late,124,16,4,0,133,0
7,late,125,16,5,0,134,0
7,late,126,16,6,0,143,0
7,late,127,16,7,0,145,0
7,late,128,17,0,0,123,0
7,late,129,17,1,0,137,0
7,late,130,17,2,0,118,0
7,late,131,17,3,0,156,0
7,late,132,17,4,0,147,0
7,late,133,17,5,0,118,0
7,late,134,17,6,0,128,0
7,late,135,17,7,0,144,0
7,late,136,18,0,0,139,0
7,late,137,18,1,0,114,0
7,late,138,18,2,0,105,0
7,late,139,18,3,0,96,0
7,late,140,18,4,0,121,0
7,late,141,18,5,0,104,0
7,late,142,18,6,0,139,0
7,late,143,18,7,0,130,0
7,late,144,19,0,1,439,323
7,late,145,19,1,1,417,298
7,late,146,19,2,1,437,335
7,late,147,19,3,1,463,350
7,late,148,19,4,1,447,324
7,late,149,19,5,1,468,351
7,late,150,19,6,1,441,327
7,late,151,19,7,1,455,328
7,late,152,20,0,0,118,0
7,late,153,20,1,0,121,0
7,late,154,20,2,0,111,0
7,late,155,20,3,0,109,0
7,late,156,20,4,0,109,0
7,late,157,20,5,0,104,0
7,late,158,20,6,0,104,0
7,late,159,20,7,0,94,0
7,late,160,21,0,0,103,0
7,late,161,21,1,0,113,0
7,late,162,21,2,0,99,0
7,late,163,21,3,0,86,0
7,late,164,21,4,0,110,0
7,late,165,21,5,0,85,0
7,late,166,21,6,0,82,0
7,late,167,21,7,0,113,0
7,late,168,22,0,0,87,0
7,late,169,22,1,0,94,0
7,late,170,22,2,0,90,0
7,late,171,22,3,0,100,0
7,late,172,22,4,0,91,0
7,late,173,22,5,0,94,0
7,late,174,22,6,0,80,0
7,late,175,22,7,0,100,0
7,late,176,23,0,1,364,278
7,late,177,23,1,1,365,274
7,late,178,23,2,1,357,277
7,late,179,23,3,1,373,272
7,late,180,23,4,1,397,307
7,late,181,23,5,1,357,260
7,late,182,23,6,1,363,266
7,late,183,23,7,1,363,278
7,late,184,24,0,0,96,0
7,late,185,24,1,0,106,0
7,late,186,24,2,0,77,0
7,late,187,24,3,0,71,0
7,late,188,24,4,0,89,0
7,late,189,24,5,0,91,0
7,late,190,24,6,0,84,0
7,late,191,24,7,0,89,0
7,late,192,25,0,0,71,0
7,late,193,25,1,0,82,0
7,late,194,25,2,0,74,0
7,late,195,25,3,0,74,0
7,late,196,25,4,0,71,0
7,late,197,25,5,0,55,0
7,late,198,25,6,0,92,0
7,late,199,25,7,0,74,0
7,late,200,26,0,0,69,0
7,late,201,26,1,0,61,0
7,late,202,26,2,0,81,0
7,late,203,26,3,0,60,0
7,late,204,26,4,0,106,0
7,late,205,26,5,0,89,0
7,late,206,26,6,0,91,0
7,late,207,26,7,0,87,0
7,late,208,27,0,1,317,227
7,late,209,27,1,1,289,217
7,late,210,27,2,1,276,203
7,late,211,27,3,1,299,218
7,late,212,27,4,1,310,225
7,late,213,27,5,1,319,232
7,late,214,27,6,1,305,227
7,late,215,27,7,1,313,234
7,late,216,28,0,0,58,0
7,late,217,28,1,0,67,0
7,late,218,28,2,0,57,0
7,late,219,28,3,0,92,0
7,late,220,28,4,0,78,0
7,late,221,28,5,0,92,0
7,late,222,28,6,0,79,0
7,late,223,28,7,0,72,0
7,late,224,29,0,0,68,0
7,late,225,29,1,0,67,0
7,late,226,29,2,0,72,0
7,late,227,29,3,0,78,0
7,late,228,29,4,0,61,0
7,late,229,29,5,0,65,0
7,late,230,29,6,0,59,0
7,late,231,29,7,0,79,0
7,late,232,30,0,0,61,0
7,late,233,30,1,0,65,0
7,late,234,30,2,0,68,0
7,late,235,30,3,0,49,0
7,late,236,30,4,0,70,0
7,late,237,30,5,0,69,0
7,late,238,30,6,0,57,0
7,late,239,30,7,0,62,0
7,late,240,31,0,1,250,182
7,late,241,31,1,1,251,185
7,late,242,31,2,1,295,229
7,late,243,31,3,1,253,183
7,late,244,31,4,1,265,200
7,late,245,31,5,1,244,181
7,late,246,31,6,1,277,201
7,late,247,31,7,1,287,210
7,late,248,32,0,0,58,0
7,late,249,32,1,0,65,0
7,late,250,32,2,0,70,0
7,late,251,32,3,0,56,0
7,late,252,32,4,0,65,0
7,late,253,32,5,0,77,0
7,late,254,32,6,0,65,0
7,late,255,32,7,0,57,0
7,late,256,33,0,0,59,0
7,late,257,33,1,0,55,0
7,late,258,33,2,0,69,0
7,late,259,33,3,0,57,0
7,late,260,33,4,0,60,0
7,late,261,33,5,0,50,0
7,late,262,33,6,0,55,0
7,late,263,33,7,0,59,0
7,late,264,34,0,0,76,0
7,late,265,34,1,0,54,0
7,late,266,34,2,0,58,0
7,late,267,34,3,0,51,0
7,late,268,34,4,0,55,0
7,late,269,34,5,0,53,0
7,late,270,34,6,0,50,0
7,late,271,34,7,0,73,0
7,late,272,35,0,1,207,157
7,late,273,35,1,1,224,170
7,late,274,35,2,1,262,196
7,late,275,35,3,1,216,154
7,late,276,35,4,1,237,178
7,late,277,35,5,1,239,181
7,late,278,35,6,1,211,151
7,late,279,35,7,1,232,181
7,late,280,36,0,0,43,0
7,late,281,36,1,0,53,0
7,late,282,36,2,0,60,0
7,late,283,36,3,0,58,0
7,late,284,36,4,0,54,0
7,late,285,36,5,0,44,0
7,late,286,36,6,0,58,0
7,late,287,36,7,0,47,0
7,late,288,37,0,0,47,0
7,late,289,37,1,0,49,0
7,late,290,37,2,0,48,0
7,late,291,37,3,0,50,0
7,late,292,37,4,0,48,0
7,late,293,37,5,0,55,0
7,late,294,37,6,0,52,0
7,late,295,37,7,0,50,0
7,late,296,38,0,0,27,0
7,late,297,38,1,0,51,0
7,late,298,38,2,0,44,0
7,late,299,38,3,0,60,0
7,late,300,38,4,0,55,0
7,late,301,38,5,0,52,0
7,late,302,38,6,0,45,0
7,late,303,38,7,0,41,0
7,late,304,39,0,1,213,157
7,late,305,39,1,1,177,141
7,late,306,39,2,1,214,161
7,late,307,39,3,1,201,147
7,late,308,39,4,1,170,126
7,late,309,39,5,1,176,133
7,late,310,39,6,1,187,134
7,late,311,39,7,1,229,163
7,late,312,40,0,0,41,0
7,late,313,40,1,0,42,0
7,late,314,40,2,0,59,0
7,late,315,40,3,0,52,0
7,late,316,40,4,0,39,0
7,late,317,40,5,0,61,0
7,late,318,40,6,0,51,0
7,late,319,40,7,0,55,0
7,late,320,41,0,0,50,0
7,late,321,41,1,0,55,0
7,late,322,41,2,0,42,0
7,late,323,41,3,0,50,0
7,late,324,41,4,0,43,0
7,late,325,41,5,0,52,0
7,late,326,41,6,0,44,0
7,late,327,41,7,0,41,0
7,late,328,42,0,0,56,0
7,late,329,42,1,0,55,0
7,late,330,42,2,0,41,0
7,late,331,42,3,0,54,0
7,late,332,42,4,0,59,0
7,late,333,42,5,0,38,0
7,late,334,42,6,0,58,0
7,late,335,42,7,0,42,0
7,late,336,43,0,1,160,120
7,late,337,43,1,1,175,131
7,late,338,43,2,1,178,129
7,late,339,43,3,1,152,110
7,late,340,43,4,1,163,123
7,late,341,43,5,1,165,126
7,late,342,43,6,1,159,114
7,late,343,43,7,1,187,131
7,late,344,44,0,0,41,0
7,late,345,44,1,0,50,0
7,late,346,44,2,0,52,0
7,late,347,44,3,0,37,0
7,late,348,44,4,0,41,0
7,late,349,44,5,0,34,0
7,late,350,44,6,0,48,0
7,late,351,44,7,0,39,0
7,late,352,45,0,0,40,0
7,late,353,45,1,0,35,0
7,late,354,45,2,0,53,0
7,late,355,45,3,0,47,0
7,late,356,45,4,0,48,0
7,late,357,45,5,0,45,0
7,late,358,45,6,0,35,0
7,late,359,45,7,0,36,0
7,late,360,46,0,0,31,0
7,late,361,46,1,0,46,0
7,late,362,46,2,0,49,0
7,late,363,46,3,0,36,0
7,late,364,46,4,0,35,0
7,late,365,46,5,0,39,0
7,late,366,46,6,0,35,0
7,late,367,46,7,0,56,0
7,late,368,47,0,1,168,126
7,late,369,47,1,1,156,111
7,late,370,47,2,1,183,145
7,late,371,47,3,1,173,139
7,late,372,47,4,1,143,108
7,late,373,47,5,1,148,110
7,late,374,47,6,1,152,118
7,late,375,47,7,1,137,103
7,late,376,48,0,0,27,0
7,late,377,48,1,0,33,0
7,late,378,48,2,0,34,0
7,late,379,48,3,0,38,0
7,late,380,48,4,0,46,0
7,late,381,48,5,0,31,0
7,late,382,48,6,0,29,0
7,late,383,48,7,0,32,0
7,late,384,49,0,0,38,0
7,late,385,49,1,0,32,0
7,late,386,49,2,0,36,0
7,late,387,49,3,0,39,0
7,late,388,49,4,0,49,0
7,late,389,49,5,0,31,0
7,late,390,49,6,0,45,0
7,late,391,49,7,0,48,0
7,late,392,50,0,0,22,0
7,late,393,50,1,0,41,0
7,late,394,50,2,0,34,0
7,late,395,50,3,0,31,0
7,late,396,50,4,0,28,0
7,late,397,50,5,0,36,0
7,late,398,50,6,0,48,0
7,late,399,50,7,0,33,0
7,late,400,51,0,1,147,112
7,late,401,51,1,1,135,99
7,late,402,51,2,1,141,104
7,late,403,51,3,1,138,99
7,late,404,51,4,1,160,119
7,late,405,51,5,1,135,96
7,late,406,51,6,1,159,115
7,late,407,51,7,1,157,126
7,late,408,52,0,0,36,0
7,late,409,52,1,0,25,0
7,late,410,52,2,0,31,0
7,late,411,52,3,0,38,0
7,late,412,52,4,0,30,0
7,late,413,52,5,0,34,0
7,late,414,52,6,0,38,0
7,late,415,52,7,0,30,0
7,late,416,53,0,0,44,0
7,late,417,53,1,0,29,0
7,late,418,53,2,0,29,0
7,late,419,53,3,0,43,0
7,late,420,53,4,0,41,0
7,late,421,53,5,0,31,0
7,late,422,53,6,0,33,0
7,late,423,53,7,0,34,0
7,late,424,54,0,0,32,0
7,late,425,54,1,0,40,0
7,late,426,54,2,0,27,0
7,late,427,54,3,0,36,0
7,late,428,54,4,0,34,0
7,late,429,54,5,0,30,0
7,late,430,54,6,0,42,0
7,late,431,54,7,0,36,0
7,late,432,55,0,1,144,108
7,late,433,55,1,1,140,102
7,late,434,55,2,1,131,104
7,late,435,55,3,1,143,110
7,late,436,55,4,1,135,94
7,late,437,55,5,1,131,102
7,late,438,55,6,1,136,102
7,late,439,55,7,1,145,112
7,late,440,56,0,0,27,0
7,late,441,56,1,0,30,0
7,late,442,56,2,0,22,0
7,late,443,56,3,0,30,0
7,late,444,56,4,0,36,0
7,late,445,56,5,0,41,0
7,late,446,56,6,0,28,0
7,late,447,56,7,0,35,0
7,late,448,57,0,0,32,0
7,late,449,57,1,0,28,0
7,late,450,57,2,0,34,0
7,late,451,57,3,0,25,0
7,late,452,57,4,0,30,0
7,late,453,57,5,0,33,0
7,late,454,57,6,0,36,0
7,late,455,57,7,0,32,0
7,late,456,58,0,0,33,0
7,late,457,58,1,0,28,0
7,late,458,58,2,0,36,0
7,late,459,58,3,0,34,0
7,late,460,58,4,0,41,0
7,late,461,58,5,0,34,0
7,late,462,58,6,0,31,0
7,late,463,58,7,0,35,0
7,late,464,59,0,1,94,73
7,late,465,59,1,1,124,92
7,late,466,59,2,1,142,113
7,late,467,59,3,1,117,95
7,late,468,59,4,1,113,80
7,late,469,59,5,1,118,87
7,late,470,59,6,1,142,111
7,late,471,59,7,1,119,76
7,late,472,60,0,0,30,0
7,late,473,60,1,0,31,0
7,late,474,60,2,0,19,0
7,late,475,60,3,0,30,0
7,late,476,60,4,0,33,0
7,late,477,60,5,0,24,0
7,late,478,60,6,0,26,0
7,late,479,60,7,0,29,0
7,late,480,61,0,0,36,0
7,late,481,61,1,0,30,0
7,late,482,61,2,0,22,0
7,late,483,61,3,0,30,0
7,late,484,61,4,0,23,0
7,late,485,61,5,0,24,0
7,late,486,61,6,0,21,0
7,late,487,61,7,0,22,0
7,late,488,62,0,0,39,0
7,late,489,62,1,0,26,0
7,late,490,62,2,0,28,0
7,late,491,62,3,0,29,0
7,late,492,62,4,0,35,0
7,late,493,62,5,0,28,0
7,late,494,62,6,0,26,0
7,late,495,62,7,0,30,0
7,late,496,63,0,1,108,80
7,late,497,63,1,1,105,73
7,late,498,63,2,1,113,76
7,late,499,63,3,1,95,72
7,late,500,63,4,1,115,87
7,late,501,63,5,1,118,88
7,late,502,63,6,1,105,83
7,late,503,63,7,1,94,69
7,late,504,64,0,0,21,0
7,late,505,64,1,0,28,0
7,late,506,64,2,0,29,0
7,late,507,64,3,0,30,0
7,late,508,64,4,0,26,0
7,late,509,64,5,0,30,0
7,late,510,64,6,0,21,0
7,late,511,64,7,0,22,0
8,early,0,1,0,0,3317,0
8,early,1,1,1,0,3267,0
8,early,2,1,2,0,3291,0
8,early,3,1,3,0,3298,0
8,early,4,1,4,0,3299,0
8,early,5,1,5,0,3402,0
8,early,6,1,6,0,3277,0
8,early,7,1,7,0,3287,0
8,early,8,2,0,0,1555,0
8,early,9,2,1,0,1606,0
8,early,10,2,2,0,1496,0
8,early,11,2,3,0,1435,0
8,early,12,2,4,0,1518,0
8,early,13,2,5,0,1507,0
8,early,14,2,6,0,1485,0
8,early,15,2,7,0,1534,0
8,early,16,3,0,1,3852,2947
8,early,17,3,1,1,3748,2832
8,early,18,3,2,1,3825,2900
8,early,19,3,3,1,3760,2805
8,early,20,3,4,1,3704,2802
8,early,21,3,5,1,3790,2830
8,early,22,3,6,1,3776,2871
8,early,23,3,7,1,3852,2888
8,early,24,4,0,0,643,0
8,early,25,4,1,0,688,0
8,early,26,4,2,0,679,0
8,early,27,4,3,0,683,0
8,early,28,4,4,0,708,0
8,early,29,4,5,0,653,0
8,early,30,4,6,0,607,0
8,early,31,4,7,0,687,0
8,early,32,5,0,0,550,0
8,early,33,5,1,0,499,0
8,early,34,5,2,0,567,0
8,early,35,5,3,0,518,0
8,early,36,5,4,0,491,0
8,early,37,5,5,0,533,0
8,early,38,5,6,0,570,0
8,early,39,5,7,0,517,0
8,early,40,6,0,0,421,0
8,early,41,6,1,0,446,0
8,early,42,6,2,0,403,0
8,early,43,6,3,0,426,0
8,early,44,6,4,0,436,0
8,early,45,6,5,0,417,0
8,early,46,6,6,0,444,0
8,early,47,6,7,0,441,0
8,early,48,7,0,1,1446,1116
8,early,49,7,1,1,1408,1049
8,early,50,7,2,1,1422,1051
8,early,51,7,3,1,1405,1026
8,early,52,7,4,1,1333,1019
8,early,53,7,5,1,1351,1006
8,early,54,7,6,1,1430,1053
8,early,55,7,7,1,1377,1028
8,early,56,8,0,0,302,0
8,early,57,8,1,0,300,0
8,early,58,8,2,0,289,0
8,early,59,8,3,0,318,0
8,early,60,8,4,0,313,0
8,early,61,8,5,0,311,0
8,early,62,8,6,0,259,0
8,early,63,8,7,0,330,0
8,early,64,9,0,0,255,0
8,early,65,9,1,0,248,0
8,early,66,9,2,0,279,0
8,early,67,9,3,0,245,0
8,early,68,9,4,0,251,0
8,early,69,9,5,0,279,0
8,early,70,9,6,0,279,0
8,early,71,9,7,0,298,0
8,early,72,10,0,0,255,0
8,early,73,10,1,0,244,0
8,early,74,10,2,0,225,0
8,early,75,10,3,0,232,0
8,early,76,10,4,0,261,0
8,early,77,10,5,0,243,0
8,early,78,10,6,0,212,0
8,early,79,10,7,0,232,0
8,early,80,11,0,1,796,583
8,early,81,11,1,1,859,659
8,early,82,11,2,1,796,590
8,early,83,11,3,1,850,636
8,early,84,11,4,1,851,640
8,early,85,11,5,1,858,649
8,early,86,11,6,1,843,610
8,early,87,11,7,1,840,635
8,early,88,12,0,0,179,0
8,early,89,12,1,0,197,0
8,early,90,12,2,0,192,0
8,early,91,12,3,0,192,0
8,early,92,12,4,0,175,0
8,early,93,12,5,0,187,0
8,early,94,12,6,0,206,0
8,early,95,12,7,0,188,0
8,early,96,13,0,0,158,0
8,early,97,13,1,0,153,0
8,early,98,13,2,0,176,0
8,early,99,13,3,0,165,0
8,early,100,13,4,0,211,0
8,early,101,13,5,0,185,0
8,early,102,13,6,0,160,0
8,early,103,13,7,0,186,0
8,early,104,14,0,0,167,0
8,early,105,14,1,0,160,0
8,early,106,14,2,0,138,0
8,early,107,14,3,0,136,0
8,early,108,14,4,0,144,0
8,early,109,14,5,0,166,0
8,early,110,14,6,0,165,0
8,early,111,14,7,0,163,0
8,early,112,15,0,1,592,441
8,early,113,15,1,1,619,466
8,early,114,15,2,1,625,467
8,early,115,15,3,1,586,438
8,early,116,15,4,1,609,464
8,early,117,15,5,1,611,428
8,early,118,15,6,1,580,443
8,early,119,15,7,1,597,452
8,early,120,16,0,0,149,0
8,early,121,16,1,0,136,0
8,early,122,16,2,0,163,0
8,early,123,16,3,0,135,0
8,early,124,16,4,0,144,0
8,early,125,16,5,0,157,0
8,early,126,16,6,0,142,0
8,early,127,16,7,0,142,0
8,early,128,17,0,0,152,0
8,early,129,17,1,0,129,0
8,early,130,17,2,0,136,0
8,early,131,17,3,0,130,0
8,early,132,17,4,0,123,0
8,early,133,17,5,0,120,0
8,early,134,17,6,0,128,0
8,early,135,17,7,0,129,0
8,early,136,18,0,0,124,0
8,early,137,18,1,0,98,0
8,early,138,18,2,0,124,0
8,early,139,18,3,0,120,0
8,early,140,18,4,0,117,0
8,early,141,18,5,0,106,0
8,early,142,18,6,0,111,0
8,early,143,18,7,0,112,0
8,early,144,19,0,1,481,379
8,early,145,19,1,1,447,318
8,early,146,19,2,1,472,348
8,early,147,19,3,1,484,368
8,early,148,19,4,1,454,334
8,early,149,19,5,1,419,319
8,early,150,19,6,1,404,311
8,early,151,19,7,1,471,350
8,early,152,20,0,0,139,0
8,early,153,20,1,0,96,0
8,early,154,20,2,0,99,0
8,early,155,20,3,0,116,0
8,early,156,20,4,0,123,0
8,early,157,20,5,0,92,0
8,early,158,20,6,0,97,0
8,early,159,20,7,0,98,0
8,early,160,21,0,0,102,0
8,early,161,21,1,0,88,0
8,early,162,21,2,0,117,0
8,early,163,21,3,0,110,0
8,early,164,21,4,0,112,0
8,early,165,21,5,0,112,0
8,early,166,21,6,0,95,0
8,early,167,21,7,0,121,0
8,early,168,22,0,0,88,0
8,early,169,22,1,0,80,0
8,early,170,22,2,0,113,0
8,early,171,22,3,0,116,0
8,early,172,22,4,0,88,0
8,early,173,22,5,0,96,0
8,early,174,22,6,0,86,0
8,early,175,22,7,0,99,0
8,early,176,23,0,1,364,290
8,early,177,23,1,1,359,250
8,early,178,23,2,1,334,265
8,early,179,23,3,1,334,255
8,early,180,23,4,1,363,269
8,early,181,23,5,1,374,295
8,early,182,23,6,1,382,289
8,early,183,23,7,1,327,242
8,early,184,24,0,0,88,0
8,early,185,24,1,0,93,0
8,early,186,24,2,0,87,0
8,early,187,24,3,0,81,0
8,early,188,24,4,0,104,0
8,early,189,24,5,0,71,0
8,early,190,24,6,0,97,0
8,early,191,24,7,0,70,0
8,early,192,25,0,0,76,0
8,early,193,25,1,0,99,0
8,early,194,25,2,0,87,0
8,early,195,25,3,0,92,0
8,early,196,25,4,0,82,0
8,early,197,25,5,0,85,0
8,early,198,25,6,0,86,0
8,early,199,25,7,0,87,0
8,early,200,26,0,0,74,0
8,early,201,26,1,0,77,0
8,early,202,26,2,0,70,0
8,early,203,26,3,0,68,0
8,early,204,26,4,0,83,0
8,early,205,26,5,0,88,0
8,early,206,26,6,0,89,0
8,early,207,26,7,0,97,0
8,early,208,27,0,1,295,225
8,early,209,27,1,1,309,238
8,early,210,27,2,1,304,228
8,early,211,27,3,1,298,215
8,early,212,27,4,1,302,239
8,early,213,27,5,1,268,207
8,early,214,27,6,1,304,228
8,early,215,27,7,1,302,227
8,early,216,28,0,0,70,0
8,early,217,28,1,0,71,0
8,early,218,28,2,0,79,0
8,early,219,28,3,0,77,0
8,early,220,28,4,0,86,0
8,early,221,28,5,0,71,0
8,early,222,28,6,0,68,0
8,early,223,28,7,0,57,0
8,early,224,29,0,0,70,0
8,early,225,29,1,0,60,0
8,early,226,29,2,0,52,0
8,early,227,29,3,0,82,0
8,early,228,29,4,0,69,0
8,early,229,29,5,0,63,0
8,early,230,29,6,0,72,0
8,early,231,29,7,0,64,0
8,early,232,30,0,0,64,0
8,early,233,30,1,0,57,0
8,early,234,30,2,0,46,0
8,early,235,30,3,0,70,0
8,early,236,30,4,0,65,0
8,early,237,30,5,0,65,0
8,early,238,30,6,0,76,0
8,early,239,30,7,0,64,0
8,early,240,31,0,1,250,185
8,early,241,31,1,1,262,197
8,early,242,31,2,1,257,178
8,early,243,31,3,1,240,182
8,early,244,31,4,1,260,197
8,early,245,31,5,1,257,187
8,early,246,31,6,1,273,201
8,early,247,31,7,1,224,169
8,early,248,32,0,0,73,0
8,early,249,32,1,0,57,0
8,early,250,32,2,0,54,0
8,early,251,32,3,0,61,0
8,early,252,32,4,0,52,0
8,early,253,32,5,0,55,0
8,early,254,32,6,0,57,0
8,early,255,32,7,0,60,0
8,early,256,33,0,0,49,0
8,early,257,33,1,0,53,0
8,early,258,33,2,0,60,0
8,early,259,33,3,0,56,0
8,early,260,33,4,0,59,0
8,early,261,33,5,0,56,0
8,early,262,33,6,0,63,0
8,early,263,33,7,0,49,0
8,early,264,34,0,0,54,0
8,early,265,34,1,0,49,0
8,early,266,34,2,0,58,0
8,early,267,34,3,0,49,0
8,early,268,34,4,0,62,0
8,early,269,34,5,0,43,0
8,early,270,34,6,0,69,0
8,early,271,34,7,0,64,0
8,early,272,35,0,1,224,164
8,early,273,35,1,1,222,167
8,early,274,35,2,1,241,179
8,early,275,35,3,1,222,172
8,early,276,35,4,1,242,183
8,early,277,35,5,1,213,162
8,early,278,35,6,1,226,167
8,early,279,35,7,1,215,168
8,early,280,36,0,0,48,0
8,early,281,36,1,0,69,0
8,early,282,36,2,0,52,0
8,early,283,36,3,0,63,0
8,early,284,36,4,0,58,0
8,early,285,36,5,0,47,0
8,early,286,36,6,0,57,0
8,early,287,36,7,0,51,0
8,early,288,37,0,0,48,0
8,early,289,37,1,0,49,0
8,early,290,37,2,0,51,0
8,early,291,37,3,0,46,0
8,early,292,37,4,0,56,0
8,early,293,37,5,0,49,0
8,early,294,37,6,0,54,0
8,early,295,37,7,0,43,0
8,early,296,38,0,0,45,0
8,early,297,38,1,0,40,0
8,early,298,38,2,0,62,0
8,early,299,38,3,0,45,0
8,early,300,38,4,0,55,0
8,early,301,38,5,0,42,0
8,early,302,38,6,0,53,0
8,early,303,38,7,0,46,0
8,early,304,39,0,1,210,161
8,early,305,39,1,1,192,138
8,early,306,39,2,1,214,158
8,early,307,39,3,1,191,148
8,early,308,39,4,1,191,138
8,early,309,39,5,1,198,141
8,early,310,39,6,1,196,146
8,early,311,39,7,1,190,134
8,early,312,40,0,0,60,0
8,early,313,40,1,0,45,0
8,early,314,40,2,0,51,0
8,early,315,40,3,0,40,0
8,early,316,40,4,0,52,0
8,early,317,40,5,0,41,0
8,early,318,40,6,0,51,0
8,early,319,40,7,0,52,0
8,early,320,41,0,0,49,0
8,early,321,41,1,0,53,0
8,early,322,41,2,0,59,0
8,early,323,41,3,0,48,0
8,early,324,41,4,0,51,0
8,early,325,41,5,0,51,0
8,early,326,41,6,0,41,0
8,early,327,41,7,0,39,0
8,early,328,42,0,0,40,0
8,early,329,42,1,0,43,0
8,early,330,42,2,0,42,0
8,early,331,42,3,0,42,0
8,early,332,42,4,0,44,0
8,early,333,42,5,0,49,0
8,early,334,42,6,0,45,0
8,early,335,42,7,0,34,0
8,early,336,43,0,1,175,135
8,early,337,43,1,1,156,118
8,early,338,43,2,1,181,140
8,early,339,43,3,1,171,134
8,early,340,43,4,1,165,128
8,early,341,43,5,1,181,129
8,early,342,43,6,1,163,114
8,early,343,43,7,1,173,122
8,early,344,44,0,0,50,0
8,early,345,44,1,0,33,0
8,early,346,44,2,0,35,0
8,early,347,44,3,0,42,0
8,early,348,44,4,0,38,0
8,early,349,44,5,0,54,0
8,early,350,44,6,0,47,0
8,early,351,44,7,0,39,0
8,early,352,45,0,0,45,0
8,early,353,45,1,0,49,0
8,early,354,45,2,0,42,0
8,early,355,45,3,0,37,0
8,early,356,45,4,0,63,0
8,early,357,45,5,0,37,0
8,early,358,45,6,0,37,0
8,early,359,45,7,0,48,0
8,early,360,46,0,0,34,0
8,early,361,46,1,0,38,0
8,early,362,46,2,0,41,0
8,early,363,46,3,0,39,0
8,early,364,46,4,0,55,0
8,early,365,46,5,0,46,0
8,early,366,46,6,0,44,0
8,early,367,46,7,0,41,0
8,early,368,47,0,1,161,121
8,early,369,47,1,1,132,91
8,early,370,47,2,1,165,122
8,early,371,47,3,1,170,122
8,early,372,47,4,1,132,95
8,early,373,47,5,1,153,113
8,early,374,47,6,1,161,116
8,early,375,47,7,1,175,130
8,early,376,48,0,0,47,0
8,early,377,48,1,0,53,0
8,early,378,48,2,0,36,0
8,early,379,48,3,0,32,0
8,early,380,48,4,0,46,0
8,early,381,48,5,0,37,0
8,early,382,48,6,0,45,0
8,early,383,48,7,0,44,0
8,early,384,49,0,0,30,0
8,early,385,49,1,0,37,0
8,early,386,49,2,0,37,0
8,early,387,49,3,0,37,0
8,early,388,49,4,0,34,0
8,early,389,49,5,0,30,0
8,early,390,49,6,0,27,0
8,early,391,49,7,0,52,0
8,early,392,50,0,0,29,0
8,early,393,50,1,0,28,0
8,early,394,50,2,0,29,0
8,early,395,50,3,0,48,0
8,early,396,50,4,0,30,0
8,early,397,50,5,0,37,0
8,early,398,50,6,0,28,0
8,early,399,50,7,0,34,0
8,early,400,51,0,1,137,96
8,early,401,51,1,1,154,117
8,early,402,51,2,1,146,113
8,early,403,51,3,1,141,100
8,early,404,51,4,1,159,121
8,early,405,51,5,1,156,114
8,early,406,51,6,1,130,99
8,early,407,51,7,1,121,89
8,early,408,52,0,0,25,0
8,early,409,52,1,0,29,0
8,early,410,52,2,0,26,0
8,early,411,52,3,0,34,0
8,early,412,52,4,0,36,0
8,early,413,52,5,0,33,0
8,early,414,52,6,0,39,0
8,early,415,52,7,0,26,0
8,early,416,53,0,0,36,0
8,early,417,53,1,0,41,0
8,early,418,53,2,0,33,0
8,early,419,53,3,0,41,0
8,early,420,53,4,0,40,0
8,early,421,53,5,0,35,0
8,early,422,53,6,0,36,0
8,early,423,53,7,0,50,0
8,early,424,54,0,0,33,0
8,early,425,54,1,0,31,0
8,early,426,54,2,0,22,0
8,early,427,54,3,0,29,0
8,early,428,54,4,0,39,0
8,early,429,54,5,0,32,0
8,early,430,54,6,0,36,0
8,early,431,54,7,0,39,0
8,early,432,55,0,1,132,94
8,early,433,55,1,1,133,106
8,early,434,55,2,1,129,96
8,early,435,55,3,1,131,93
8,early,436,55,4,1,128,92
8,early,437,55,5,1,120,91
8,early,438,55,6,1,122,92
8,early,439,55,7,1,121,91
8,early,440,56,0,0,33,0
8,early,441,56,1,0,24,0
8,early,442,56,2,0,39,0
8,early,443,56,3,0,35,0
8,early,444,56,4,0,24,0
8,early,445,56,5,0,41,0
8,early,446,56,6,0,30,0
8,early,447,56,7,0,39,0
8,early,448,57,0,0,30,0
8,early,449,57,1,0,41,0
8,early,450,57,2,0,27,0
8,early,451,57,3,0,30,0
8,early,452,57,4,0,36,0
8,early,453,57,5,0,36,0
8,early,454,57,6,0,27,0
8,early,455,57,7,0,38,0
8,early,456,58,0,0,36,0
8,early,457,58,1,0,32,0
8,early,458,58,2,0,29,0
8,early,459,58,3,0,19,0
8,early,460,58,4,0,26,0
8,early,461,58,5,0,33,0
8,early,462,58,6,0,25,0
8,early,463,58,7,0,26,0
8,early,464,59,0,1,126,99
8,early,465,59,1,1,118,96
8,early,466,59,2,1,146,109
8,early,467,59,3,1,121,93
8,early,468,59,4,1,123,89
8,early,469,59,5,1,124,93
8,early,470,59,6,1,118,84
8,early,471,59,7,1,119,85
8,early,472,60,0,0,30,0
8,early,473,60,1,0,26,0
8,early,474,60,2,0,25,0
8,early,475,60,3,0,37,0
8,early,476,60,4,0,27,0
8,early,477,60,5,0,36,0
8,early,478,60,6,0,30,0
8,early,479,60,7,0,35,0
8,early,480,61,0,0,34,0
8,early,481,61,1,0,30,0
8,early,482,61,2,0,39,0
8,early,483,61,3,0,33,0
8,early,484,61,4,0,23,0
8,early,485,61,5,0,31,0
8,early,486,61,6,0,32,0
8,early,487,61,7,0,26,0
8,early,488,62,0,0,28,0
8,early,489,62,1,0,32,0
8,early,490,62,2,0,31,0
8,early,491,62,3,0,36,0
8,early,492,62,4,0,22,0
8,early,493,62,5,0,24,0
8,early,494,62,6,0,26,0
8,early,495,62,7,0,26,0
8,early,496,63,0,1,119,84
8,early,497,63,1,1,110,77
8,early,498,63,2,1,118,92
8,early,499,63,3,1,110,79
8,early,500,63,4,1,115,84
8,early,501,63,5,1,131,94
8,early,502,63,6,1,131,95
8,early,503,63,7,1,128,90
8,early,504,64,0,0,23,0
8,early,505,64,1,0,20,0
8,early,506,64,2,0,31,0
8,early,507,64,3,0,35,0
8,early,508,64,4,0,25,0
8,early,509,64,5,0,25,0
8,early,510,64,6,0,25,0
8,early,511,64,7,0,34,0
8,uniform,0,1,0,0,3317,0
8,uniform,1,1,1,0,3267,0
8,uniform,2,1,2,0,3291,0
8,uniform,3,1,3,0,3298,0
8,uniform,4,1,4,0,3299,0
8,uniform,5,1,5,0,3402,0
8,uniform,6,1,6,0,3277,0
8,uniform,7,1,7,0,3287,0
8,uniform,8,2,0,0,1555,0
8,uniform,9,2,1,0,1606,0
8,uniform,10,2,2,0,1496,0
8,uniform,11,2,3,0,1435,0
8,uniform,12,2,4,0,1518,0
8,uniform,13,2,5,0,1507,0
8,uniform,14,2,6,0,1485,0
8,uniform,15,2,7,0,1534,0
8,uniform,16,3,0,1,3852,2947
8,uniform,17,3,1,1,3748,2832
8,uniform,18,3,2,1,3825,2900
8,uniform,19,3,3,1,3760,2805
8,uniform,20,3,4,1,3704,2802
8,uniform,21,3,5,1,3790,2830
8,uniform,22,3,6,1,3776,2871
8,uniform,23,3,7,1,3852,2888
8,uniform,24,4,0,0,643,0
8,uniform,25,4,1,0,688,0
8,uniform,26,4,2,0,679,0
8,uniform,27,4,3,0,683,0
8,uniform,28,4,4,0,708,0
8,uniform,29,4,5,0,653,0
8,uniform,30,4,6,0,607,0
8,uniform,31,4,7,0,687,0
8,uniform,32,5,0,0,550,0
8,uniform,33,5,1,0,499,0
8,uniform,34,5,2,0,567,0
8,uniform,35,5,3,0,518,0
8,uniform,36,5,4,0,491,0
8,uniform,37,5,5,0,533,0
8,uniform,38,5,6,0,570,0
8,uniform,39,5,7,0,517,0
8,uniform,40,6,0,0,421,0
8,uniform,41,6,1,0,446,0
8,uniform,42,6,2,0,403,0
8,uniform,43,6,3,0,426,0
8,uniform,44,6,4,0,436,0
8,uniform,45,6,5,0,417,0
8,uniform,46,6,6,0,444,0
8,uniform,47,6,7,0,441,0
8,uniform,48,7,0,1,1446,1116
8,uniform,49,7,1,1,1408,1049
8,uniform,50,7,2,1,1422,1051
8,uniform,51,7,3,1,1405,1026
8,uniform,52,7,4,1,1333,1019
8,uniform,53,7,5,1,1351,1006
8,uniform,54,7,6,1,1430,1053
8,uniform,55,7,7,1,1377,1028
8,uniform,56,8,0,0,302,0
8,uniform,57,8,1,0,300,0
8,uniform,58,8,2,0,289,0
8,uniform,59,8,3,0,318,0
8,uniform,60,8,4,0,313,0
8,uniform,61,8,5,0,311,0
8,uniform,62,8,6,0,259,0
8,uniform,63,8,7,0,330,0
8,uniform,64,9,0,0,255,0
8,uniform,65,9,1,0,248,0
8,uniform,66,9,2,0,279,0
8,uniform,67,9,3,0,245,0
8,uniform,68,9,4,0,251,0
8,uniform,69,9,5,0,279,0
8,uniform,70,9,6,0,279,0
8,uniform,71,9,7,0,298,0
8,uniform,72,10,0,0,255,0
8,uniform,73,10,1,0,244,0
8,uniform,74,10,2,0,225,0
8,uniform,75,10,3,0,232,0
8,uniform,76,10,4,0,261,0
8,uniform,77,10,5,0,243,0
8,uniform,78,10,6,0,212,0
8,uniform,79,10,7,0,232,0
8,uniform,80,11,0,1,796,583
8,uniform,81,11,1,1,859,659
8,uniform,82,11,2,1,796,590
8,uniform,83,11,3,1,850,636
8,uniform,84,11,4,1,851,640
8,uniform,85,11,5,1,858,649
8,uniform,86,11,6,1,843,610
8,uniform,87,11,7,1,840,635
8,uniform,88,12,0,0,179,0
8,uniform,89,12,1,0,197,0
8,uniform,90,12,2,0,192,0
8,uniform,91,12,3,0,192,0
8,uniform,92,12,4,0,175,0
8,uniform,93,12,5,0,187,0
8,uniform,94,12,6,0,206,0
8,uniform,95,12,7,0,188,0
8,uniform,96,13,0,0,158,0
8,uniform,97,13,1,0,153,0
8,uniform,98,13,2,0,176,0
8,uniform,99,13,3,0,165,0
8,uniform,100,13,4,0,211,0
8,uniform,101,13,5,0,185,0
8,uniform,102,13,6,0,160,0
8,uniform,103,13,7,0,186,0
8,uniform,104,14,0,0,167,0
8,uniform,105,14,1,0,160,0
8,uniform,106,14,2,0,138,0
8,uniform,107,14,3,0,136,0
8,uniform,108,14,4,0,144,0
8,uniform,109,14,5,0,166,0
8,uniform,110,14,6,0,165,0
8,uniform,111,14,7,0,163,0
8,uniform,112,15,0,1,592,441
8,uniform,113,15,1,1,619,466
8,uniform,114,15,2,1,625,467
8,uniform,115,15,3,1,586,438
8,uniform,116,15,4,1,609,464
8,uniform,117,15,5,1,611,428
8,uniform,118,15,6,1,580,443
8,uniform,119,15,7,1,597,452
8,uniform,120,16,0,0,149,0
8,uniform,121,16,1,0,136,0
8,uniform,122,16,2,0,163,0
8,uniform,123,16,3,0,135,0
8,uniform,124,16,4,0,144,0
8,uniform,125,16,5,0,157,0
8,uniform,126,16,6,0,142,0
8,uniform,127,16,7,0,142,0
8,uniform,128,17,0,0,152,0
8,uniform,129,17,1,0,129,0
8,uniform,130,17,2,0,136,0
8,uniform,131,17,3,0,130,0
8,uniform,132,17,4,0,123,0
8,uniform,133,17,5,0,120,0
8,uniform,134,17,6,0,128,0
8,uniform,135,17,7,0,129,0
8,uniform,136,18,0,0,124,0
8,uniform,137,18,1,0,98,0
8,uniform,138,18,2,0,124,0
8,uniform,139,18,3,0,120,0
8,uniform,140,18,4,0,117,0
8,uniform,141,18,5,0,106,0
8,uniform,142,18,6,0,111,0
8,uniform,143,18,7,0,112,0
8,uniform,144,19,0,1,481,379
8,uniform,145,19,1,1,447,318
8,uniform,146,19,2,1,472,348
8,uniform,147,19,3,1,484,368
8,uniform,148,19,4,1,454,334
8,uniform,149,19,5,1,419,319
8,uniform,150,19,6,1,404,311
8,uniform,151,19,7,1,471,350
8,uniform,152,20,0,0,139,0
8,uniform,153,20,1,0,96,0
8,uniform,154,20,2,0,99,0
8,uniform,155,20,3,0,116,0
8,uniform,156,20,4,0,123,0
8,uniform,157,20,5,0,92,0
8,uniform,158,20,6,0,97,0
8,uniform,159,20,7,0,98,0
8,uniform,160,21,0,0,102,0
8,uniform,161,21,1,0,88,0
8,uniform,162,21,2,0,117,0
8,uniform,163,21,3,0,110,0
8,uniform,164,21,4,0,112,0
8,uniform,165,21,5,0,112,0
8,uniform,166,21,6,0,95,0
8,uniform,167,21,7,0,121,0
8,uniform,168,22,0,0,88,0
8,uniform,169,22,1,0,80,0
8,uniform,170,22,2,0,113,0
8,uniform,171,22,3,0,116,0
8,uniform,172,22,4,0,88,0
8,uniform,173,22,5,0,96,0
8,uniform,174,22,6,0,86,0
8,uniform,175,22,7,0,99,0
8,uniform,176,23,0,1,364,290
8,uniform,177,23,1,1,359,250
8,uniform,178,23,2,1,334,265
8,uniform,179,23,3,1,334,255
8,uniform,180,23,4,1,363,269
8,uniform,181,23,5,1,374,295
8,uniform,182,23,6,1,382,289
8,uniform,183,23,7,1,327,242
8,uniform,184,24,0,0,88,0
8,uniform,185,24,1,0,93,0
8,uniform,186,24,2,0,87,0
8,uniform,187,24,3,0,81,0
8,uniform,188,24,4,0,104,0
8,uniform,189,24,5,0,71,0
8,uniform,190,24,6,0,97,0
8,uniform,191,24,7,0,70,0
8,uniform,192,25,0,0,76,0
8,uniform,193,25,1,0,99,0
8,uniform,194,25,2,0,87,0
8,uniform,195,25,3,0,92,0
8,uniform,196,25,4,0,82,0
8,uniform,197,25,5,0,85,0
8,uniform,198,25,6,0,86,0
8,uniform,199,25,7,0,87,0
8,uniform,200,26,0,0,74,0
8,uniform,201,26,1,0,77,0
8,uniform,202,26,2,0,70,0
8,uniform,203,26,3,0,68,0
8,uniform,204,26,4,0,83,0
8,uniform,205,26,5,0,88,0
8,uniform,206,26,6,0,89,0
8,uniform,207,26,7,0,97,0
8,uniform,208,27,0,1,295,225
8,uniform,209,27,1,1,309,238
8,uniform,210,27,2,1,304,228
8,uniform,211,27,3,1,298,215
8,uniform,212,27,4,1,302,239
8,uniform,213,27,5,1,268,207
8,uniform,214,27,6,1,304,228
8,uniform,215,27,7,1,302,227
8,uniform,216,28,0,0,70,0
8,uniform,217,28,1,0,71,0
8,uniform,218,28,2,0,79,0
8,uniform,219,28,3,0,77,0
8,uniform,220,28,4,0,86,0
8,uniform,221,28,5,0,71,0
8,uniform,222,28,6,0,68,0
8,uniform,223,28,7,0,57,0
8,uniform,224,29,0,0,70,0
8,uniform,225,29,1,0,60,0
8,uniform,226,29,2,0,52,0
8,uniform,227,29,3,0,82,0
8,uniform,228,29,4,0,69,0
8,uniform,229,29,5,0,63,0
8,uniform,230,29,6,0,72,0
8,uniform,231,29,7,0,64,0
8,uniform,232,30,0,0,64,0
8,uniform,233,30,1,0,57,0
8,uniform,234,30,2,0,46,0
8,uniform,235,30,3,0,70,0
8,uniform,236,30,4,0,65,0
8,uniform,237,30,5,0,65,0
8,uniform,238,30,6,0,76,0
8,uniform,239,30,7,0,64,0
8,uniform,240,31,0,1,250,185
8,uniform,241,31,1,1,262,197
8,uniform,242,31,2,1,257,178
8,uniform,243,31,3,1,240,182
8,uniform,244,31,4,1,260,197
8,uniform,245,31,5,1,257,187
8,uniform,246,31,6,1,273,201
8,uniform,247,31,7,1,224,169
8,uniform,248,32,0,0,73,0
8,uniform,249,32,1,0,57,0
8,uniform,250,32,2,0,54,0
8,uniform,251,32,3,0,61,0
8,uniform,252,32,4,0,52,0
8,uniform,253,32,5,0,55,0
8,uniform,254,32,6,0,57,0
8,uniform,255,32,7,0,60,0
8,uniform,256,33,0,0,49,0
8,uniform,257,33,1,0,53,0
8,uniform,258,33,2,0,60,0
8,uniform,259,33,3,0,56,0
8,uniform,260,33,4,0,59,0
8,uniform,261,33,5,0,56,0
8,uniform,262,33,6,0,63,0
8,uniform,263,33,7,0,49,0
8,uniform,264,34,0,0,54,0
8,uniform,265,34,1,0,49,0
8,uniform,266,34,2,0,58,0
8,uniform,267,34,3,0,49,0
8,uniform,268,34,4,0,62,0
8,uniform,269,34,5,0,43,0
8,uniform,270,34,6,0,69,0
8,uniform,271,34,7,0,64,0
8,uniform,272,35,0,1,224,164
8,uniform,273,35,1,1,222,167
8,uniform,274,35,2,1,241,179
8,uniform,275,35,3,1,222,172
8,uniform,276,35,4,1,242,183
8,uniform,277,35,5,1,213,162
8,uniform,278,35,6,1,226,167
8,uniform,279,35,7,1,215,168
8,uniform,280,36,0,0,48,0
8,uniform,281,36,1,0,69,0
8,uniform,282,36,2,0,52,0
8,uniform,283,36,3,0,63,0
8,uniform,284,36,4,0,58,0
8,uniform,285,36,5,0,47,0
8,uniform,286,36,6,0,57,0
8,uniform,287,36,7,0,51,0
8,uniform,288,37,0,0,48,0
8,uniform,289,37,1,0,49,0
8,uniform,290,37,2,0,51,0
8,uniform,291,37,3,0,46,0
8,uniform,292,37,4,0,56,0
8,uniform,293,37,5,0,49,0
8,uniform,294,37,6,0,54,0
8,uniform,295,37,7,0,43,0
8,uniform,296,38,0,0,45,0
8,uniform,297,38,1,0,40,0
8,uniform,298,38,2,0,62,0
8,uniform,299,38,3,0,45,0
8,uniform,300,38,4,0,55,0
8,uniform,301,38,5,0,42,0
8,uniform,302,38,6,0,53,0
8,uniform,303,38,7,0,46,0
8,uniform,304,39,0,1,210,161
8,uniform,305,39,1,1,192,138
8,uniform,306,39,2,1,214,158
8,uniform,307,39,3,1,191,148
8,uniform,308,39,4,1,191,138
8,uniform,309,39,5,1,198,141
8,uniform,310,39,6,1,196,146
8,uniform,311,39,7,1,190,134
8,uniform,312,40,0,0,60,0
8,uniform,313,40,1,0,45,0
8,uniform,314,40,2,0,51,0
8,uniform,315,40,3,0,40,0
8,uniform,316,40,4,0,52,0
8,uniform,317,40,5,0,41,0
8,uniform,318,40,6,0,51,0
8,uniform,319,40,7,0,52,0
8,uniform,320,41,0,0,49,0
8,uniform,321,41,1,0,53,0
8,uniform,322,41,2,0,59,0
8,uniform,323,41,3,0,48,0
8,uniform,324,41,4,0,51,0
8,uniform,325,41,5,0,51,0
8,uniform,326,41,6,0,41,0
8,uniform,327,41,7,0,39,0
8,uniform,328,42,0,0,40,0
8,uniform,329,42,1,0,43,0
8,uniform,330,42,2,0,42,0
8,uniform,331,42,3,0,42,0
8,uniform,332,42,4,0,44,0
8,uniform,333,42,5,0,49,0
8,uniform,334,42,6,0,45,0
8,uniform,335,42,7,0,34,0
8,uniform,336,43,0,1,175,135
8,uniform,337,43,1,1,156,118
8,uniform,338,43,2,1,181,140
8,uniform,339,43,3,1,171,134
8,uniform,340,43,4,1,165,128
8,uniform,341,43,5,1,181,129
8,uniform,342,43,6,1,163,114
8,uniform,343,43,7,1,173,122
8,uniform,344,44,0,0,50,0
8,uniform,345,44,1,0,33,0
8,uniform,346,44,2,0,35,0
8,uniform,347,44,3,0,42,0
8,uniform,348,44,4,0,38,0
8,uniform,349,44,5,0,54,0
8,uniform,350,44,6,0,47,0
8,uniform,351,44,7,0,39,0
8,uniform,352,45,0,0,45,0
8,uniform,353,45,1,0,49,0
8,uniform,354,45,2,0,42,0
8,uniform,355,45,3,0,37,0
8,uniform,356,45,4,0,63,0
8,uniform,357,45,5,0,37,0
8,uniform,358,45,6,0,37,0
8,uniform,359,45,7,0,48,0
8,uniform,360,46,0,0,34,0
8,uniform,361,46,1,0,38,0
8,uniform,362,46,2,0,41,0
8,uniform,363,46,3,0,39,0
8,uniform,364,46,4,0,55,0
8,uniform,365,46,5,0,46,0
8,uniform,366,46,6,0,44,0
8,uniform,367,46,7,0,41,0
8,uniform,368,47,0,1,161,121
8,uniform,369,47,1,1,132,91
8,uniform,370,47,2,1,165,122
8,uniform,371,47,3,1,170,122
8,uniform,372,47,4,1,132,95
8,uniform,373,47,5,1,153,113
8,uniform,374,47,6,1,161,116
8,uniform,375,47,7,1,175,130
8,uniform,376,48,0,0,47,0
8,uniform,377,48,1,0,53,0
8,uniform,378,48,2,0,36,0
8,uniform,379,48,3,0,32,0
8,uniform,380,48,4,0,46,0
8,uniform,381,48,5,0,37,0
8,uniform,382,48,6,0,45,0
8,uniform,383,48,7,0,44,0
8,uniform,384,49,0,0,30,0
8,uniform,385,49,1,0,37,0
8,uniform,386,49,2,0,37,0
8,uniform,387,49,3,0,37,0
8,uniform,388,49,4,0,34,0
8,uniform,389,49,5,0,30,0
8,uniform,390,49,6,0,27,0
8,uniform,391,49,7,0,52,0
8,uniform,392,50,0,0,29,0
8,uniform,393,50,1,0,28,0
8,uniform,394,50,2,0,29,0
8,uniform,395,50,3,0,48,0
8,uniform,396,50,4,0,30,0
8,uniform,397,50,5,0,37,0
8,uniform,398,50,6,0,28,0
8,uniform,399,50,7,0,34,0
8,uniform,400,51,0,1,137,96
8,uniform,401,51,1,1,154,117
8,uniform,402,51,2,1,146,113
8,uniform,403,51,3,1,141,100
8,uniform,404,51,4,1,159,121
8,uniform,405,51,5,1,156,114
8,uniform,406,51,6,1,130,99
8,uniform,407,51,7,1,121,89
8,uniform,408,52,0,0,25,0
8,uniform,409,52,1,0,29,0
8,uniform,410,52,2,0,26,0
8,uniform,411,52,3,0,34,0
8,uniform,412,52,4,0,36,0
8,uniform,413,52,5,0,33,0
8,uniform,414,52,6,0,39,0
8,uniform,415,52,7,0,26,0
8,uniform,416,53,0,0,36,0
8,uniform,417,53,1,0,41,0
8,uniform,418,53,2,0,33,0
8,uniform,419,53,3,0,41,0
8,uniform,420,53,4,0,40,0
8,uniform,421,53,5,0,35,0
8,uniform,422,53,6,0,36,0
8,uniform,423,53,7,0,50,0
8,uniform,424,54,0,0,33,0
8,uniform,425,54,1,0,31,0
8,uniform,426,54,2,0,22,0
8,uniform,427,54,3,0,29,0
8,uniform,428,54,4,0,39,0
8,uniform,429,54,5,0,32,0
8,uniform,430,54,6,0,36,0
8,uniform,431,54,7,0,39,0
8,uniform,432,55,0,1,132,94
8,uniform,433,55,1,1,133,106
8,uniform,434,55,2,1,129,96
8,uniform,435,55,3,1,131,93
8,uniform,436,55,4,1,128,92
8,uniform,437,55,5,1,120,91
8,uniform,438,55,6,1,122,92
8,uniform,439,55,7,1,121,91
8,uniform,440,56,0,0,33,0
8,uniform,441,56,1,0,24,0
8,uniform,442,56,2,0,39,0
8,uniform,443,56,3,0,35,0
8,uniform,444,56,4,0,24,0
8,uniform,445,56,5,0,41,0
8,uniform,446,56,6,0,30,0
8,uniform,447,56,7,0,39,0
8,uniform,448,57,0,0,30,0
8,uniform,449,57,1,0,41,0
8,uniform,450,57,2,0,27,0
8,uniform,451,57,3,0,30,0
8,uniform,452,57,4,0,36,0
8,uniform,453,57,5,0,36,0
8,uniform,454,57,6,0,27,0
8,uniform,455,57,7,0,38,0
8,uniform,456,58,0,0,36,0
8,uniform,457,58,1,0,32,0
8,uniform,458,58,2,0,29,0
8,uniform,459,58,3,0,19,0
8,uniform,460,58,4,0,26,0
8,uniform,461,58,5,0,33,0
8,uniform,462,58,6,0,25,0
8,uniform,463,58,7,0,26,0
8,uniform,464,59,0,1,126,99
8,uniform,465,59,1,1,118,96
8,uniform,466,59,2,1,146,109
8,uniform,467,59,3,1,121,93
8,uniform,468,59,4,1,123,89
8,uniform,469,59,5,1,124,93
8,uniform,470,59,6,1,118,84
8,uniform,471,59,7,1,119,85
8,uniform,472,60,0,0,30,0
8,uniform,473,60,1,0,26,0
8,uniform,474,60,2,0,25,0
8,uniform,475,60,3,0,37,0
8,uniform,476,60,4,0,27,0
8,uniform,477,60,5,0,36,0
8,uniform,478,60,6,0,30,0
8,uniform,479,60,7,0,35,0
8,uniform,480,61,0,0,34,0
8,uniform,481,61,1,0,30,0
8,uniform,482,61,2,0,39,0
8,uniform,483,61,3,0,33,0
8,uniform,484,61,4,0,23,0
8,uniform,485,61,5,0,31,0
8,uniform,486,61,6,0,32,0
8,uniform,487,61,7,0,26,0
8,uniform,488,62,0,0,28,0
8,uniform,489,62,1,0,32,0
8,uniform,490,62,2,0,31,0
8,uniform,491,62,3,0,36,0
8,uniform,492,62,4,0,22,0
8,uniform,493,62,5,0,24,0
8,uniform,494,62,6,0,26,0
8,uniform,495,62,7,0,26,0
8,uniform,496,63,0,1,119,84
8,uniform,497,63,1,1,110,77
8,uniform,498,63,2,1,118,92
8,uniform,499,63,3,1,110,79
8,uniform,500,63,4,1,115,84
8,uniform,501,63,5,1,131,94
8,uniform,502,63,6,1,131,95
8,uniform,503,63,7,1,128,90
8,uniform,504,64,0,0,23,0
8,uniform,505,64,1,0,20,0
8,uniform,506,64,2,0,31,0
8,uniform,507,64,3,0,35,0
8,uniform,508,64,4,0,25,0
8,uniform,509,64,5,0,25,0
8,uniform,510,64,6,0,25,0
8,uniform,511,64,7,0,34,0
8,late,0,1,0,0,3317,0
8,late,1,1,1,0,3267,0
8,late,2,1,2,0,3291,0
8,late,3,1,3,0,3298,0
8,late,4,1,4,0,3299,0
8,late,5,1,5,0,3402,0
8,late,6,1,6,0,3277,0
8,late,7,1,7,0,3287,0
8,late,8,2,0,0,1555,0
8,late,9,2,1,0,1606,0
8,late,10,2,2,0,1496,0
8,late,11,2,3,0,1435,0
8,late,12,2,4,0,1518,0
8,late,13,2,5,0,1507,0
8,late,14,2,6,0,1485,0
8,late,15,2,7,0,1534,0
8,late,16,3,0,1,3852,2947
8,late,17,3,1,1,3748,2832
8,late,18,3,2,1,3825,2900
8,late,19,3,3,1,3760,2805
8,late,20,3,4,1,3704,2802
8,late,21,3,5,1,3790,2830
8,late,22,3,6,1,3776,2871
8,late,23,3,7,1,3852,2888
8,late,24,4,0,0,643,0
8,late,25,4,1,0,688,0
8,late,26,4,2,0,679,0
8,late,27,4,3,0,683,0
8,late,28,4,4,0,708,0
8,late,29,4,5,0,653,0
8,late,30,4,6,0,607,0
8,late,31,4,7,0,687,0
8,late,32,5,0,0,550,0
8,late,33,5,1,0,499,0
8,late,34,5,2,0,567,0
8,late,35,5,3,0,518,0
8,late,36,5,4,0,491,0
8,late,37,5,5,0,533,0
8,late,38,5,6,0,570,0
8,late,39,5,7,0,517,0
8,late,40,6,0,0,421,0
8,late,41,6,1,0,446,0
8,late,42,6,2,0,403,0
8,late,43,6,3,0,426,0
8,late,44,6,4,0,436,0
8,late,45,6,5,0,417,0
8,late,46,6,6,0,444,0
8,late,47,6,7,0,441,0
8,late,48,7,0,1,1446,1116
8,late,49,7,1,1,1408,1049
8,late,50,7,2,1,1422,1051
8,late,51,7,3,1,1405,1026
8,late,52,7,4,1,1333,1019
8,late,53,7,5,1,1351,1006
8,late,54,7,6,1,1430,1053
8,late,55,7,7,1,1377,1028
8,late,56,8,0,0,302,0
8,late,57,8,1,0,300,0
8,late,58,8,2,0,289,0
8,late,59,8,3,0,318,0
8,late,60,8,4,0,313,0
8,late,61,8,5,0,311,0
8,late,62,8,6,0,259,0
8,late,63,8,7,0,330,0
8,late,64,9,0,0,255,0
8,late,65,9,1,0,248,0
8,late,66,9,2,0,279,0
8,late,67,9,3,0,245,0
8,late,68,9,4,0,251,0
8,late,69,9,5,0,279,0
8,late,70,9,6,0,279,0
8,late,71,9,7,0,298,0
8,late,72,10,0,0,255,0
8,late,73,10,1,0,244,0
8,late,74,10,2,0,225,0
8,late,75,10,3,0,232,0
8,late,76,10,4,0,261,0
8,late,77,10,5,0,243,0
8,late,78,10,6,0,212,0
8,late,79,10,7,0,232,0
8,late,80,11,0,1,796,583
8,late,81,11,1,1,859,659
8,late,82,11,2,1,796,590
8,late,83,11,3,1,850,636
8,late,84,11,4,1,851,640
8,late,85,11,5,1,858,649
8,late,86,11,6,1,843,610
8,late,87,11,7,1,840,635
8,late,88,12,0,0,179,0
8,late,89,12,1,0,197,0
8,late,90,12,2,0,192,0
8,late,91,12,3,0,192,0
8,late,92,12,4,0,175,0
8,late,93,12,5,0,187,0
8,late,94,12,6,0,206,0
8,late,95,12,7,0,188,0
8,late,96,13,0,0,158,0
8,late,97,13,1,0,153,0
8,late,98,13,2,0,176,0
8,late,99,13,3,0,165,0
8,late,100,13,4,0,211,0
8,late,101,13,5,0,185,0
8,late,102,13,6,0,160,0
8,late,103,13,7,0,186,0
8,late,104,14,0,0,167,0
8,late,105,14,1,0,160,0
8,late,106,14,2,0,138,0
8,late,107,14,3,0,136,0
8,late,108,14,4,0,144,0
8,late,109,14,5,0,166,0
8,late,110,14,6,0,165,0
8,late,111,14,7,0,163,0
8,late,112,15,0,1,592,441
8,late,113,15,1,1,619,466
8,late,114,15,2,1,625,467
8,late,115,15,3,1,586,438
8,late,116,15,4,1,609,464
8,late,117,15,5,1,611,428
8,late,118,15,6,1,580,443
8,late,119,15,7,1,597,452
8,late,120,16,0,0,149,0
8,late,121,16,1,0,136,0
8,late,122,16,2,0,163,0
8,late,123,16,3,0,135,0
8,late,124,16,4,0,144,0
8,late,125,16,5,0,157,0
8,late,126,16,6,0,142,0
8,late,127,16,7,0,142,0
8,late,128,17,0,0,152,0
8,late,129,17,1,0,129,0
8,late,130,17,2,0,136,0
8,late,131,17,3,0,130,0
8,late,132,17,4,0,123,0
8,late,133,17,5,0,120,0
8,late,134,17,6,0,128,0
8,late,135,17,7,0,129,0
8,late,136,18,0,0,124,0
8,late,137,18,1,0,98,0
8,late,138,18,2,0,124,0
8,late,139,18,3,0,120,0
8,late,140,18,4,0,117,0
8,late,141,18,5,0,106,0
8,late,142,18,6,0,111,0
8,late,143,18,7,0,112,0
8,late,144,19,0,1,481,379
8,late,145,19,1,1,447,318
8,late,146,19,2,1,472,348
8,late,147,19,3,1,484,368
8,late,148,19,4,1,454,334
8,late,149,19,5,1,419,319
8,late,150,19,6,1,404,311
8,late,151,19,7,1,471,350
8,late,152,20,0,0,139,0
8,late,153,20,1,0,96,0
8,late,154,20,2,0,99,0
8,late,155,20,3,0,116,0
8,late,156,20,4,0,123,0
8,late,157,20,5,0,92,0
8,late,158,20,6,0,97,0
8,late,159,20,7,0,98,0
8,late,160,21,0,0,102,0
8,late,161,21,1,0,88,0
8,late,162,21,2,0,117,0
8,late,163,21,3,0,110,0
8,late,164,21,4,0,112,0
8,late,165,21,5,0,112,0
8,late,166,21,6,0,95,0
8,late,167,21,7,0,121,0
8,late,168,22,0,0,88,0
8,late,169,22,1,0,80,0
8,late,170,22,2,0,113,0
8,late,171,22,3,0,116,0
8,late,172,22,4,0,88,0
8,late,173,22,5,0,96,0
8,late,174,22,6,0,86,0
8,late,175,22,7,0,99,0
8,late,176,23,0,1,364,290
8,late,177,23,1,1,359,250
8,late,178,23,2,1,334,265
8,late,179,23,3,1,334,255
8,late,180,23,4,1,363,269
8,late,181,23,5,1,374,295
8,late,182,23,6,1,382,289
8,late,183,23,7,1,327,242
8,late,184,24,0,0,88,0
8,late,185,24,1,0,93,0
8,late,186,24,2,0,87,0
8,late,187,24,3,0,81,0
8,late,188,24,4,0,104,0
8,late,189,24,5,0,71,0
8,late,190,24,6,0,97,0
8,late,191,24,7,0,70,0
8,late,192,25,0,0,76,0
8,late,193,25,1,0,99,0
8,late,194,25,2,0,87,0
8,late,195,25,3,0,92,0
8,late,196,25,4,0,82,0
8,late,197,25,5,0,85,0
8,late,198,25,6,0,86,0
8,late,199,25,7,0,87,0
8,late,200,26,0,0,74,0
8,late,201,26,1,0,77,0
8,late,202,26,2,0,70,0
8,late,203,26,3,0,68,0
8,late,204,26,4,0,83,0
8,late,205,26,5,0,88,0
8,late,206,26,6,0,89,0
8,late,207,26,7,0,97,0
8,late,208,27,0,1,295,225
8,late,209,27,1,1,309,238
8,late,210,27,2,1,304,228
8,late,211,27,3,1,298,215
8,late,212,27,4,1,302,239
8,late,213,27,5,1,268,207
8,late,214,27,6,1,304,228
8,late,215,27,7,1,302,227
8,late,216,28,0,0,70,0
8,late,217,28,1,0,71,0
8,late,218,28,2,0,79,0
8,late,219,28,3,0,77,0
8,late,220,28,4,0,86,0
8,late,221,28,5,0,71,0
8,late,222,28,6,0,68,0
8,late,223,28,7,0,57,0
8,late,224,29,0,0,70,0
8,late,225,29,1,0,60,0
8,late,226,29,2,0,52,0
8,late,227,29,3,0,82,0
8,late,228,29,4,0,69,0
8,late,229,29,5,0,63,0
8,late,230,29,6,0,72,0
8,late,231,29,7,0,64,0
8,late,232,30,0,0,64,0
8,late,233,30,1,0,57,0
8,late,234,30,2,0,46,0
8,late,235,30,3,0,70,0
8,late,236,30,4,0,65,0
8,late,237,30,5,0,65,0
8,late,238,30,6,0,76,0
8,late,239,30,7,0,64,0
8,late,240,31,0,1,250,185
8,late,241,31,1,1,262,197
8,late,242,31,2,1,257,178
8,late,243,31,3,1,240,182
8,late,244,31,4,1,260,197
8,late,245,31,5,1,257,187
8,late,246,31,6,1,273,201
8,late,247,31,7,1,224,169
8,late,248,32,0,0,73,0
8,late,249,32,1,0,57,0
8,late,250,32,2,0,54,0
8,late,251,32,3,0,61,0
8,late,252,32,4,0,52,0
8,late,253,32,5,0,55,0
8,late,254,32,6,0,57,0
8,late,255,32,7,0,60,0
8,late,256,33,0,0,49,0
8,late,257,33,1,0,53,0
8,late,258,33,2,0,60,0
8,late,259,33,3,0,56,0
8,late,260,33,4,0,59,0
8,late,261,33,5,0,56,0
8,late,262,33,6,0,63,0
8,late,263,33,7,0,49,0
8,late,264,34,0,0,54,0
8,late,265,34,1,0,49,0
8,late,266,34,2,0,58,0
8,late,267,34,3,0,49,0
8,late,268,34,4,0,62,0
8,late,269,34,5,0,43,0
8,late,270,34,6,0,69,0
8,late,271,34,7,0,64,0
8,late,272,35,0,1,224,164
8,late,273,35,1,1,222,167
8,late,274,35,2,1,241,179
8,late,275,35,3,1,222,172
8,late,276,35,4,1,242,183
8,late,277,35,5,1,213,162
8,late,278,35,6,1,226,167
8,late,279,35,7,1,215,168
8,late,280,36,0,0,48,0
8,late,281,36,1,0,69,0
8,late,282,36,2,0,52,0
8,late,283,36,3,0,63,0
8,late,284,36,4,0,58,0
8,late,285,36,5,0,47,0
8,late,286,36,6,0,57,0
8,late,287,36,7,0,51,0
8,late,288,37,0,0,48,0
8,late,289,37,1,0,49,0
8,late,290,37,2,0,51,0
8,late,291,37,3,0,46,0
8,late,292,37,4,0,56,0
8,late,293,37,5,0,49,0
8,late,294,37,6,0,54,0
8,late,295,37,7,0,43,0
8,late,296,38,0,0,45,0
8,late,297,38,1,0,40,0
8,late,298,38,2,0,62,0
8,late,299,38,3,0,45,0
8,late,300,38,4,0,55,0
8,late,301,38,5,0,42,0
8,late,302,38,6,0,53,0
8,late,303,38,7,0,46,0
8,late,304,39,0,1,210,161
8,late,305,39,1,1,192,138
8,late,306,39,2,1,214,158
8,late,307,39,3,1,191,148
8,late,308,39,4,1,191,138
8,late,309,39,5,1,198,141
8,late,310,39,6,1,196,146
8,late,311,39,7,1,190,134
8,late,312,40,0,0,60,0
8,late,313,40,1,0,45,0
8,late,314,40,2,0,51,0
8,late,315,40,3,0,40,0
8,late,316,40,4,0,52,0
8,late,317,40,5,0,41,0
8,late,318,40,6,0,51,0
8,late,319,40,7,0,52,0
8,late,320,41,0,0,49,0
8,late,321,41,1,0,53,0
8,late,322,41,2,0,59,0
8,late,323,41,3,0,48,0
8,late,324,41,4,0,51,0
8,late,325,41,5,0,51,0
8,late,326,41,6,0,41,0
8,late,327,41,7,0,39,0
8,late,328,42,0,0,40,0
8,late,329,42,1,0,43,0
8,late,330,42,2,0,42,0
8,late,331,42,3,0,42,0
8,late,332,42,4,0,44,0
8,late,333,42,5,0,49,0
8,late,334,42,6,0,45,0
8,late,335,42,7,0,34,0
8,late,336,43,0,1,175,135
8,late,337,43,1,1,156,118
8,late,338,43,2,1,181,140
8,late,339,43,3,1,171,134
8,late,340,43,4,1,165,128
8,late,341,43,5,1,181,129
8,late,342,43,6,1,163,114
8,late,343,43,7,1,173,122
8,late,344,44,0,0,50,0
8,late,345,44,1,0,33,0
8,late,346,44,2,0,35,0
8,late,347,44,3,0,42,0
8,late,348,44,4,0,38,0
8,late,349,44,5,0,54,0
8,late,350,44,6,0,47,0
8,late,351,44,7,0,39,0
8,late,352,45,0,0,45,0
8,late,353,45,1,0,49,0
8,late,354,45,2,0,42,0
8,late,355,45,3,0,37,0
8,late,356,45,4,0,63,0
8,late,357,45,5,0,37,0
8,late,358,45,6,0,37,0
8,late,359,45,7,0,48,0
8,late,360,46,0,0,34,0
8,late,361,46,1,0,38,0
8,late,362,46,2,0,41,0
8,late,363,46,3,0,39,0
8,late,364,46,4,0,55,0
8,late,365,46,5,0,46,0
8,late,366,46,6,0,44,0
8,late,367,46,7,0,41,0
8,late,368,47,0,1,161,121
8,late,369,47,1,1,132,91
8,late,370,47,2,1,165,122
8,late,371,47,3,1,170,122
8,late,372,47,4,1,132,95
8,late,373,47,5,1,153,113
8,late,374,47,6,1,161,116
8,late,375,47,7,1,175,130
8,late,376,48,0,0,47,0
8,late,377,48,1,0,53,0
8,late,378,48,2,0,36,0
8,late,379,48,3,0,32,0
8,late,380,48,4,0,46,0
8,late,381,48,5,0,37,0
8,late,382,48,6,0,45,0
8,late,383,48,7,0,44,0
8,late,384,49,0,0,30,0
8,late,385,49,1,0,37,0
8,late,386,49,2,0,37,0
8,late,387,49,3,0,37,0
8,late,388,49,4,0,34,0
8,late,389,49,5,0,30,0
8,late,390,49,6,0,27,0
8,late,391,49,7,0,52,0
8,late,392,50,0,0,29,0
8,late,393,50,1,0,28,0
8,late,394,50,2,0,29,0
8,late,395,50,3,0,48,0
8,late,396,50,4,0,30,0
8,late,397,50,5,0,37,0
8,late,398,50,6,0,28,0
8,late,399,50,7,0,34,0
8,late,400,51,0,1,137,96
8,late,401,51,1,1,154,117
8,late,402,51,2,1,146,113
8,late,403,51,3,1,141,100
8,late,404,51,4,1,159,121
8,late,405,51,5,1,156,114
8,late,406,51,6,1,130,99
8,late,407,51,7,1,121,89
8,late,408,52,0,0,25,0
8,late,409,52,1,0,29,0
8,late,410,52,2,0,26,0
8,late,411,52,3,0,34,0
8,late,412,52,4,0,36,0
8,late,413,52,5,0,33,0
8,late,414,52,6,0,39,0
8,late,415,52,7,0,26,0
8,late,416,53,0,0,36,0
8,late,417,53,1,0,41,0
8,late,418,53,2,0,33,0
8,late,419,53,3,0,41,0
8,late,420,53,4,0,40,0
8,late,421,53,5,0,35,0
8,late,422,53,6,0,36,0
8,late,423,53,7,0,50,0
8,late,424,54,0,0,33,0
8,late,425,54,1,0,31,0
8,late,426,54,2,0,22,0
8,late,427,54,3,0,29,0
8,late,428,54,4,0,39,0
8,late,429,54,5,0,32,0
8,late,430,54,6,0,36,0
8,late,431,54,7,0,39,0
8,late,432,55,0,1,132,94
8,late,433,55,1,1,133,106
8,late,434,55,2,1,129,96
8,late,435,55,3,1,131,93
8,late,436,55,4,1,128,92
8,late,437,55,5,1,120,91
8,late,438,55,6,1,122,92
8,late,439,55,7,1,121,91
8,late,440,56,0,0,33,0
8,late,441,56,1,0,24,0
8,late,442,56,2,0,39,0
8,late,443,56,3,0,35,0
8,late,444,56,4,0,24,0
8,late,445,56,5,0,41,0
8,late,446,56,6,0,30,0
8,late,447,56,7,0,39,0
8,late,448,57,0,0,30,0
8,late,449,57,1,0,41,0
8,late,450,57,2,0,27,0
8,late,451,57,3,0,30,0
8,late,452,57,4,0,36,0
8,late,453,57,5,0,36,0
8,late,454,57,6,0,27,0
8,late,455,57,7,0,38,0
8,late,456,58,0,0,36,0
8,late,457,58,1,0,32,0
8,late,458,58,2,0,29,0
8,late,459,58,3,0,19,0
8,late,460,58,4,0,26,0
8,late,461,58,5,0,33,0
8,late,462,58,6,0,25,0
8,late,463,58,7,0,26,0
8,late,464,59,0,1,126,99
8,late,465,59,1,1,118,96
8,late,466,59,2,1,146,109
8,late,467,59,3,1,121,93
8,late,468,59,4,1,123,89
8,late,469,59,5,1,124,93
8,late,470,59,6,1,118,84
8,late,471,59,7,1,119,85
8,late,472,60,0,0,30,0
8,late,473,60,1,0,26,0
8,late,474,60,2,0,25,0
8,late,475,60,3,0,37,0
8,late,476,60,4,0,27,0
8,late,477,60,5,0,36,0
8,late,478,60,6,0,30,0
8,late,479,60,7,0,35,0
8,late,480,61,0,0,34,0
8,late,481,61,1,0,30,0
8,late,482,61,2,0,39,0
8,late,483,61,3,0,33,0
8,late,484,61,4,0,23,0
8,late,485,61,5,0,31,0
8,late,486,61,6,0,32,0
8,late,487,61,7,0,26,0
8,late,488,62,0,0,28,0
8,late,489,62,1,0,32,0
8,late,490,62,2,0,31,0
8,late,491,62,3,0,36,0
8,late,492,62,4,0,22,0
8,late,493,62,5,0,24,0
8,late,494,62,6,0,26,0
8,late,495,62,7,0,26,0
8,late,496,63,0,1,119,84
8,late,497,63,1,1,110,77
8,late,498,63,2,1,118,92
8,late,499,63,3,1,110,79
8,late,500,63,4,1,115,84
8,late,501,63,5,1,131,94
8,late,502,63,6,1,131,95
8,late,503,63,7,1,128,90
8,late,504,64,0,0,23,0
8,late,505,64,1,0,20,0
8,late,506,64,2,0,31,0
8,late,507,64,3,0,35,0
8,late,508,64,4,0,25,0
8,late,509,64,5,0,25,0
8,late,510,64,6,0,25,0
8,late,511,64,7,0,34,0
9,early,0,1,0,0,3296,0
9,early,1,1,1,0,3364,0
9,early,2,1,2,0,3430,0
9,early,3,1,3,0,3307,0
9,early,4,1,4,0,3321,0
9,early,5,1,5,0,3287,0
9,early,6,1,6,0,3334,0
9,early,7,1,7,0,3392,0
9,early,8,2,0,0,1478,0
9,early,9,2,1,0,1519,0
9,early,10,2,2,0,1508,0
9,early,11,2,3,0,1484,0
9,early,12,2,4,0,1490,0
9,early,13,2,5,0,1509,0
9,early,14,2,6,0,1467,0
9,early,15,2,7,0,1501,0
9,early,16,3,0,1,3677,2755
9,early,17,3,1,1,3752,2824
9,early,18,3,2,1,3783,2768
9,early,19,3,3,1,3964,3021
9,early,20,3,4,1,3709,2787
9,early,21,3,5,1,3751,2837
9,early,22,3,6,1,3797,2906
9,early,23,3,7,1,3685,2762
9,early,24,4,0,0,681,0
9,early,25,4,1,0,688,0
9,early,26,4,2,0,691,0
9,early,27,4,3,0,672,0
9,early,28,4,4,0,691,0
9,early,29,4,5,0,658,0
9,early,30,4,6,0,686,0
9,early,31,4,7,0,687,0
9,early,32,5,0,0,514,0
9,early,33,5,1,0,525,0
9,early,34,5,2,0,503,0
9,early,35,5,3,0,576,0
9,early,36,5,4,0,567,0
9,early,37,5,5,0,567,0
9,early,38,5,6,0,497,0
9,early,39,5,7,0,526,0
9,early,40,6,0,0,415,0
9,early,41,6,1,0,407,0
9,early,42,6,2,0,412,0
9,early,43,6,3,0,428,0
9,early,44,6,4,0,418,0
9,early,45,6,5,0,420,0
9,early,46,6,6,0,419,0
9,early,47,6,7,0,427,0
9,early,48,7,0,1,1480,1113
9,early,49,7,1,1,1423,1058
9,early,50,7,2,1,1375,1065
9,early,51,7,3,1,1428,1064
9,early,52,7,4,1,1404,1066
9,early,53,7,5,1,1436,1070
9,early,54,7,6,1,1391,1038
9,early,55,7,7,1,1435,1089
9,early,56,8,0,0,301,0
9,early,57,8,1,0,317,0
9,early,58,8,2,0,315,0
9,early,59,8,3,0,325,0
9,early,60,8,4,0,312,0
9,early,61,8,5,0,294,0
9,early,62,8,6,0,296,0
9,early,63,8,7,0,328,0
9,early,64,9,0,0,274,0
9,early,65,9,1,0,290,0
9,early,66,9,2,0,274,0
9,early,67,9,3,0,254,0
9,early,68,9,4,0,263,0
9,early,69,9,5,0,250,0
9,early,70,9,6,0,282,0
9,early,71,9,7,0,262,0
9,early,72,10,0,0,237,0
9,early,73,10,1,0,228,0
9,early,74,10,2,0,220,0
9,early,75,10,3,0,226,0
9,early,76,10,4,0,237,0
9,early,77,10,5,0,243,0
9,early,78,10,6,0,247,0
9,early,79,10,7,0,240,0
9,early,80,11,0,1,855,643
9,early,81,11,1,1,833,623
9,early,82,11,2,1,831,621
9,early,83,11,3,1,859,645
9,early,84,11,4,1,811,607
9,early,85,11,5,1,801,605
9,early,86,11,6,1,859,627
9,early,87,11,7,1,877,672
9,early,88,12,0,0,166,0
9,early,89,12,1,0,188,0
9,early,90,12,2,0,205,0
9,early,91,12,3,0,167,0
9,early,92,12,4,0,203,0
9,early,93,12,5,0,181,0
9,early,94,12,6,0,198,0
9,early,95,12,7,0,185,0
9,early,96,13,0,0,180,0
9,early,97,13,1,0,175,0
9,early,98,13,2,0,166,0
9,early,99,13,3,0,163,0
9,early,100,13,4,0,162,0
9,early,101,13,5,0,159,0
9,early,102,13,6,0,177,0
9,early,103,13,7,0,170,0
9,early,104,14,0,0,148,0
9,early,105,14,1,0,156,0
9,early,106,14,2,0,157,0
9,early,107,14,3,0,141,0
9,early,108,14,4,0,159,0
9,early,109,14,5,0,164,0
9,early,110,14,6,0,184,0
9,early,111,14,7,0,176,0
9,early,112,15,0,1,601,456
9,early,113,15,1,1,596,439
9,early,114,15,2,1,603,464
9,early,115,15,3,1,579,433
9,early,116,15,4,1,529,399
9,early,117,15,5,1,605,438
9,early,118,15,6,1,574,436
9,early,119,15,7,1,573,429
9,early,120,16,0,0,142,0
9,early,121,16,1,0,129,0
9,early,122,16,2,0,141,0
9,early,123,16,3,0,125,0
9,early,124,16,4,0,128,0
9,early,125,16,5,0,158,0
9,early,126,16,6,0,149,0
9,early,127,16,7,0,148,0
9,early,128,17,0,0,124,0
9,early,129,17,1,0,113,0
9,early,130,17,2,0,158,0
9,early,131,17,3,0,113,0
9,early,132,17,4,0,131,0
9,early,133,17,5,0,118,0
9,early,134,17,6,0,129,0
9,early,135,17,7,0,141,0
9,early,136,18,0,0,116,0
9,early,137,18,1,0,113,0
9,early,138,18,2,0,132,0
9,early,139,18,3,0,129,0
9,early,140,18,4,0,107,0
9,early,141,18,5,0,132,0
9,early,142,18,6,0,123,0
9,early,143,18,7,0,102,0
9,early,144,19,0,1,465,342
9,early,145,19,1,1,467,346
9,early,146,19,2,1,450,341
9,early,147,19,3,1,430,317
9,early,148,19,4,1,435,324
9,early,149,19,5,1,445,332
9,early,150,19,6,1,439,329
9,early,151,19,7,1,452,331
9,early,152,20,0,0,101,0
9,early,153,20,1,0,106,0
9,early,154,20,2,0,107,0
9,early,155,20,3,0,109,0
9,early,156,20,4,0,106,0
9,early,157,20,5,0,114,0
9,early,158,20,6,0,107,0
9,early,159,20,7,0,131,0
9,early,160,21,0,0,106,0
9,early,161,21,1,0,100,0
9,early,162,21,2,0,105,0
9,early,163,21,3,0,105,0
9,early,164,21,4,0,108,0
9,early,165,21,5,0,112,0
9,early,166,21,6,0,99,0
9,early,167,21,7,0,100,0
9,early,168,22,0,0,116,0
9,early,169,22,1,0,101,0
9,early,170,22,2,0,88,0
9,early,171,22,3,0,87,0
9,early,172,22,4,0,125,0
9,early,173,22,5,0,100,0
9,early,174,22,6,0,102,0
9,early,175,22,7,0,84,0
9,early,176,23,0,1,376,281
9,early,177,23,1,1,370,294
9,early,178,23,2,1,336,247
9,early,179,23,3,1,384,276
9,early,180,23,4,1,376,283
9,early,181,23,5,1,365,290
9,early,182,23,6,1,340,243
9,early,183,23,7,1,338,260
9,early,184,24,0,0,89,0
9,early,185,24,1,0,90,0
9,early,186,24,2,0,86,0
9,early,187,24,3,0,85,0
9,early,188,24,4,0,76,0
9,early,189,24,5,0,74,0
9,early,190,24,6,0,98,0
9,early,191,24,7,0,96,0
9,early,192,25,0,0,80,0
9,early,193,25,1,0,88,0
9,early,194,25,2,0,88,0
9,early,195,25,3,0,92,0
9,early,196,25,4,0,81,0
9,early,197,25,5,0,75,0
9,early,198,25,6,0,76,0
9,early,199,25,7,0,74,0
9,early,200,26,0,0,77,0
9,early,201,26,1,0,108,0
9,early,202,26,2,0,88,0
9,early,203,26,3,0,71,0
9,early,204,26,4,0,73,0
9,early,205,26,5,0,79,0
9,early,206,26,6,0,85,0
9,early,207,26,7,0,73,0
9,early,208,27,0,1,299,227
9,early,209,27,1,1,319,254
9,early,210,27,2,1,296,235
9,early,211,27,3,1,301,218
9,early,212,27,4,1,287,212
9,early,213,27,5,1,293,224
9,early,214,27,6,1,289,217
9,early,215,27,7,1,304,225
9,early,216,28,0,0,86,0
9,early,217,28,1,0,74,0
9,early,218,28,2,0,86,0
9,early,219,28,3,0,63,0
9,early,220,28,4,0,68,0
9,early,221,28,5,0,64,0
9,early,222,28,6,0,78,0
9,early,223,28,7,0,60,0
9,early,224,29,0,0,67,0
9,early,225,29,1,0,65,0
9,early,226,29,2,0,62,0
9,early,227,29,3,0,61,0
9,early,228,29,4,0,71,0
9,early,229,29,5,0,54,0
9,early,230,29,6,0,66,0
9,early,231,29,7,0,60,0
9,early,232,30,0,0,65,0
9,early,233,30,1,0,57,0
9,early,234,30,2,0,64,0
9,early,235,30,3,0,76,0
9,early,236,30,4,0,69,0
9,early,237,30,5,0,77,0
9,early,238,30,6,0,61,0
9,early,239,30,7,0,58,0
9,early,240,31,0,1,277,206
9,early,241,31,1,1,269,192
9,early,242,31,2,1,253,182
9,early,243,31,3,1,255,196
9,early,244,31,4,1,278,214
9,early,245,31,5,1,258,188
9,early,246,31,6,1,220,168
9,early,247,31,7,1,263,192
9,early,248,32,0,0,63,0
9,early,249,32,1,0,65,0
9,early,250,32,2,0,69,0
9,early,251,32,3,0,71,0
9,early,252,32,4,0,67,0
9,early,253,32,5,0,51,0
9,early,254,32,6,0,63,0
9,early,255,32,7,0,71,0
9,early,256,33,0,0,62,0
9,early,257,33,1,0,51,0
9,early,258,33,2,0,52,0
9,early,259,33,3,0,56,0
9,early,260,33,4,0,57,0
9,early,261,33,5,0,58,0
9,early,262,33,6,0,55,0
9,early,263,33,7,0,58,0
9,early,264,34,0,0,59,0
9,early,265,34,1,0,61,0
9,early,266,34,2,0,65,0
9,early,267,34,3,0,64,0
9,early,268,34,4,0,41,0
9,early,269,34,5,0,48,0
9,early,270,34,6,0,51,0
9,early,271,34,7,0,59,0
9,early,272,35,0,1,224,173
9,early,273,35,1,1,219,167
9,early,274,35,2,1,211,153
9,early,275,35,3,1,222,173
9,early,276,35,4,1,257,192
9,early,277,35,5,1,220,166
9,early,278,35,6,1,225,163
9,early,279,35,7,1,230,173
9,early,280,36,0,0,58,0
9,early,281,36,1,0,58,0
9,early,282,36,2,0,52,0
9,early,283,36,3,0,57,0
9,early,284,36,4,0,58,0
9,early,285,36,5,0,47,0
9,early,286,36,6,0,63,0
9,early,287,36,7,0,55,0
9,early,288,37,0,0,59,0
9,early,289,37,1,0,53,0
9,early,290,37,2,0,42,0
9,early,291,37,3,0,55,0
9,early,292,37,4,0,47,0
9,early,293,37,5,0,47,0
9,early,294,37,6,0,60,0
9,early,295,37,7,0,46,0
9,early,296,38,0,0,51,0
9,early,297,38,1,0,48,0
9,early,298,38,2,0,47,0
9,early,299,38,3,0,45,0
9,early,300,38,4,0,54,0
9,early,301,38,5,0,51,0
9,early,302,38,6,0,57,0
9,early,303,38,7,0,43,0
9,early,304,39,0,1,186,149
9,early,305,39,1,1,171,125
9,early,306,39,2,1,182,131
9,early,307,39,3,1,194,146
9,early,308,39,4,1,197,148
9,early,309,39,5,1,203,155
9,early,310,39,6,1,185,141
9,early,311,39,7,1,198,146
9,early,312,40,0,0,34,0
9,early,313,40,1,0,58,0
9,early,314,40,2,0,44,0
9,early,315,40,3,0,51,0
9,early,316,40,4,0,32,0
9,early,317,40,5,0,51,0
9,early,318,40,6,0,48,0
9,early,319,40,7,0,48,0
9,early,320,41,0,0,45,0
9,early,321,41,1,0,34,0
9,early,322,41,2,0,36,0
9,early,323,41,3,0,52,0
9,early,324,41,4,0,47,0
9,early,325,41,5,0,52,0
9,early,326,41,6,0,34,0
9,early,327,41,7,0,39,0
9,early,328,42,0,0,36,0
9,early,329,42,1,0,53,0
9,early,330,42,2,0,36,0
9,early,331,42,3,0,42,0
9,early,332,42,4,0,50,0
9,early,333,42,5,0,50,0
9,early,334,42,6,0,46,0
9,early,335,42,7,0,52,0
9,early,336,43,0,1,169,138
9,early,337,43,1,1,182,141
9,early,338,43,2,1,198,160
9,early,339,43,3,1,185,136
9,early,340,43,4,1,157,121
9,early,341,43,5,1,170,128
9,early,342,43,6,1,182,138
9,early,343,43,7,1,207,156
9,early,344,44,0,0,33,0
9,early,345,44,1,0,50,0
9,early,346,44,2,0,47,0
9,early,347,44,3,0,51,0
9,early,348,44,4,0,32,0
9,early,349,44,5,0,55,0
9,early,350,44,6,0,52,0
9,early,351,44,7,0,44,0
9,early,352,45,0,0,44,0
9,early,353,45,1,0,37,0
9,early,354,45,2,0,44,0
9,early,355,45,3,0,36,0
9,early,356,45,4,0,50,0
9,early,357,45,5,0,45,0
9,early,358,45,6,0,33,0
9,early,359,45,7,0,38,0
9,early,360,46,0,0,33,0
9,early,361,46,1,0,41,0
9,early,362,46,2,0,33,0
9,early,363,46,3,0,35,0
9,early,364,46,4,0,42,0
9,early,365,46,5,0,36,0
9,early,366,46,6,0,32,0
9,early,367,46,7,0,35,0
9,early,368,47,0,1,148,111
9,early,369,47,1,1,151,115
9,early,370,47,2,1,156,111
9,early,371,47,3,1,156,125
9,early,372,47,4,1,147,117
9,early,373,47,5,1,140,106
9,early,374,47,6,1,148,113
9,early,375,47,7,1,165,121
9,early,376,48,0,0,29,0
9,early,377,48,1,0,35,0
9,early,378,48,2,0,55,0
9,early,379,48,3,0,39,0
9,early,380,48,4,0,38,0
9,early,381,48,5,0,48,0
9,early,382,48,6,0,40,0
9,early,383,48,7,0,39,0
9,early,384,49,0,0,40,0
9,early,385,49,1,0,37,0
9,early,386,49,2,0,39,0
9,early,387,49,3,0,37,0
9,early,388,49,4,0,46,0
9,early,389,49,5,0,40,0
9,early,390,49,6,0,40,0
9,early,391,49,7,0,28,0
9,early,392,50,0,0,34,0
9,early,393,50,1,0,40,0
9,early,394,50,2,0,41,0
9,early,395,50,3,0,40,0
9,early,396,50,4,0,43,0
9,early,397,50,5,0,33,0
9,early,398,50,6,0,43,0
9,early,399,50,7,0,41,0
9,early,400,51,0,1,127,92
9,early,401,51,1,1,133,98
9,early,402,51,2,1,119,93
9,early,403,51,3,1,144,104
9,early,404,51,4,1,159,109
9,early,405,51,5,1,156,121
9,early,406,51,6,1,158,121
9,early,407,51,7,1,137,108
9,early,408,52,0,0,37,0
9,early,409,52,1,0,24,0
9,early,410,52,2,0,27,0
9,early,411,52,3,0,40,0
9,early,412,52,4,0,42,0
9,early,413,52,5,0,37,0
9,early,414,52,6,0,30,0
9,early,415,52,7,0,44,0
9,early,416,53,0,0,32,0
9,early,417,53,1,0,39,0
9,early,418,53,2,0,40,0
9,early,419,53,3,0,41,0
9,early,420,53,4,0,34,0
9,early,421,53,5,0,30,0
9,early,422,53,6,0,39,0
9,early,423,53,7,0,43,0
9,early,424,54,0,0,30,0
9,early,425,54,1,0,40,0
9,early,426,54,2,0,34,0
9,early,427,54,3,0,29,0
9,early,428,54,4,0,24,0
9,early,429,54,5,0,32,0
9,early,430,54,6,0,27,0
9,early,431,54,7,0,33,0
9,early,432,55,0,1,103,74
9,early,433,55,1,1,129,106
9,early,434,55,2,1,137,97
9,early,435,55,3,1,169,117
9,early,436,55,4,1,151,112
9,early,437,55,5,1,126,101
9,early,438,55,6,1,109,85
9,early,439,55,7,1,123,92
9,early,440,56,0,0,29,0
9,early,441,56,1,0,30,0
9,early,442,56,2,0,29,0
9,early,443,56,3,0,34,0
9,early,444,56,4,0,40,0
9,early,445,56,5,0,35,0
9,early,446,56,6,0,31,0
9,early,447,56,7,0,24,0
9,early,448,57,0,0,31,0
9,early,449,57,1,0,34,0
9,early,450,57,2,0,30,0
9,early,451,57,3,0,39,0
9,early,452,57,4,0,37,0
9,early,453,57,5,0,22,0
9,early,454,57,6,0,22,0
9,early,455,57,7,0,37,0
9,early,456,58,0,0,37,0
9,early,457,58,1,0,32,0
9,early,458,58,2,0,26,0
9,early,459,58,3,0,29,0
9,early,460,58,4,0,31,0
9,early,461,58,5,0,27,0
9,early,462,58,6,0,23,0
9,early,463,58,7,0,17,0
9,early,464,59,0,1,103,66
9,early,465,59,1,1,139,106
9,early,466,59,2,1,101,70
9,early,467,59,3,1,132,100
9,early,468,59,4,1,104,75
9,early,469,59,5,1,102,72
9,early,470,59,6,1,131,99
9,early,471,59,7,1,148,118
9,early,472,60,0,0,27,0
9,early,473,60,1,0,30,0
9,early,474,60,2,0,35,0
9,early,475,60,3,0,36,0
9,early,476,60,4,0,24,0
9,early,477,60,5,0,37,0
9,early,478,60,6,0,35,0
9,early,479,60,7,0,33,0
9,early,480,61,0,0,24,0
9,early,481,61,1,0,35,0
9,early,482,61,2,0,30,0
9,early,483,61,3,0,29,0
9,early,484,61,4,0,29,0
9,early,485,61,5,0,22,0
9,early,486,61,6,0,20,0
9,early,487,61,7,0,31,0
9,early,488,62,0,0,28,0
9,early,489,62,1,0,28,0
9,early,490,62,2,0,34,0
9,early,491,62,3,0,33,0
9,early,492,62,4,0,33,0
9,early,493,62,5,0,20,0
9,early,494,62,6,0,25,0
9,early,495,62,7,0,31,0
9,early,496,63,0,1,94,73
9,early,497,63,1,1,125,102
9,early,498,63,2,1,103,76
9,early,499,63,3,1,130,102
9,early,500,63,4,1,125,91
9,early,501,63,5,1,109,83
9,early,502,63,6,1,100,78
9,early,503,63,7,1,115,87
9,early,504,64,0,0,24,0
9,early,505,64,1,0,28,0
9,early,506,64,2,0,33,0
9,early,507,64,3,0,21,0
9,early,508,64,4,0,20,0
9,early,509,64,5,0,25,0
9,early,510,64,6,0,28,0
9,early,511,64,7,0,23,0
9,uniform,0,1,0,0,3296,0
9,uniform,1,1,1,0,3364,0
9,uniform,2,1,2,0,3430,0
9,uniform,3,1,3,0,3307,0
9,uniform,4,1,4,0,3321,0
9,uniform,5,1,5,0,3287,0
9,uniform,6,1,6,0,3334,0
9,uniform,7,1,7,0,3392,0
9,uniform,8,2,0,0,1478,0
9,uniform,9,2,1,0,1519,0
9,uniform,10,2,2,0,1508,0
9,uniform,11,2,3,0,1484,0
9,uniform,12,2,4,0,1490,0
9,uniform,13,2,5,0,1509,0
9,uniform,14,2,6,0,1467,0
9,uniform,15,2,7,0,1501,0
9,uniform,16,3,0,1,3677,2755
9,uniform,17,3,1,1,3752,2824
9,uniform,18,3,2,1,3783,2768
9,uniform,19,3,3,1,3964,3021
9,uniform,20,3,4,1,3709,2787
9,uniform,21,3,5,1,3751,2837
9,uniform,22,3,6,1,3797,2906
9,uniform,23,3,7,1,3685,2762
9,uniform,24,4,0,0,681,0
9,uniform,25,4,1,0,688,0
9,uniform,26,4,2,0,691,0
9,uniform,27,4,3,0,672,0
9,uniform,28,4,4,0,691,0
9,uniform,29,4,5,0,658,0
9,uniform,30,4,6,0,686,0
9,uniform,31,4,7,0,687,0
9,uniform,32,5,0,0,514,0
9,uniform,33,5,1,0,525,0
9,uniform,34,5,2,0,503,0
9,uniform,35,5,3,0,576,0
9,uniform,36,5,4,0,567,0
9,uniform,37,5,5,0,567,0
9,uniform,38,5,6,0,497,0
9,uniform,39,5,7,0,526,0
9,uniform,40,6,0,0,415,0
9,uniform,41,6,1,0,407,0
9,uniform,42,6,2,0,412,0
9,uniform,43,6,3,0,428,0
9,uniform,44,6,4,0,418,0
9,uniform,45,6,5,0,420,0
9,uniform,46,6,6,0,419,0
9,uniform,47,6,7,0,427,0
9,uniform,48,7,0,1,1480,1113
9,uniform,49,7,1,1,1423,1058
9,uniform,50,7,2,1,1375,1065
9,uniform,51,7,3,1,1428,1064
9,uniform,52,7,4,1,1404,1066
9,uniform,53,7,5,1,1436,1070
9,uniform,54,7,6,1,1391,1038
9,uniform,55,7,7,1,1435,1089
9,uniform,56,8,0,0,301,0
9,uniform,57,8,1,0,317,0
9,uniform,58,8,2,0,315,0
9,uniform,59,8,3,0,325,0
9,uniform,60,8,4,0,312,0
9,uniform,61,8,5,0,294,0
9,uniform,62,8,6,0,296,0
9,uniform,63,8,7,0,328,0
9,uniform,64,9,0,0,274,0
9,uniform,65,9,1,0,290,0
9,uniform,66,9,2,0,274,0
9,uniform,67,9,3,0,254,0
9,uniform,68,9,4,0,263,0
9,uniform,69,9,5,0,250,0
9,uniform,70,9,6,0,282,0
9,uniform,71,9,7,0,262,0
9,uniform,72,10,0,0,237,0
9,uniform,73,10,1,0,228,0
9,uniform,74,10,2,0,220,0
9,uniform,75,10,3,0,226,0
9,uniform,76,10,4,0,237,0
9,uniform,77,10,5,0,243,0
9,uniform,78,10,6,0,247,0
9,uniform,79,10,7,0,240,0
9,uniform,80,11,0,1,855,643
9,uniform,81,11,1,1,833,623
9,uniform,82,11,2,1,831,621
9,uniform,83,11,3,1,859,645
9,uniform,84,11,4,1,811,607
9,uniform,85,11,5,1,801,605
9,uniform,86,11,6,1,859,627
9,uniform,87,11,7,1,877,672
9,uniform,88,12,0,0,166,0
9,uniform,89,12,1,0,188,0
9,uniform,90,12,2,0,205,0
9,uniform,91,12,3,0,167,0
9,uniform,92,12,4,0,203,0
9,uniform,93,12,5,0,181,0
9,uniform,94,12,6,0,198,0
9,uniform,95,12,7,0,185,0
9,uniform,96,13,0,0,180,0
9,uniform,97,13,1,0,175,0
9,uniform,98,13,2,0,166,0
9,uniform,99,13,3,0,163,0
9,uniform,100,13,4,0,162,0
9,uniform,101,13,5,0,159,0
9,uniform,102,13,6,0,177,0
9,uniform,103,13,7,0,170,0
9,uniform,104,14,0,0,148,0
9,uniform,105,14,1,0,156,0
9,uniform,106,14,2,0,157,0
9,uniform,107,14,3,0,141,0
9,uniform,108,14,4,0,159,0
9,uniform,109,14,5,0,164,0
9,uniform,110,14,6,0,184,0
9,uniform,111,14,7,0,176,0
9,uniform,112,15,0,1,601,456
9,uniform,113,15,1,1,596,439
9,uniform,114,15,2,1,603,464
9,uniform,115,15,3,1,579,433
9,uniform,116,15,4,1,529,399
9,uniform,117,15,5,1,605,438
9,uniform,118,15,6,1,574,436
9,uniform,119,15,7,1,573,429
9,uniform,120,16,0,0,142,0
9,uniform,121,16,1,0,129,0
9,uniform,122,16,2,0,141,0
9,uniform,123,16,3,0,125,0
9,uniform,124,16,4,0,128,0
9,uniform,125,16,5,0,158,0
9,uniform,126,16,6,0,149,0
9,uniform,127,16,7,0,148,0
9,uniform,128,17,0,0,124,0
9,uniform,129,17,1,0,113,0
9,uniform,130,17,2,0,158,0
9,uniform,131,17,3,0,113,0
9,uniform,132,17,4,0,131,0
9,uniform,133,17,5,0,118,0
9,uniform,134,17,6,0,129,0
9,uniform,135,17,7,0,141,0
9,uniform,136,18,0,0,116,0
9,uniform,137,18,1,0,113,0
9,uniform,138,18,2,0,132,0
9,uniform,139,18,3,0,129,0
9,uniform,140,18,4,0,107,0
9,uniform,141,18,5,0,132,0
9,uniform,142,18,6,0,123,0
9,uniform,143,18,7,0,102,0
9,uniform,144,19,0,1,465,342
9,uniform,145,19,1,1,467,346
9,uniform,146,19,2,1,450,341
9,uniform,147,19,3,1,430,317
9,uniform,148,19,4,1,435,324
9,uniform,149,19,5,1,445,332
9,uniform,150,19,6,1,439,329
9,uniform,151,19,7,1,452,331
9,uniform,152,20,0,0,101,0
9,uniform,153,20,1,0,106,0
9,uniform,154,20,2,0,107,0
9,uniform,155,20,3,0,109,0
9,uniform,156,20,4,0,106,0
9,uniform,157,20,5,0,114,0
9,uniform,158,20,6,0,107,0
9,uniform,159,20,7,0,131,0
9,uniform,160,21,0,0,106,0
9,uniform,161,21,1,0,100,0
9,uniform,162,21,2,0,105,0
9,uniform,163,21,3,0,105,0
9,uniform,164,21,4,0,108,0
9,uniform,165,21,5,0,112,0
9,uniform,166,21,6,0,99,0
9,uniform,167,21,7,0,100,0
9,uniform,168,22,0,0,116,0
9,uniform,169,22,1,0,101,0
9,uniform,170,22,2,0,88,0
9,uniform,171,22,3,0,87,0
9,uniform,172,22,4,0,125,0
9,uniform,173,22,5,0,100,0
9,uniform,174,22,6,0,102,0
9,uniform,175,22,7,0,84,0
9,uniform,176,23,0,1,376,281
9,uniform,177,23,1,1,370,294
9,uniform,178,23,2,1,336,247
9,uniform,179,23,3,1,384,276
9,uniform,180,23,4,1,376,283
9,uniform,181,23,5,1,365,290
9,uniform,182,23,6,1,340,243
9,uniform,183,23,7,1,338,260
9,uniform,184,24,0,0,89,0
9,uniform,185,24,1,0,90,0
9,uniform,186,24,2,0,86,0
9,uniform,187,24,3,0,85,0
9,uniform,188,24,4,0,76,0
9,uniform,189,24,5,0,74,0
9,uniform,190,24,6,0,98,0
9,uniform,191,24,7,0,96,0
9,uniform,192,25,0,0,80,0
9,uniform,193,25,1,0,88,0
9,uniform,194,25,2,0,88,0
9,uniform,195,25,3,0,92,0
9,uniform,196,25,4,0,81,0
9,uniform,197,25,5,0,75,0
9,uniform,198,25,6,0,76,0
9,uniform,199,25,7,0,74,0
9,uniform,200,26,0,0,77,0
9,uniform,201,26,1,0,108,0
9,uniform,202,26,2,0,88,0
9,uniform,203,26,3,0,71,0
9,uniform,204,26,4,0,73,0
9,uniform,205,26,5,0,79,0
9,uniform,206,26,6,0,85,0
9,uniform,207,26,7,0,73,0
9,uniform,208,27,0,1,299,227
9,uniform,209,27,1,1,319,254
9,uniform,210,27,2,1,296,235
9,uniform,211,27,3,1,301,218
9,uniform,212,27,4,1,287,212
9,uniform,213,27,5,1,293,224
9,uniform,214,27,6,1,289,217
9,uniform,215,27,7,1,304,225
9,uniform,216,28,0,0,86,0
9,uniform,217,28,1,0,74,0
9,uniform,218,28,2,0,86,0
9,uniform,219,28,3,0,63,0
9,uniform,220,28,4,0,68,0
9,uniform,221,28,5,0,64,0
9,uniform,222,28,6,0,78,0
9,uniform,223,28,7,0,60,0
9,uniform,224,29,0,0,67,0
9,uniform,225,29,1,0,65,0
9,uniform,226,29,2,0,62,0
9,uniform,227,29,3,0,61,0
9,uniform,228,29,4,0,71,0
9,uniform,229,29,5,0,54,0
9,uniform,230,29,6,0,66,0
9,uniform,231,29,7,0,60,0
9,uniform,232,30,0,0,65,0
9,uniform,233,30,1,0,57,0
9,uniform,234,30,2,0,64,0
9,uniform,235,30,3,0,76,0
9,uniform,236,30,4,0,69,0
9,uniform,237,30,5,0,77,0
9,uniform,238,30,6,0,61,0
9,uniform,239,30,7,0,58,0
9,uniform,240,31,0,1,277,206
9,uniform,241,31,1,1,269,192
9,uniform,242,31,2,1,253,182
9,uniform,243,31,3,1,255,196
9,uniform,244,31,4,1,278,214
9,uniform,245,31,5,1,258,188
9,uniform,246,31,6,1,220,168
9,uniform,247,31,7,1,263,192
9,uniform,248,32,0,0,63,0
9,uniform,249,32,1,0,65,0
9,uniform,250,32,2,0,69,0
9,uniform,251,32,3,0,71,0
9,uniform,252,32,4,0,67,0
9,uniform,253,32,5,0,51,0
9,uniform,254,32,6,0,63,0
9,uniform,255,32,7,0,71,0
9,uniform,256,33,0,0,62,0
9,uniform,257,33,1,0,51,0
9,uniform,258,33,2,0,52,0
9,uniform,259,33,3,0,56,0
9,uniform,260,33,4,0,57,0
9,uniform,261,33,5,0,58,0
9,uniform,262,33,6,0,55,0
9,uniform,263,33,7,0,58,0
9,uniform,264,34,0,0,59,0
9,uniform,265,34,1,0,61,0
9,uniform,266,34,2,0,65,0
9,uniform,267,34,3,0,64,0
9,uniform,268,34,4,0,41,0
9,uniform,269,34,5,0,48,0
9,uniform,270,34,6,0,51,0
9,uniform,271,34,7,0,59,0
9,uniform,272,35,0,1,224,173
9,uniform,273,35,1,1,219,167
9,uniform,274,35,2,1,211,153
9,uniform,275,35,3,1,222,173
9,uniform,276,35,4,1,257,192
9,uniform,277,35,5,1,220,166
9,uniform,278,35,6,1,225,163
9,uniform,279,35,7,1,230,173
9,uniform,280,36,0,0,58,0
9,uniform,281,36,1,0,58,0
9,uniform,282,36,2,0,52,0
9,uniform,283,36,3,0,57,0
9,uniform,284,36,4,0,58,0
9,uniform,285,36,5,0,47,0
9,uniform,286,36,6,0,63,0
9,uniform,287,36,7,0,55,0
9,uniform,288,37,0,0,59,0
9,uniform,289,37,1,0,53,0
9,uniform,290,37,2,0,42,0
9,uniform,291,37,3,0,55,0
9,uniform,292,37,4,0,47,0
9,uniform,293,37,5,0,47,0
9,uniform,294,37,6,0,60,0
9,uniform,295,37,7,0,46,0
9,uniform,296,38,0,0,51,0
9,uniform,297,38,1,0,48,0
9,uniform,298,38,2,0,47,0
9,uniform,299,38,3,0,45,0
9,uniform,300,38,4,0,54,0
9,uniform,301,38,5,0,51,0
9,uniform,302,38,6,0,57,0
9,uniform,303,38,7,0,43,0
9,uniform,304,39,0,1,186,149
9,uniform,305,39,1,1,171,125
9,uniform,306,39,2,1,182,131
9,uniform,307,39,3,1,194,146
9,uniform,308,39,4,1,197,148
9,uniform,309,39,5,1,203,155
9,uniform,310,39,6,1,185,141
9,uniform,311,39,7,1,198,146
9,uniform,312,40,0,0,34,0
9,uniform,313,40,1,0,58,0
9,uniform,314,40,2,0,44,0
9,uniform,315,40,3,0,51,0
9,uniform,316,40,4,0,32,0
9,uniform,317,40,5,0,51,0
9,uniform,318,40,6,0,48,0
9,uniform,319,40,7,0,48,0
9,uniform,320,41,0,0,45,0
9,uniform,321,41,1,0,34,0
9,uniform,322,41,2,0,36,0
9,uniform,323,41,3,0,52,0
9,uniform,324,41,4,0,47,0
9,uniform,325,41,5,0,52,0
9,uniform,326,41,6,0,34,0
9,uniform,327,41,7,0,39,0
9,uniform,328,42,0,0,36,0
9,uniform,329,42,1,0,53,0
9,uniform,330,42,2,0,36,0
9,uniform,331,42,3,0,42,0
9,uniform,332,42,4,0,50,0
9,uniform,333,42,5,0,50,0
9,uniform,334,42,6,0,46,0
9,uniform,335,42,7,0,52,0
9,uniform,336,43,0,1,169,138
9,uniform,337,43,1,1,182,141
9,uniform,338,43,2,1,198,160
9,uniform,339,43,3,1,185,136
9,uniform,340,43,4,1,157,121
9,uniform,341,43,5,1,170,128
9,uniform,342,43,6,1,182,138
9,uniform,343,43,7,1,207,156
9,uniform,344,44,0,0,33,0
9,uniform,345,44,1,0,50,0
9,uniform,346,44,2,0,47,0
9,uniform,347,44,3,0,51,0
9,uniform,348,44,4,0,32,0
9,uniform,349,44,5,0,55,0
9,uniform,350,44,6,0,52,0
9,uniform,351,44,7,0,44,0
9,uniform,352,45,0,0,44,0
9,uniform,353,45,1,0,37,0
9,uniform,354,45,2,0,44,0
9,uniform,355,45,3,0,36,0
9,uniform,356,45,4,0,50,0
9,uniform,357,45,5,0,45,0
9,uniform,358,45,6,0,33,0
9,uniform,359,45,7,0,38,0
9,uniform,360,46,0,0,33,0
9,uniform,361,46,1,0,41,0
9,uniform,362,46,2,0,33,0
9,uniform,363,46,3,0,35,0
9,uniform,364,46,4,0,42,0
9,uniform,365,46,5,0,36,0
9,uniform,366,46,6,0,32,0
9,uniform,367,46,7,0,35,0
9,uniform,368,47,0,1,148,111
9,uniform,369,47,1,1,151,115
9,uniform,370,47,2,1,156,111
9,uniform,371,47,3,1,156,125
9,uniform,372,47,4,1,147,117
9,uniform,373,47,5,1,140,106
9,uniform,374,47,6,1,148,113
9,uniform,375,47,7,1,165,121
9,uniform,376,48,0,0,29,0
9,uniform,377,48,1,0,35,0
9,uniform,378,48,2,0,55,0
9,uniform,379,48,3,0,39,0
9,uniform,380,48,4,0,38,0
9,uniform,381,48,5,0,48,0
9,uniform,382,48,6,0,40,0
9,uniform,383,48,7,0,39,0
9,uniform,384,49,0,0,40,0
9,uniform,385,49,1,0,37,0
9,uniform,386,49,2,0,39,0
9,uniform,387,49,3,0,37,0
9,uniform,388,49,4,0,46,0
9,uniform,389,49,5,0,40,0
9,uniform,390,49,6,0,40,0
9,uniform,391,49,7,0,28,0
9,uniform,392,50,0,0,34,0
9,uniform,393,50,1,0,40,0
9,uniform,394,50,2,0,41,0
9,uniform,395,50,3,0,40,0
9,uniform,396,50,4,0,43,0
9,uniform,397,50,5,0,33,0
9,uniform,398,50,6,0,43,0
9,uniform,399,50,7,0,41,0
9,uniform,400,51,0,1,127,92
9,uniform,401,51,1,1,133,98
9,uniform,402,51,2,1,119,93
9,uniform,403,51,3,1,144,104
9,uniform,404,51,4,1,159,109
9,uniform,405,51,5,1,156,121
9,uniform,406,51,6,1,158,121
9,uniform,407,51,7,1,137,108
9,uniform,408,52,0,0,37,0
9,uniform,409,52,1,0,24,0
9,uniform,410,52,2,0,27,0
9,uniform,411,52,3,0,40,0
9,uniform,412,52,4,0,42,0
9,uniform,413,52,5,0,37,0
9,uniform,414,52,6,0,30,0
9,uniform,415,52,7,0,44,0
9,uniform,416,53,0,0,32,0
9,uniform,417,53,1,0,39,0
9,uniform,418,53,2,0,40,0
9,uniform,419,53,3,0,41,0
9,uniform,420,53,4,0,34,0
9,uniform,421,53,5,0,30,0
9,uniform,422,53,6,0,39,0
9,uniform,423,53,7,0,43,0
9,uniform,424,54,0,0,30,0
9,uniform,425,54,1,0,40,0
9,uniform,426,54,2,0,34,0
9,uniform,427,54,3,0,29,0
9,uniform,428,54,4,0,24,0
9,uniform,429,54,5,0,32,0
9,uniform,430,54,6,0,27,0
9,uniform,431,54,7,0,33,0
9,uniform,432,55,0,1,103,74
9,uniform,433,55,1,1,129,106
9,uniform,434,55,2,1,137,97
9,uniform,435,55,3,1,169,117
9,uniform,436,55,4,1,151,112
9,uniform,437,55,5,1,126,101
9,uniform,438,55,6,1,109,85
9,uniform,439,55,7,1,123,92
9,uniform,440,56,0,0,29,0
9,uniform,441,56,1,0,30,0
9,uniform,442,56,2,0,29,0
9,uniform,443,56,3,0,34,0
9,uniform,444,56,4,0,40,0
9,uniform,445,56,5,0,35,0
9,uniform,446,56,6,0,31,0
9,uniform,447,56,7,0,24,0
9,uniform,448,57,0,0,31,0
9,uniform,449,57,1,0,34,0
9,uniform,450,57,2,0,30,0
9,uniform,451,57,3,0,39,0
9,uniform,452,57,4,0,37,0
9,uniform,453,57,5,0,22,0
9,uniform,454,57,6,0,22,0
9,uniform,455,57,7,0,37,0
9,uniform,456,58,0,0,37,0
9,uniform,457,58,1,0,32,0
9,uniform,458,58,2,0,26,0
9,uniform,459,58,3,0,29,0
9,uniform,460,58,4,0,31,0
9,uniform,461,58,5,0,27,0
9,uniform,462,58,6,0,23,0
9,uniform,463,58,7,0,17,0
9,uniform,464,59,0,1,103,66
9,uniform,465,59,1,1,139,106
9,uniform,466,59,2,1,101,70
9,uniform,467,59,3,1,132,100
9,uniform,468,59,4,1,104,75
9,uniform,469,59,5,1,102,72
9,uniform,470,59,6,1,131,99
9,uniform,471,59,7,1,148,118
9,uniform,472,60,0,0,27,0
9,uniform,473,60,1,0,30,0
9,uniform,474,60,2,0,35,0
9,uniform,475,60,3,0,36,0
9,uniform,476,60,4,0,24,0
9,uniform,477,60,5,0,37,0
9,uniform,478,60,6,0,35,0
9,uniform,479,60,7,0,33,0
9,uniform,480,61,0,0,24,0
9,uniform,481,61,1,0,35,0
9,uniform,482,61,2,0,30,0
9,uniform,483,61,3,0,29,0
9,uniform,484,61,4,0,29,0
9,uniform,485,61,5,0,22,0
9,uniform,486,61,6,0,20,0
9,uniform,487,61,7,0,31,0
9,uniform,488,62,0,0,28,0
9,uniform,489,62,1,0,28,0
9,uniform,490,62,2,0,34,0
9,uniform,491,62,3,0,33,0
9,uniform,492,62,4,0,33,0
9,uniform,493,62,5,0,20,0
9,uniform,494,62,6,0,25,0
9,uniform,495,62,7,0,31,0
9,uniform,496,63,0,1,94,73
9,uniform,497,63,1,1,125,102
9,uniform,498,63,2,1,103,76
9,uniform,499,63,3,1,130,102
9,uniform,500,63,4,1,125,91
9,uniform,501,63,5,1,109,83
9,uniform,502,63,6,1,100,78
9,uniform,503,63,7,1,115,87
9,uniform,504,64,0,0,24,0
9,uniform,505,64,1,0,28,0
9,uniform,506,64,2,0,33,0
9,uniform,507,64,3,0,21,0
9,uniform,508,64,4,0,20,0
9,uniform,509,64,5,0,25,0
9,uniform,510,64,6,0,28,0
9,uniform,511,64,7,0,23,0
9,late,0,1,0,0,3296,0
9,late,1,1,1,0,3364,0
9,late,2,1,2,0,3430,0
9,late,3,1,3,0,3307,0
9,late,4,1,4,0,3321,0
9,late,5,1,5,0,3287,0
9,late,6,1,6,0,3334,0
9,late,7,1,7,0,3392,0
9,late,8,2,0,0,1478,0
9,late,9,2,1,0,1519,0
9,late,10,2,2,0,1508,0
9,late,11,2,3,0,1484,0
9,late,12,2,4,0,1490,0
9,late,13,2,5,0,1509,0
9,late,14,2,6,0,1467,0
9,late,15,2,7,0,1501,0
9,late,16,3,0,1,3677,2755
9,late,17,3,1,1,3752,2824
9,late,18,3,2,1,3783,2768
9,late,19,3,3,1,3964,3021
9,late,20,3,4,1,3709,2787
9,late,21,3,5,1,3751,2837
9,late,22,3,6,1,3797,2906
9,late,23,3,7,1,3685,2762
9,late,24,4,0,0,681,0
9,late,25,4,1,0,688,0
9,late,26,4,2,0,691,0
9,late,27,4,3,0,672,0
9,late,28,4,4,0,691,0
9,late,29,4,5,0,658,0
9,late,30,4,6,0,686,0
9,late,31,4,7,0,687,0
9,late,32,5,0,0,514,0
9,late,33,5,1,0,525,0
9,late,34,5,2,0,503,0
9,late,35,5,3,0,576,0
9,late,36,5,4,0,567,0
9,late,37,5,5,0,567,0
9,late,38,5,6,0,497,0
9,late,39,5,7,0,526,0
9,late,40,6,0,0,415,0
9,late,41,6,1,0,407,0
9,late,42,6,2,0,412,0
9,late,43,6,3,0,428,0
9,late,44,6,4,0,418,0
9,late,45,6,5,0,420,0
9,late,46,6,6,0,419,0
9,late,47,6,7,0,427,0
9,late,48,7,0,1,1480,1113
9,late,49,7,1,1,1423,1058
9,late,50,7,2,1,1375,1065
9,late,51,7,3,1,1428,1064
9,late,52,7,4,1,1404,1066
9,late,53,7,5,1,1436,1070
9,late,54,7,6,1,1391,1038
9,late,55,7,7,1,1435,1089
9,late,56,8,0,0,301,0
9,late,57,8,1,0,317,0
9,late,58,8,2,0,315,0
9,late,59,8,3,0,325,0
9,late,60,8,4,0,312,0
9,late,61,8,5,0,294,0
9,late,62,8,6,0,296,0
9,late,63,8,7,0,328,0
9,late,64,9,0,0,274,0
9,late,65,9,1,0,290,0
9,late,66,9,2,0,274,0
9,late,67,9,3,0,254,0
9,late,68,9,4,0,263,0
9,late,69,9,5,0,250,0
9,late,70,9,6,0,282,0
9,late,71,9,7,0,262,0
9,late,72,10,0,0,237,0
9,late,73,10,1,0,228,0
9,late,74,10,2,0,220,0
9,late,75,10,3,0,226,0
9,late,76,10,4,0,237,0
9,late,77,10,5,0,243,0
9,late,78,10,6,0,247,0
9,late,79,10,7,0,240,0
9,late,80,11,0,1,855,643
9,late,81,11,1,1,833,623
9,late,82,11,2,1,831,621
9,late,83,11,3,1,859,645
9,late,84,11,4,1,811,607
9,late,85,11,5,1,801,605
9,late,86,11,6,1,859,627
9,late,87,11,7,1,877,672
9,late,88,12,0,0,166,0
9,late,89,12,1,0,188,0
9,late,90,12,2,0,205,0
9,late,91,12,3,0,167,0
9,late,92,12,4,0,203,0
9,late,93,12,5,0,181,0
9,late,94,12,6,0,198,0
9,late,95,12,7,0,185,0
9,late,96,13,0,0,180,0
9,late,97,13,1,0,175,0
9,late,98,13,2,0,166,0
9,late,99,13,3,0,163,0
9,late,100,13,4,0,162,0
9,late,101,13,5,0,159,0
9,late,102,13,6,0,177,0
9,late,103,13,7,0,170,0
9,late,104,14,0,0,148,0
9,late,105,14,1,0,156,0
9,late,106,14,2,0,157,0
9,late,107,14,3,0,141,0
9,late,108,14,4,0,159,0
9,late,109,14,5,0,164,0
9,late,110,14,6,0,184,0
9,late,111,14,7,0,176,0
9,late,112,15,0,1,601,456
9,late,113,15,1,1,596,439
9,late,114,15,2,1,603,464
9,late,115,15,3,1,579,433
9,late,116,15,4,1,529,399
9,late,117,15,5,1,605,438
9,late,118,15,6,1,574,436
9,late,119,15,7,1,573,429
9,late,120,16,0,0,142,0
9,late,121,16,1,0,129,0
9,late,122,16,2,0,141,0
9,late,123,16,3,0,125,0
9,late,124,16,4,0,128,0
9,late,125,16,5,0,158,0
9,late,126,16,6,0,149,0
9,late,127,16,7,0,148,0
9,late,128,17,0,0,124,0
9,late,129,17,1,0,113,0
9,late,130,17,2,0,158,0
9,late,131,17,3,0,113,0
9,late,132,17,4,0,131,0
9,late,133,17,5,0,118,0
9,late,134,17,6,0,129,0
9,late,135,17,7,0,141,0
9,late,136,18,0,0,116,0
9,late,137,18,1,0,113,0
9,late,138,18,2,0,132,0
9,late,139,18,3,0,129,0
9,late,140,18,4,0,107,0
9,late,141,18,5,0,132,0
9,late,142,18,6,0,123,0
9,late,143,18,7,0,102,0
9,late,144,19,0,1,465,342
9,late,145,19,1,1,467,346
9,late,146,19,2,1,450,341
9,late,147,19,3,1,430,317
9,late,148,19,4,1,435,324
9,late,149,19,5,1,445,332
9,late,150,19,6,1,439,329
9,late,151,19,7,1,452,331
9,late,152,20,0,0,101,0
9,late,153,20,1,0,106,0
9,late,154,20,2,0,107,0
9,late,155,20,3,0,109,0
9,late,156,20,4,0,106,0
9,late,157,20,5,0,114,0
9,late,158,20,6,0,107,0
9,late,159,20,7,0,131,0
9,late,160,21,0,0,106,0
9,late,161,21,1,0,100,0
9,late,162,21,2,0,105,0
9,late,163,21,3,0,105,0
9,late,164,21,4,0,108,0
9,late,165,21,5,0,112,0
9,late,166,21,6,0,99,0
9,late,167,21,7,0,100,0
9,late,168,22,0,0,116,0
9,late,169,22,1,0,101,0
9,late,170,22,2,0,88,0
9,late,171,22,3,0,87,0
9,late,172,22,4,0,125,0
9,late,173,22,5,0,100,0
9,late,174,22,6,0,102,0
9,late,175,22,7,0,84,0
9,late,176,23,0,1,376,281
9,late,177,23,1,1,370,294
9,late,178,23,2,1,336,247
9,late,179,23,3,1,384,276
9,late,180,23,4,1,376,283
9,late,181,23,5,1,365,290
9,late,182,23,6,1,340,243
9,late,183,23,7,1,338,260
9,late,184,24,0,0,89,0
9,late,185,24,1,0,90,0
9,late,186,24,2,0,86,0
9,late,187,24,3,0,85,0
9,late,188,24,4,0,76,0
9,late,189,24,5,0,74,0
9,late,190,24,6,0,98,0
9,late,191,24,7,0,96,0
9,late,192,25,0,0,80,0
9,late,193,25,1,0,88,0
9,late,194,25,2,0,88,0
9,late,195,25,3,0,92,0
9,late,196,25,4,0,81,0
9,late,197,25,5,0,75,0
9,late,198,25,6,0,76,0
9,late,199,25,7,0,74,0
9,late,200,26,0,0,77,0
9,late,201,26,1,0,108,0
9,late,202,26,2,0,88,0
9,late,203,26,3,0,71,0
9,late,204,26,4,0,73,0
9,late,205,26,5,0,79,0
9,late,206,26,6,0,85,0
9,late,207,26,7,0,73,0
9,late,208,27,0,1,299,227
9,late,209,27,1,1,319,254
9,late,210,27,2,1,296,235
9,late,211,27,3,1,301,218
9,late,212,27,4,1,287,212
9,late,213,27,5,1,293,224
9,late,214,27,6,1,289,217
9,late,215,27,7,1,304,225
9,late,216,28,0,0,86,0
9,late,217,28,1,0,74,0
9,late,218,28,2,0,86,0
9,late,219,28,3,0,63,0
9,late,220,28,4,0,68,0
9,late,221,28,5,0,64,0
9,late,222,28,6,0,78,0
9,late,223,28,7,0,60,0
9,late,224,29,0,0,67,0
9,late,225,29,1,0,65,0
9,late,226,29,2,0,62,0
9,late,227,29,3,0,61,0
9,late,228,29,4,0,71,0
9,late,229,29,5,0,54,0
9,late,230,29,6,0,66,0
9,late,231,29,7,0,60,0
9,late,232,30,0,0,65,0
9,late,233,30,1,0,57,0
9,late,234,30,2,0,64,0
9,late,235,30,3,0,76,0
9,late,236,30,4,0,69,0
9,late,237,30,5,0,77,0
9,late,238,30,6,0,61,0
9,late,239,30,7,0,58,0
9,late,240,31,0,1,277,206
9,late,241,31,1,1,269,192
9,late,242,31,2,1,253,182
9,late,243,31,3,1,255,196
9,late,244,31,4,1,278,214
9,late,245,31,5,1,258,188
9,late,246,31,6,1,220,168
9,late,247,31,7,1,263,192
9,late,248,32,0,0,63,0
9,late,249,32,1,0,65,0
9,late,250,32,2,0,69,0
9,late,251,32,3,0,71,0
9,late,252,32,4,0,67,0
9,late,253,32,5,0,51,0
9,late,254,32,6,0,63,0
9,late,255,32,7,0,71,0
9,late,256,33,0,0,62,0
9,late,257,33,1,0,51,0
9,late,258,33,2,0,52,0
9,late,259,33,3,0,56,0
9,late,260,33,4,0,57,0
9,late,261,33,5,0,58,0
9,late,262,33,6,0,55,0
9,late,263,33,7,0,58,0
9,late,264,34,0,0,59,0
9,late,265,34,1,0,61,0
9,late,266,34,2,0,65,0
9,late,267,34,3,0,64,0
9,late,268,34,4,0,41,0
9,late,269,34,5,0,48,0
9,late,270,34,6,0,51,0
9,late,271,34,7,0,59,0
9,late,272,35,0,1,224,173
9,late,273,35,1,1,219,167
9,late,274,35,2,1,211,153
9,late,275,35,3,1,222,173
9,late,276,35,4,1,257,192
9,late,277,35,5,1,220,166
9,late,278,35,6,1,225,163
9,late,279,35,7,1,230,173
9,late,280,36,0,0,58,0
9,late,281,36,1,0,58,0
9,late,282,36,2,0,52,0
9,late,283,36,3,0,57,0
9,late,284,36,4,0,58,0
9,late,285,36,5,0,47,0
9,late,286,36,6,0,63,0
9,late,287,36,7,0,55,0
9,late,288,37,0,0,59,0
9,late,289,37,1,0,53,0
9,late,290,37,2,0,42,0
9,late,291,37,3,0,55,0
9,late,292,37,4,0,47,0
9,late,293,37,5,0,47,0
9,late,294,37,6,0,60,0
9,late,295,37,7,0,46,0
9,late,296,38,0,0,51,0
9,late,297,38,1,0,48,0
9,late,298,38,2,0,47,0
9,late,299,38,3,0,45,0
9,late,300,38,4,0,54,0
9,late,301,38,5,0,51,0
9,late,302,38,6,0,57,0
9,late,303,38,7,0,43,0
9,late,304,39,0,1,186,149
9,late,305,39,1,1,171,125
9,late,306,39,2,1,182,131
9,late,307,39,3,1,194,146
9,late,308,39,4,1,197,148
9,late,309,39,5,1,203,155
9,late,310,39,6,1,185,141
9,late,311,39,7,1,198,146
9,late,312,40,0,0,34,0
9,late,313,40,1,0,58,0
9,late,314,40,2,0,44,0
9,late,315,40,3,0,51,0
9,late,316,40,4,0,32,0
9,late,317,40,5,0,51,0
9,late,318,40,6,0,48,0
9,late,319,40,7,0,48,0
9,late,320,41,0,0,45,0
9,late,321,41,1,0,34,0
9,late,322,41,2,0,36,0
9,late,323,41,3,0,52,0
9,late,324,41,4,0,47,0
9,late,325,41,5,0,52,0
9,late,326,41,6,0,34,0
9,late,327,41,7,0,39,0
9,late,328,42,0,0,36,0
9,late,329,42,1,0,53,0
9,late,330,42,2,0,36,0
9,late,331,42,3,0,42,0
9,late,332,42,4,0,50,0
9,late,333,42,5,0,50,0
9,late,334,42,6,0,46,0
9,late,335,42,7,0,52,0
9,late,336,43,0,1,169,138
9,late,337,43,1,1,182,141
9,late,338,43,2,1,198,160
9,late,339,43,3,1,185,136
9,late,340,43,4,1,157,121
9,late,341,43,5,1,170,128
9,late,342,43,6,1,182,138
9,late,343,43,7,1,207,156
9,late,344,44,0,0,33,0
9,late,345,44,1,0,50,0
9,late,346,44,2,0,47,0
9,late,347,44,3,0,51,0
9,late,348,44,4,0,32,0
9,late,349,44,5,0,55,0
9,late,350,44,6,0,52,0
9,late,351,44,7,0,44,0
9,late,352,45,0,0,44,0
9,late,353,45,1,0,37,0
9,late,354,45,2,0,44,0
9,late,355,45,3,0,36,0
9,late,356,45,4,0,50,0
9,late,357,45,5,0,45,0
9,late,358,45,6,0,33,0
9,late,359,45,7,0,38,0
9,late,360,46,0,0,33,0
9,late,361,46,1,0,41,0
9,late,362,46,2,0,33,0
9,late,363,46,3,0,35,0
9,late,364,46,4,0,42,0
9,late,365,46,5,0,36,0
9,late,366,46,6,0,32,0
9,late,367,46,7,0,35,0
9,late,368,47,0,1,148,111
9,late,369,47,1,1,151,115
9,late,370,47,2,1,156,111
9,late,371,47,3,1,156,125
9,late,372,47,4,1,147,117
9,late,373,47,5,1,140,106
9,late,374,47,6,1,148,113
9,late,375,47,7,1,165,121
9,late,376,48,0,0,29,0
9,late,377,48,1,0,35,0
9,late,378,48,2,0,55,0
9,late,379,48,3,0,39,0
9,late,380,48,4,0,38,0
9,late,381,48,5,0,48,0
9,late,382,48,6,0,40,0
9,late,383,48,7,0,39,0
9,late,384,49,0,0,40,0
9,late,385,49,1,0,37,0
9,late,386,49,2,0,39,0
9,late,387,49,3,0,37,0
9,late,388,49,4,0,46,0
9,late,389,49,5,0,40,0
9,late,390,49,6,0,40,0
9,late,391,49,7,0,28,0
9,late,392,50,0,0,34,0
9,late,393,50,1,0,40,0
9,late,394,50,2,0,41,0
9,late,395,50,3,0,40,0
9,late,396,50,4,0,43,0
9,late,397,50,5,0,33,0
9,late,398,50,6,0,43,0
9,late,399,50,7,0,41,0
9,late,400,51,0,1,127,92
9,late,401,51,1,1,133,98
9,late,402,51,2,1,119,93
9,late,403,51,3,1,144,104
9,late,404,51,4,1,159,109
9,late,405,51,5,1,156,121
9,late,406,51,6,1,158,121
9,late,407,51,7,1,137,108
9,late,408,52,0,0,37,0
9,late,409,52,1,0,24,0
9,late,410,52,2,0,27,0
9,late,411,52,3,0,40,0
9,late,412,52,4,0,42,0
9,late,413,52,5,0,37,0
9,late,414,52,6,0,30,0
9,late,415,52,7,0,44,0
9,late,416,53,0,0,32,0
9,late,417,53,1,0,39,0
9,late,418,53,2,0,40,0
9,late,419,53,3,0,41,0
9,late,420,53,4,0,34,0
9,late,421,53,5,0,30,0
9,late,422,53,6,0,39,0
9,late,423,53,7,0,43,0
9,late,424,54,0,0,30,0
9,late,425,54,1,0,40,0
9,late,426,54,2,0,34,0
9,late,427,54,3,0,29,0
9,late,428,54,4,0,24,0
9,late,429,54,5,0,32,0
9,late,430,54,6,0,27,0
9,late,431,54,7,0,33,0
9,late,432,55,0,1,103,74
9,late,433,55,1,1,129,106
9,late,434,55,2,1,137,97
9,late,435,55,3,1,169,117
9,late,436,55,4,1,151,112
9,late,437,55,5,1,126,101
9,late,438,55,6,1,109,85
9,late,439,55,7,1,123,92
9,late,440,56,0,0,29,0
9,late,441,56,1,0,30,0
9,late,442,56,2,0,29,0
9,late,443,56,3,0,34,0
9,late,444,56,4,0,40,0
9,late,445,56,5,0,35,0
9,late,446,56,6,0,31,0
9,late,447,56,7,0,24,0
9,late,448,57,0,0,31,0
9,late,449,57,1,0,34,0
9,late,450,57,2,0,30,0
9,late,451,57,3,0,39,0
9,late,452,57,4,0,37,0
9,late,453,57,5,0,22,0
9,late,454,57,6,0,22,0
9,late,455,57,7,0,37,0
9,late,456,58,0,0,37,0
9,late,457,58,1,0,32,0
9,late,458,58,2,0,26,0
9,late,459,58,3,0,29,0
9,late,460,58,4,0,31,0
9,late,461,58,5,0,27,0
9,late,462,58,6,0,23,0
9,late,463,58,7,0,17,0
9,late,464,59,0,1,103,66
9,late,465,59,1,1,139,106
9,late,466,59,2,1,101,70
9,late,467,59,3,1,132,100
9,late,468,59,4,1,104,75
9,late,469,59,5,1,102,72
9,late,470,59,6,1,131,99
9,late,471,59,7,1,148,118
9,late,472,60,0,0,27,0
9,late,473,60,1,0,30,0
9,late,474,60,2,0,35,0
9,late,475,60,3,0,36,0
9,late,476,60,4,0,24,0
9,late,477,60,5,0,37,0
9,late,478,60,6,0,35,0
9,late,479,60,7,0,33,0
9,late,480,61,0,0,24,0
9,late,481,61,1,0,35,0
9,late,482,61,2,0,30,0
9,late,483,61,3,0,29,0
9,late,484,61,4,0,29,0
9,late,485,61,5,0,22,0
9,late,486,61,6,0,20,0
9,late,487,61,7,0,31,0
9,late,488,62,0,0,28,0
9,late,489,62,1,0,28,0
9,late,490,62,2,0,34,0
9,late,491,62,3,0,33,0
9,late,492,62,4,0,33,0
9,late,493,62,5,0,20,0
9,late,494,62,6,0,25,0
9,late,495,62,7,0,31,0
9,late,496,63,0,1,94,73
9,late,497,63,1,1,125,102
9,late,498,63,2,1,103,76
9,late,499,63,3,1,130,102
9,late,500,63,4,1,125,91
9,late,501,63,5,1,109,83
9,late,502,63,6,1,100,78
9,late,503,63,7,1,115,87
9,late,504,64,0,0,24,0
9,late,505,64,1,0,28,0
9,late,506,64,2,0,33,0
9,late,507,64,3,0,21,0
9,late,508,64,4,0,20,0
9,late,509,64,5,0,25,0
9,late,510,64,6,0,28,0
9,late,511,64,7,0,23,0


==> anc/experimental_evidence/conditional_tinylm/results/schedule_coupling/sequence_metadata.json <==
[
  {
    "seed": 0,
    "focal_base_mass": 0.18864528916375956,
    "nominal_replay_multiplier": 4.0,
    "replay_mixture_fraction": 0.361404243455986,
    "base_sample_count": 98088,
    "extra_replay_sample_count": 55512,
    "total_sample_count": 153600,
    "multiset_count_digest": "6b17d69e8e8001ae877f96733e442f6cba41d0fa1aff5ed3d1df5f698474cd1b",
    "ordered_sequence_digests": {
      "early": "75f45c71183cc66d372ccb6f9b92af19510bd3c2881f0fc6360269274a5a71db",
      "uniform": "404b4d2ef4258c2de0eef36142446a0f6568ab4a3e60c34f67ddf829f7514f0b",
      "late": "131fa9236d589727486feb68cecb8a99fa343c33f0cff6e7c848ef9192fbf48a"
    }
  },
  {
    "seed": 1,
    "focal_base_mass": 0.18864528916375956,
    "nominal_replay_multiplier": 4.0,
    "replay_mixture_fraction": 0.361404243455986,
    "base_sample_count": 98088,
    "extra_replay_sample_count": 55512,
    "total_sample_count": 153600,
    "multiset_count_digest": "3e1d7716f6367ce356acaeca5b1b4cb7c91c7e96c2835e4d9bd9077a0ee32140",
    "ordered_sequence_digests": {
      "early": "33c99cf205b3b37250d12aacd78e42df6a0c9192260a36e236d7436e01ea5bf8",
      "uniform": "803998dc7a17d741dfd106e1e3e42369a3673862ad82272c673ea56ae7e1c695",
      "late": "a25e8a14d512e7370d590470272cdc6172e0cc61d85c06cc0d24dedadeb0f666"
    }
  },
  {
    "seed": 2,
    "focal_base_mass": 0.18864528916375956,
    "nominal_replay_multiplier": 4.0,
    "replay_mixture_fraction": 0.361404243455986,
    "base_sample_count": 98088,
    "extra_replay_sample_count": 55512,
    "total_sample_count": 153600,
    "multiset_count_digest": "928ec40aefcc7cdd6ae308a4ceef0ab784661ffbcfd0160faa203435e8389353",
    "ordered_sequence_digests": {
      "early": "0c59c65504f0472ac6e5cbf5005111e1ab4ab8f51ff7c66d2688e7e16e953261",
      "uniform": "a22537f4e8282fae8502d81b94c561b7b48869f5932c61242c5e9f1a085ca824",
      "late": "e62b5c9a703818890d24eb9be7f30e93d7fc01c9229d2e3408693ed471203121"
    }
  },
  {
    "seed": 3,
    "focal_base_mass": 0.18864528916375956,
    "nominal_replay_multiplier": 4.0,
    "replay_mixture_fraction": 0.361404243455986,
    "base_sample_count": 98088,
    "extra_replay_sample_count": 55512,
    "total_sample_count": 153600,
    "multiset_count_digest": "15b64748cb804d2c444cddde7f52dbb57a5735fe40efd64b60908cb9ce121c9d",
    "ordered_sequence_digests": {
      "early": "d84f0fe55100746dcdef771020fa4e7e44e817bc71511ca423d0516bd88b824e",
      "uniform": "4448df0832f1fea5ae989faa125e873732bedc38c3c57ff02eb414338459b620",
      "late": "eec53057380b022b7880135f1bbb7c89feba6c406d71346836fc58d1b3818ea3"
    }
  },
  {
    "seed": 4,
    "focal_base_mass": 0.18864528916375956,
    "nominal_replay_multiplier": 4.0,
    "replay_mixture_fraction": 0.361404243455986,
    "base_sample_count": 98088,
    "extra_replay_sample_count": 55512,
    "total_sample_count": 153600,
    "multiset_count_digest": "32dfae164c2fa53b2647c835bbc7ffe5e1a787d72550ab4cdd54dbf61b17f71d",
    "ordered_sequence_digests": {
      "early": "e37980b28817b367ce7ec3547bf5df27e923019c2a86b3a1582e2076e3564072",
      "uniform": "654f4a823ea4ba4af7996adf5f9182e433a2c439b92a81b94420234f6aefcbe2",
      "late": "5bac1082c4e414955348d638414281f8c159a90a1dde9c0004194ff01536fa34"
    }
  },
  {
    "seed": 5,
    "focal_base_mass": 0.18864528916375956,
    "nominal_replay_multiplier": 4.0,
    "replay_mixture_fraction": 0.361404243455986,
    "base_sample_count": 98088,
    "extra_replay_sample_count": 55512,
    "total_sample_count": 153600,
    "multiset_count_digest": "b583a00f00c3187305388906d588e151772d27dcef657f11c1f90faf68c6c67b",
    "ordered_sequence_digests": {
      "early": "7a9aeede053b19146780a29e2116121e9e4660f1b6e43d0f23af0f93acbfae0d",
      "uniform": "3f6171cc2fb1f538a8c7413854c0bd189602633d446b4ab4d76a520df8fa2606",
      "late": "35583fd57f8c1f9b1d0741c52d8d565f45a149409f5b3e87f833d4fee9daabdc"
    }
  },
  {
    "seed": 6,
    "focal_base_mass": 0.18864528916375956,
    "nominal_replay_multiplier": 4.0,
    "replay_mixture_fraction": 0.361404243455986,
    "base_sample_count": 98088,
    "extra_replay_sample_count": 55512,
    "total_sample_count": 153600,
    "multiset_count_digest": "ad55b8f21fcbed27e5ce297a19ae8764c3a50623896d9daf9a832fc2cadcfc83",
    "ordered_sequence_digests": {
      "early": "b09f9a824aa2266bb6f8b980cfd622357b120aa6890369e165785df9cb93754c",
      "uniform": "424dc43c3fdaf21e4620d528a4068e2456a109ba65309d94c3bcc4e19538d47f",
      "late": "f9922e4eddf53c86906a89214b0adf61d3eadb7865c05ab575c807bf262460d2"
    }
  },
  {
    "seed": 7,
    "focal_base_mass": 0.18864528916375956,
    "nominal_replay_multiplier": 4.0,
    "replay_mixture_fraction": 0.361404243455986,
    "base_sample_count": 98088,
    "extra_replay_sample_count": 55512,
    "total_sample_count": 153600,
    "multiset_count_digest": "9667f10e6f494b36514e1caab461576698959d05acfda154539513c6e5f37a3e",
    "ordered_sequence_digests": {
      "early": "9c87eba49bb6868151ac2c834ce5a674e7b99824f0b79df2f83d64dc4ea91449",
      "uniform": "7d8052165c90c6ab2c890d292551b633d089633c14fdb6dca9008c4817bcfcb6",
      "late": "ec0756c6e50deb00ee69fbdf72434d43a338342b94e3c7c24a9a9464943fb430"
    }
  },
  {
    "seed": 8,
    "focal_base_mass": 0.18864528916375956,
    "nominal_replay_multiplier": 4.0,
    "replay_mixture_fraction": 0.361404243455986,
    "base_sample_count": 98088,
    "extra_replay_sample_count": 55512,
    "total_sample_count": 153600,
    "multiset_count_digest": "b74b0115ef4d9a342687021491b14271bcf109d55fec3b40e2920973f658fa37",
    "ordered_sequence_digests": {
      "early": "0ebe51d16e6e8de489f7cc1d707d27fbb1f332192b660bc816d51cd9f24bde9f",
      "uniform": "f7cbb68157d1862af0d3b6d588eca05133db73de70a226b8b9cb949ae6a02f62",
      "late": "6324adc1d3e4e5e0a66fe707292af3a95a2c28d40e77a4933b42a8b56e7b7d05"
    }
  },
  {
    "seed": 9,
    "focal_base_mass": 0.18864528916375956,
    "nominal_replay_multiplier": 4.0,
    "replay_mixture_fraction": 0.361404243455986,
    "base_sample_count": 98088,
    "extra_replay_sample_count": 55512,
    "total_sample_count": 153600,
    "multiset_count_digest": "071d903f4ff9d3ac5f2498895547f15e0312000e2ffc79f3fd55df02e2b637f3",
    "ordered_sequence_digests": {
      "early": "53c0478c68e7120d3da0c1379254e91bf474f6c7f0969c647eda8acc23146919",
      "uniform": "7f4028cfa712aae97a74f8c5149535b15a32fa2b2b31af4c09016ce09a156440",
      "late": "0601658e8b57bd09b8166eaacabcf4e013c8c194ecf9a8bfa0bd2d6ff56ba21d"
    }
  }
]

==> anc/experimental_evidence/conditional_tinylm/results/schedule_coupling/trajectory.csv <==
seed,weight_decay,schedule,step,cumulative_replay_samples,focal_correct_prob,tail_focal_correct_prob,background_correct_prob,focal_retention_rate,tail_focal_retention_rate,background_retention_rate
0,0.0,early,0,0,0.12677808105945587,0.1288972944021225,0.12697391211986542,0.0,0.0,0.0
0,0.0,early,50,12800,0.360659658908844,0.20704859495162964,0.1463756114244461,0.2421875,0.03125,0.044270833333333336
0,0.0,early,100,25600,0.6944802403450012,0.49965086579322815,0.15783794224262238,0.78125,0.625,0.0859375
0,0.0,early,150,38400,0.8921661376953125,0.7865574359893799,0.15853993594646454,0.96875,0.875,0.10677083333333333
0,0.0,early,200,51200,0.9603373408317566,0.9193806052207947,0.15755504369735718,1.0,1.0,0.11979166666666667
0,0.0,early,250,55512,0.6945536136627197,0.5730526447296143,0.2906208634376526,0.8046875,0.65625,0.23958333333333334
0,0.0,early,300,55512,0.7727281451225281,0.6197249889373779,0.4853355884552002,0.8828125,0.71875,0.5
0,0.0,early,350,55512,0.8516747355461121,0.7189046144485474,0.6302650570869446,0.9375,0.84375,0.6692708333333334
0,0.0,early,400,55512,0.8964735865592957,0.7866266965866089,0.745722234249115,0.96875,0.90625,0.8125
0,0.0,early,450,55512,0.929762601852417,0.844753623008728,0.8271758556365967,0.9921875,0.96875,0.8932291666666666
0,0.0,early,500,55512,0.9507368803024292,0.8862799406051636,0.8845694661140442,0.9921875,0.96875,0.9427083333333334
0,0.0,early,550,55512,0.9646319150924683,0.9150736927986145,0.9228230118751526,0.9921875,0.96875,0.984375
0,0.0,early,600,55512,0.9756293296813965,0.9418149590492249,0.9461968541145325,1.0,1.0,0.9895833333333334
0,0.0,uniform,0,0,0.12677808105945587,0.1288972944021225,0.12697391211986542,0.0,0.0,0.0
0,0.0,uniform,50,4626,0.2720324397087097,0.16740885376930237,0.19260378181934357,0.1796875,0.0,0.0625
0,0.0,uniform,100,9252,0.5002593994140625,0.30912142992019653,0.3286612331867218,0.484375,0.1875,0.2786458333333333
0,0.0,uniform,150,13878,0.715664267539978,0.5088724493980408,0.46220913529396057,0.8125,0.5,0.4427083333333333
0,0.0,uniform,200,18504,0.8311126828193665,0.669567883014679,0.588110089302063,0.9140625,0.84375,0.6145833333333334
0,0.0,uniform,250,23130,0.9010120630264282,0.7942985892295837,0.6876249313354492,0.9609375,0.90625,0.7395833333333334
0,0.0,uniform,300,27756,0.939909040927887,0.8626002073287964,0.761150062084198,0.984375,0.9375,0.8177083333333334
0,0.0,uniform,350,32382,0.963835597038269,0.9164049625396729,0.8199644088745117,0.9921875,0.96875,0.8723958333333334
0,0.0,uniform,400,37008,0.9768637418746948,0.9456062316894531,0.8683507442474365,1.0,1.0,0.9270833333333334
0,0.0,uniform,450,41634,0.9842902421951294,0.9630123376846313,0.9051222205162048,1.0,1.0,0.9583333333333334
0,0.0,uniform,500,46260,0.9890626668930054,0.9747661352157593,0.9329817295074463,1.0,1.0,0.9869791666666666
0,0.0,uniform,550,50886,0.9920878410339355,0.9816254377365112,0.9512114524841309,1.0,1.0,0.9895833333333334
0,0.0,uniform,600,55512,0.9938603639602661,0.985685408115387,0.9651658535003662,1.0,1.0,1.0
0,0.0,late,0,0,0.12677808105945587,0.1288972944021225,0.12697391211986542,0.0,0.0,0.0
0,0.0,late,50,0,0.19693511724472046,0.14346987009048462,0.2196313887834549,0.0859375,0.0,0.0859375
0,0.0,late,100,0,0.3441161811351776,0.2070433497428894,0.37814655900001526,0.2578125,0.125,0.3411458333333333
0,0.0,late,150,0,0.4915800094604492,0.29226744174957275,0.5341019630432129,0.5,0.21875,0.5364583333333334
0,0.0,late,200,0,0.6270446181297302,0.3884199857711792,0.6645498275756836,0.6875,0.34375,0.7109375
0,0.0,late,250,0,0.7323333024978638,0.5106972455978394,0.7669152617454529,0.8046875,0.59375,0.8255208333333334
0,0.0,late,300,0,0.803662896156311,0.605999231338501,0.8426612019538879,0.8515625,0.625,0.8932291666666666
0,0.0,late,350,0,0.8545210361480713,0.6880548000335693,0.8975715637207031,0.8828125,0.6875,0.9505208333333334
0,0.0,late,400,4312,0.9326754808425903,0.8471276760101318,0.9243659973144531,0.984375,0.9375,0.9661458333333334
0,0.0,late,450,17112,0.9827642440795898,0.9632015824317932,0.9193289875984192,1.0,1.0,0.9635416666666666
0,0.0,late,500,29912,0.9906015396118164,0.9799015522003174,0.9181566834449768,1.0,1.0,0.9635416666666666
0,0.0,late,550,42712,0.9938896894454956,0.987094521522522,0.9171366691589355,1.0,1.0,0.9609375
0,0.0,late,600,55512,0.9955564737319946,0.9905486106872559,0.9161750674247742,1.0,1.0,0.9583333333333334
0,3.0,early,0,0,0.12677808105945587,0.1288972944021225,0.12697391211986542,0.0,0.0,0.0
0,3.0,early,50,12800,0.2377602756023407,0.16514569520950317,0.13330037891864777,0.078125,0.0,0.0
0,3.0,early,100,25600,0.42529618740081787,0.2881469130516052,0.13509826362133026,0.328125,0.0625,0.005208333333333333
0,3.0,early,150,38400,0.6276929378509521,0.4949382245540619,0.13257168233394623,0.7890625,0.5,0.0
0,3.0,early,200,51200,0.7185776829719543,0.6097068190574646,0.1294308751821518,0.96875,0.875,0.0
0,3.0,early,250,55512,0.6539995670318604,0.5485750436782837,0.3274552524089813,0.8984375,0.65625,0.1328125
0,3.0,early,300,55512,0.636366605758667,0.5297791957855225,0.5991200804710388,0.90625,0.71875,0.7057291666666666
0,3.0,early,350,55512,0.5952684879302979,0.4882544279098511,0.6535842418670654,0.7734375,0.4375,0.8541666666666666
0,3.0,early,400,55512,0.586005449295044,0.4697716236114502,0.6677424907684326,0.7421875,0.34375,0.890625
0,3.0,early,450,55512,0.5905360579490662,0.4614408612251282,0.6707746386528015,0.6875,0.25,0.8984375
0,3.0,early,500,55512,0.5896339416503906,0.4607245922088623,0.6711723208427429,0.7265625,0.28125,0.8828125
0,3.0,early,550,55512,0.5876699686050415,0.4438421428203583,0.6773490309715271,0.6875,0.25,0.9010416666666666
0,3.0,early,600,55512,0.5997538566589355,0.44433313608169556,0.6791884899139404,0.71875,0.28125,0.90625
0,3.0,uniform,0,0,0.12677808105945587,0.1288972944021225,0.12697391211986542,0.0,0.0,0.0
0,3.0,uniform,50,4626,0.19280539453029633,0.14331871271133423,0.15631720423698425,0.0390625,0.0,0.0026041666666666665
0,3.0,uniform,100,9252,0.34678852558135986,0.22840967774391174,0.2439909428358078,0.203125,0.0,0.0703125
0,3.0,uniform,150,13878,0.5661570429801941,0.409795343875885,0.3753792345523834,0.6328125,0.25,0.23958333333333334
0,3.0,uniform,200,18504,0.6811302900314331,0.5322351455688477,0.46902284026145935,0.8828125,0.625,0.3854166666666667
0,3.0,uniform,250,23130,0.729469358921051,0.6053650379180908,0.516325056552887,0.9765625,0.90625,0.4765625
0,3.0,uniform,300,27756,0.7566283941268921,0.6457006931304932,0.5444290041923523,1.0,1.0,0.515625
0,3.0,uniform,350,32382,0.7744667530059814,0.6726483106613159,0.5563339591026306,1.0,1.0,0.5598958333333334
0,3.0,uniform,400,37008,0.7849437594413757,0.6807050108909607,0.5635064244270325,1.0,1.0,0.5729166666666666
0,3.0,uniform,450,41634,0.7942482233047485,0.6965557336807251,0.5714073181152344,1.0,1.0,0.6041666666666666
0,3.0,uniform,500,46260,0.7921634316444397,0.6838796734809875,0.5755175948143005,1.0,1.0,0.6119791666666666
0,3.0,uniform,550,50886,0.795577883720398,0.6863484382629395,0.5825715065002441,1.0,1.0,0.609375
0,3.0,uniform,600,55512,0.7992135286331177,0.684789776802063,0.5804679989814758,1.0,1.0,0.6223958333333334
0,3.0,late,0,0,0.12677808105945587,0.1288972944021225,0.12697391211986542,0.0,0.0,0.0
0,3.0,late,50,0,0.15824079513549805,0.13439728319644928,0.16974343359470367,0.0,0.0,0.013020833333333334
0,3.0,late,100,0,0.25570857524871826,0.17206718027591705,0.2844717800617218,0.078125,0.0,0.09375
0,3.0,late,150,0,0.4089672863483429,0.2563369572162628,0.445196270942688,0.3046875,0.03125,0.3828125
0,3.0,late,200,0,0.5253612995147705,0.34673529863357544,0.5502250790596008,0.53125,0.03125,0.5651041666666666
0,3.0,late,250,0,0.5858839154243469,0.42094171047210693,0.6016490459442139,0.640625,0.125,0.6953125
0,3.0,late,300,0,0.6155456304550171,0.4554852247238159,0.6293203234672546,0.75,0.28125,0.78125
0,3.0,late,350,0,0.6240601539611816,0.45578792691230774,0.6487190127372742,0.7578125,0.34375,0.8098958333333334
0,3.0,late,400,4312,0.7596037983894348,0.6080827713012695,0.6208977699279785,0.953125,0.84375,0.765625
0,3.0,late,450,17112,0.8174576759338379,0.7056383490562439,0.36940860748291016,1.0,1.0,0.13802083333333334
0,3.0,late,500,29912,0.8232256174087524,0.7212833762168884,0.2497532218694687,1.0,1.0,0.0
0,3.0,late,550,42712,0.836076557636261,0.7446447610855103,0.1941254884004593,1.0,1.0,0.0
0,3.0,late,600,55512,0.8388566970825195,0.7435272336006165,0.16490697860717773,1.0,1.0,0.0
0,4.0,early,0,0,0.12677808105945587,0.1288972944021225,0.12697391211986542,0.0,0.0,0.0
0,4.0,early,50,12800,0.2074333131313324,0.15569284558296204,0.13070861995220184,0.0390625,0.0,0.0
0,4.0,early,100,25600,0.3502136766910553,0.25087952613830566,0.13019271194934845,0.15625,0.0,0.0
0,4.0,early,150,38400,0.5187976956367493,0.4078705608844757,0.12788940966129303,0.515625,0.1875,0.0
0,4.0,early,200,51200,0.5965687036514282,0.48934853076934814,0.126240536570549,0.796875,0.4375,0.0
0,4.0,early,250,55512,0.4627556800842285,0.3756594955921173,0.27250993251800537,0.328125,0.0,0.036458333333333336
0,4.0,early,300,55512,0.424411416053772,0.337186336517334,0.47166910767555237,0.203125,0.0,0.375
0,4.0,early,350,55512,0.3925318717956543,0.30791279673576355,0.5103129148483276,0.140625,0.0,0.4713541666666667
0,4.0,early,400,55512,0.3859364986419678,0.29627007246017456,0.5121069550514221,0.140625,0.0,0.4713541666666667
0,4.0,early,450,55512,0.3899853229522705,0.2896411120891571,0.50629723072052,0.15625,0.0,0.4453125
0,4.0,early,500,55512,0.3882335424423218,0.2887008786201477,0.49950823187828064,0.1640625,0.0,0.4140625
0,4.0,early,550,55512,0.38671165704727173,0.27917999029159546,0.49869272112846375,0.1640625,0.0,0.4244791666666667
0,4.0,early,600,55512,0.3979579210281372,0.2825128138065338,0.4981723725795746,0.1875,0.0,0.4244791666666667
0,4.0,uniform,0,0,0.12677808105945587,0.1288972944021225,0.12697391211986542,0.0,0.0,0.0
0,4.0,uniform,50,4626,0.17397983372211456,0.1387949436903,0.14815476536750793,0.0078125,0.0,0.0
0,4.0,uniform,100,9252,0.29388490319252014,0.20848485827445984,0.21517717838287354,0.0859375,0.0,0.0234375
0,4.0,uniform,150,13878,0.48035603761672974,0.35239264369010925,0.32297661900520325,0.359375,0.0625,0.125
0,4.0,uniform,200,18504,0.5682213306427002,0.43032264709472656,0.3884035348892212,0.6640625,0.1875,0.22916666666666666
0,4.0,uniform,250,23130,0.6009684801101685,0.4713592529296875,0.4132733643054962,0.7734375,0.34375,0.25
0,4.0,uniform,300,27756,0.618772566318512,0.49381762742996216,0.4261058270931244,0.8359375,0.4375,0.265625
0,4.0,uniform,350,32382,0.6345462799072266,0.5140056610107422,0.42865920066833496,0.8671875,0.5625,0.2760416666666667
0,4.0,uniform,400,37008,0.6406525373458862,0.514706015586853,0.43015357851982117,0.8828125,0.5625,0.2760416666666667
0,4.0,uniform,450,41634,0.6462833285331726,0.5252330303192139,0.43354344367980957,0.921875,0.75,0.2890625
0,4.0,uniform,500,46260,0.6424019932746887,0.509421706199646,0.4354867935180664,0.8515625,0.4375,0.2838541666666667
0,4.0,uniform,550,50886,0.6433918476104736,0.5071359276771545,0.4402567446231842,0.8515625,0.59375,0.3020833333333333
0,4.0,uniform,600,55512,0.6466470956802368,0.5050663948059082,0.4382939338684082,0.859375,0.5,0.2942708333333333
0,4.0,late,0,0,0.12677808105945587,0.1288972944021225,0.12697391211986542,0.0,0.0,0.0
0,4.0,late,50,0,0.1494753658771515,0.13235986232757568,0.15789343416690826,0.0,0.0,0.0026041666666666665
0,4.0,late,100,0,0.22927144169807434,0.1655249297618866,0.24952824413776398,0.03125,0.0,0.0546875
0,4.0,late,150,0,0.3574107885360718,0.23864972591400146,0.3841385841369629,0.171875,0.0,0.20833333333333334
0,4.0,late,200,0,0.4386734068393707,0.29647648334503174,0.45780614018440247,0.3203125,0.0,0.3463541666666667
0,4.0,late,250,0,0.4705921411514282,0.3341107666492462,0.4817962944507599,0.3671875,0.0,0.3828125
0,4.0,late,300,0,0.48073139786720276,0.34294939041137695,0.49167338013648987,0.390625,0.0,0.3984375
0,4.0,late,350,0,0.48068344593048096,0.3324868679046631,0.5005569458007812,0.3984375,0.0,0.4348958333333333
0,4.0,late,400,4312,0.6249027848243713,0.4580083191394806,0.4606579542160034,0.75,0.25,0.3125
0,4.0,late,450,17112,0.7117316722869873,0.5771062970161438,0.25609755516052246,0.9765625,0.90625,0.0
0,4.0,late,500,29912,0.7197398543357849,0.5978198051452637,0.1837216168642044,1.0,1.0,0.0
0,4.0,late,550,42712,0.7338517904281616,0.6232403516769409,0.15394078195095062,1.0,1.0,0.0
0,4.0,late,600,55512,0.7327011823654175,0.6154220104217529,0.13975828886032104,1.0,1.0,0.0
0,5.0,early,0,0,0.12677808105945587,0.1288972944021225,0.12697391211986542,0.0,0.0,0.0
0,5.0,early,50,12800,0.1837473213672638,0.14826858043670654,0.1288479119539261,0.015625,0.0,0.0
0,5.0,early,100,25600,0.28143906593322754,0.21718528866767883,0.12755310535430908,0.0625,0.0,0.0
0,5.0,early,150,38400,0.40675675868988037,0.32666510343551636,0.12611858546733856,0.1640625,0.0,0.0
0,5.0,early,200,51200,0.4641777276992798,0.37715792655944824,0.12536406517028809,0.328125,0.0,0.0
0,5.0,early,250,55512,0.3116436004638672,0.25990745425224304,0.22325818240642548,0.0,0.0,0.0
0,5.0,early,300,55512,0.26422831416130066,0.22183752059936523,0.33759772777557373,0.0,0.0,0.11458333333333333
0,5.0,early,350,55512,0.24779458343982697,0.2082251012325287,0.37069404125213623,0.0,0.0,0.15885416666666666
0,5.0,early,400,55512,0.2456727921962738,0.20419783890247345,0.3707102835178375,0.0,0.0,0.16927083333333334
0,5.0,early,450,55512,0.2506963610649109,0.20271408557891846,0.3639265298843384,0.0,0.0,0.1484375
0,5.0,early,500,55512,0.2539166212081909,0.20479246973991394,0.3588860332965851,0.0,0.0,0.14322916666666666
0,5.0,early,550,55512,0.25660520792007446,0.20208826661109924,0.3562368154525757,0.0,0.0,0.15625
0,5.0,early,600,55512,0.26673266291618347,0.20619827508926392,0.3540952205657959,0.0,0.0,0.12760416666666666
0,5.0,uniform,0,0,0.12677808105945587,0.1288972944021225,0.12697391211986542,0.0,0.0,0.0
0,5.0,uniform,50,4626,0.1596706509590149,0.13529381155967712,0.14191067218780518,0.0,0.0,0.0
0,5.0,uniform,100,9252,0.24455678462982178,0.18749749660491943,0.1899835616350174,0.0234375,0.0,0.0026041666666666665
0,5.0,uniform,150,13878,0.39066392183303833,0.29466140270233154,0.27382150292396545,0.171875,0.0,0.0546875
0,5.0,uniform,200,18504,0.4491569697856903,0.3407619595527649,0.3150367736816406,0.2890625,0.0,0.09375
0,5.0,uniform,250,23130,0.4649769067764282,0.35665997862815857,0.3231390416622162,0.34375,0.0,0.09635416666666667
0,5.0,uniform,300,27756,0.46755731105804443,0.36073318123817444,0.3242132067680359,0.3203125,0.0,0.11197916666666667
0,5.0,uniform,350,32382,0.4734899401664734,0.36789625883102417,0.3207840621471405,0.3515625,0.0,0.10677083333333333
0,5.0,uniform,400,37008,0.4765319228172302,0.366047739982605,0.3211738169193268,0.375,0.0,0.1171875
0,5.0,uniform,450,41634,0.47869765758514404,0.3728979229927063,0.3234683573246002,0.34375,0.0,0.10416666666666667
0,5.0,uniform,500,46260,0.47491204738616943,0.36088037490844727,0.3249298930168152,0.3828125,0.0,0.1171875
0,5.0,uniform,550,50886,0.47467344999313354,0.35805147886276245,0.3278298079967499,0.390625,0.0,0.109375
0,5.0,uniform,600,55512,0.477875679731369,0.35676050186157227,0.326425164937973,0.3828125,0.0,0.11197916666666667
0,5.0,late,0,0,0.12677808105945587,0.1288972944021225,0.12697391211986542,0.0,0.0,0.0
0,5.0,late,50,0,0.14286589622497559,0.13064423203468323,0.14880438148975372,0.0,0.0,0.0
0,5.0,late,100,0,0.2027328610420227,0.15783938765525818,0.21533314883708954,0.0078125,0.0,0.018229166666666668
0,5.0,late,150,0,0.2983117997646332,0.2144215852022171,0.31598806381225586,0.046875,0.0,0.08072916666666667
0,5.0,late,200,0,0.3501722812652588,0.24792003631591797,0.36340799927711487,0.1015625,0.0,0.15104166666666666
0,5.0,late,250,0,0.3638083338737488,0.2654626965522766,0.3712601363658905,0.1328125,0.0,0.16666666666666666
0,5.0,late,300,0,0.3623179793357849,0.26376086473464966,0.3705998659133911,0.1484375,0.0,0.16666666666666666
0,5.0,late,350,0,0.3560940623283386,0.25162845849990845,0.37057623267173767,0.1328125,0.0,0.15885416666666666
0,5.0,late,400,4312,0.4739454388618469,0.3362133800983429,0.3307209610939026,0.34375,0.0,0.10677083333333333
0,5.0,late,450,17112,0.5873701572418213,0.4539223909378052,0.197305366396904,0.71875,0.1875,0.0
0,5.0,late,500,29912,0.5978575348854065,0.4771979749202728,0.1542477160692215,0.796875,0.34375,0.0
0,5.0,late,550,42712,0.6094346046447754,0.4993422031402588,0.13775482773780823,0.8203125,0.40625,0.0
0,5.0,late,600,55512,0.6040751338005066,0.48588573932647705,0.13071466982364655,0.828125,0.4375,0.0
1,0.0,early,0,0,0.12401454150676727,0.11999913305044174,0.12461727857589722,0.0,0.0,0.0
1,0.0,early,50,12800,0.3224497437477112,0.1755361557006836,0.12092816829681396,0.2421875,0.03125,0.0078125
1,0.0,early,100,25600,0.6700606346130371,0.43001681566238403,0.11269894987344742,0.734375,0.40625,0.052083333333333336
1,0.0,early,150,38400,0.8667263984680176,0.7292093634605408,0.10954910516738892,0.9296875,0.8125,0.07291666666666667
1,0.0,early,200,51200,0.9414883852005005,0.8767993450164795,0.10957591980695724,0.9765625,0.9375,0.07552083333333333
1,0.0,early,250,55512,0.7231456637382507,0.6420221924781799,0.2734960615634918,0.796875,0.65625,0.21614583333333334
1,0.0,early,300,55512,0.7702739238739014,0.6589741110801697,0.4731696844100952,0.8515625,0.71875,0.4713541666666667
1,0.0,early,350,55512,0.8477210402488708,0.7379289865493774,0.6250424981117249,0.9140625,0.78125,0.6666666666666666
1,0.0,early,400,55512,0.9002026319503784,0.8373908996582031,0.7410678863525391,0.96875,0.90625,0.8151041666666666
1,0.0,early,450,55512,0.9321070909500122,0.8811355829238892,0.8276106715202332,0.9921875,1.0,0.9192708333333334
1,0.0,early,500,55512,0.9519845247268677,0.91785728931427,0.8863068222999573,1.0,1.0,0.9583333333333334
1,0.0,early,550,55512,0.9642380475997925,0.9354261755943298,0.9219191670417786,1.0,1.0,0.9791666666666666
1,0.0,early,600,55512,0.9742099046707153,0.9523543119430542,0.9450643658638,1.0,1.0,0.9869791666666666
1,0.0,uniform,0,0,0.12401454150676727,0.11999913305044174,0.12461727857589722,0.0,0.0,0.0
1,0.0,uniform,50,4626,0.24878659844398499,0.1698143631219864,0.18095581233501434,0.109375,0.0,0.044270833333333336
1,0.0,uniform,100,9252,0.5008378028869629,0.32002127170562744,0.30409184098243713,0.5234375,0.3125,0.2552083333333333
1,0.0,uniform,150,13878,0.6828947067260742,0.4868618845939636,0.42894038558006287,0.7578125,0.5,0.40625
1,0.0,uniform,200,18504,0.8070240020751953,0.6448565721511841,0.5442145466804504,0.875,0.6875,0.5546875
1,0.0,uniform,250,23130,0.8895614147186279,0.7917399406433105,0.6417598724365234,0.9453125,0.875,0.671875
1,0.0,uniform,300,27756,0.9359578490257263,0.8767930269241333,0.7304738163948059,0.9765625,0.9375,0.7916666666666666
1,0.0,uniform,350,32382,0.9608108997344971,0.9195990562438965,0.8015711903572083,1.0,1.0,0.875
1,0.0,uniform,400,37008,0.9753440618515015,0.9530991315841675,0.8598915934562683,1.0,1.0,0.9322916666666666
1,0.0,uniform,450,41634,0.983383297920227,0.9692331552505493,0.8995358943939209,1.0,1.0,0.9583333333333334
1,0.0,uniform,500,46260,0.9884133338928223,0.9779731631278992,0.9254768490791321,1.0,1.0,0.9765625
1,0.0,uniform,550,50886,0.991145670413971,0.9827680587768555,0.9435503482818604,1.0,1.0,0.9869791666666666
1,0.0,uniform,600,55512,0.9933321475982666,0.9872150421142578,0.9561944007873535,1.0,1.0,0.9895833333333334
1,0.0,late,0,0,0.12401454150676727,0.11999913305044174,0.12461727857589722,0.0,0.0,0.0
1,0.0,late,50,0,0.18817639350891113,0.15201382339000702,0.20312124490737915,0.0703125,0.0,0.0703125
1,0.0,late,100,0,0.34000787138938904,0.2333899289369583,0.35982778668403625,0.296875,0.15625,0.3072916666666667
1,0.0,late,150,0,0.5005546808242798,0.357829749584198,0.5091414451599121,0.46875,0.3125,0.5104166666666666
1,0.0,late,200,0,0.6374638080596924,0.4905391335487366,0.6374445557594299,0.6953125,0.53125,0.6666666666666666
1,0.0,late,250,0,0.7361482381820679,0.6050206422805786,0.7463796138763428,0.8046875,0.6875,0.8203125
1,0.0,late,300,0,0.8173713684082031,0.6905972957611084,0.8301408886909485,0.8828125,0.75,0.9088541666666666
1,0.0,late,350,0,0.8708797693252563,0.7541903257369995,0.888721764087677,0.9140625,0.78125,0.9505208333333334
1,0.0,late,400,4312,0.9395996928215027,0.8719583749771118,0.9174396991729736,0.984375,0.9375,0.9713541666666666
1,0.0,late,450,17112,0.9832854270935059,0.9645185470581055,0.9134405255317688,1.0,1.0,0.9583333333333334
1,0.0,late,500,29912,0.9907623529434204,0.9809689521789551,0.9129624962806702,1.0,1.0,0.9583333333333334
1,0.0,late,550,42712,0.9939034581184387,0.987694501876831,0.9122815132141113,1.0,1.0,0.9583333333333334
1,0.0,late,600,55512,0.9954444169998169,0.9907300472259521,0.9118028283119202,1.0,1.0,0.953125
1,3.0,early,0,0,0.12401454150676727,0.11999913305044174,0.12461727857589722,0.0,0.0,0.0
1,3.0,early,50,12800,0.2089906632900238,0.15186941623687744,0.12438226491212845,0.046875,0.0,0.0
1,3.0,early,100,25600,0.42229655385017395,0.2845749855041504,0.12250319868326187,0.3359375,0.09375,0.0
1,3.0,early,150,38400,0.6427233219146729,0.48814231157302856,0.1212959960103035,0.796875,0.4375,0.0
1,3.0,early,200,51200,0.7285344004631042,0.6048656105995178,0.12212405353784561,0.953125,0.84375,0.0
1,3.0,early,250,55512,0.6833028197288513,0.5828714370727539,0.35164663195610046,0.9609375,0.875,0.18229166666666666
1,3.0,early,300,55512,0.6584867238998413,0.5548620223999023,0.6081340312957764,0.9296875,0.75,0.7135416666666666
1,3.0,early,350,55512,0.6220704317092896,0.5095541477203369,0.6640758514404297,0.8359375,0.53125,0.8880208333333334
1,3.0,early,400,55512,0.6219539046287537,0.5020568370819092,0.6834747791290283,0.796875,0.40625,0.9296875
1,3.0,early,450,55512,0.6238394975662231,0.4993634819984436,0.6851732730865479,0.78125,0.4375,0.9270833333333334
1,3.0,early,500,55512,0.6401822566986084,0.5149217844009399,0.6927428245544434,0.8203125,0.5,0.9348958333333334
1,3.0,early,550,55512,0.6395286321640015,0.4959251582622528,0.6898965835571289,0.8359375,0.46875,0.9036458333333334
1,3.0,early,600,55512,0.6376402974128723,0.4835211932659149,0.6910523772239685,0.828125,0.4375,0.9140625
1,3.0,uniform,0,0,0.12401454150676727,0.11999913305044174,0.12461727857589722,0.0,0.0,0.0
1,3.0,uniform,50,4626,0.1775229275226593,0.14559006690979004,0.15150046348571777,0.015625,0.0,0.0078125
1,3.0,uniform,100,9252,0.3558516204357147,0.25721311569213867,0.24145011603832245,0.21875,0.03125,0.06770833333333333
1,3.0,uniform,150,13878,0.5745973587036133,0.42459261417388916,0.3782549798488617,0.625,0.3125,0.2760416666666667
1,3.0,uniform,200,18504,0.6884611248970032,0.5530633330345154,0.47296035289764404,0.90625,0.71875,0.4114583333333333
1,3.0,uniform,250,23130,0.7423353791236877,0.6322411298751831,0.5276016592979431,0.96875,0.875,0.4973958333333333
1,3.0,uniform,300,27756,0.7639251947402954,0.6620771884918213,0.5552098155021667,0.984375,0.9375,0.5572916666666666
1,3.0,uniform,350,32382,0.7802685499191284,0.6793794631958008,0.5661309361457825,1.0,1.0,0.5651041666666666
1,3.0,uniform,400,37008,0.7910439968109131,0.6917372345924377,0.5779968500137329,1.0,1.0,0.6197916666666666
1,3.0,uniform,450,41634,0.7949789762496948,0.6957845687866211,0.5824498534202576,1.0,1.0,0.6223958333333334
1,3.0,uniform,500,46260,0.7977666854858398,0.6953731775283813,0.5788618326187134,1.0,1.0,0.6041666666666666
1,3.0,uniform,550,50886,0.7950936555862427,0.6836597919464111,0.5841332077980042,1.0,1.0,0.6171875
1,3.0,uniform,600,55512,0.8047803044319153,0.7070409059524536,0.5868415832519531,1.0,1.0,0.6458333333333334
1,3.0,late,0,0,0.12401454150676727,0.11999913305044174,0.12461727857589722,0.0,0.0,0.0
1,3.0,late,50,0,0.15370485186576843,0.1405079960823059,0.16246168315410614,0.0,0.0,0.013020833333333334
1,3.0,late,100,0,0.25454890727996826,0.19675055146217346,0.2694883942604065,0.0703125,0.0,0.0859375
1,3.0,late,150,0,0.41515102982521057,0.30335721373558044,0.4315345585346222,0.3359375,0.15625,0.3515625
1,3.0,late,200,0,0.5293182730674744,0.3890717625617981,0.5441619753837585,0.5078125,0.21875,0.578125
1,3.0,late,250,0,0.5936020016670227,0.45324623584747314,0.6009412407875061,0.65625,0.21875,0.7083333333333334
1,3.0,late,300,0,0.6325430870056152,0.4971805810928345,0.6323663592338562,0.8125,0.5,0.78125
1,3.0,late,350,0,0.6417982578277588,0.48873892426490784,0.6457510590553284,0.8046875,0.375,0.7942708333333334
1,3.0,late,400,4312,0.7595047950744629,0.6078972220420837,0.6199917793273926,0.984375,0.9375,0.7395833333333334
1,3.0,late,450,17112,0.8184981346130371,0.71445631980896,0.3683234751224518,1.0,1.0,0.11197916666666667
1,3.0,late,500,29912,0.8270221948623657,0.7300171852111816,0.24855290353298187,1.0,1.0,0.0
1,3.0,late,550,42712,0.8340213894844055,0.7393383979797363,0.1924152374267578,1.0,1.0,0.0
1,3.0,late,600,55512,0.8360050320625305,0.7460151314735413,0.1635102778673172,1.0,1.0,0.0
1,4.0,early,0,0,0.12401454150676727,0.11999913305044174,0.12461727857589722,0.0,0.0,0.0
1,4.0,early,50,12800,0.18591132760047913,0.14692474901676178,0.12472160905599594,0.0234375,0.0,0.0
1,4.0,early,100,25600,0.3541988432407379,0.2589299976825714,0.12385976314544678,0.1875,0.03125,0.0
1,4.0,early,150,38400,0.5515376925468445,0.42568647861480713,0.12324973940849304,0.609375,0.25,0.0
1,4.0,early,200,51200,0.6210154294967651,0.5034980177879333,0.12374544888734818,0.8359375,0.5625,0.0
1,4.0,early,250,55512,0.5035163164138794,0.4145393967628479,0.29731810092926025,0.453125,0.03125,0.08333333333333333
1,4.0,early,300,55512,0.45995479822158813,0.36914145946502686,0.4940023422241211,0.28125,0.0,0.4348958333333333
1,4.0,early,350,55512,0.42552804946899414,0.33171331882476807,0.5311424136161804,0.203125,0.0,0.5234375
1,4.0,early,400,55512,0.42540884017944336,0.3251851499080658,0.5384909510612488,0.234375,0.0,0.5104166666666666
1,4.0,early,450,55512,0.42499595880508423,0.3221205472946167,0.5302688479423523,0.2265625,0.0,0.5182291666666666
1,4.0,early,500,55512,0.4380514323711395,0.3336409032344818,0.5325689911842346,0.265625,0.0,0.5130208333333334
1,4.0,early,550,55512,0.43873101472854614,0.3192686140537262,0.5275110602378845,0.2734375,0.0,0.4973958333333333
1,4.0,early,600,55512,0.4357239007949829,0.3108311891555786,0.5235866904258728,0.2734375,0.0,0.5052083333333334
1,4.0,uniform,0,0,0.12401454150676727,0.11999913305044174,0.12461727857589722,0.0,0.0,0.0
1,4.0,uniform,50,4626,0.16302812099456787,0.14070133864879608,0.14478306472301483,0.0,0.0,0.0026041666666666665
1,4.0,uniform,100,9252,0.30506762862205505,0.22850269079208374,0.216983363032341,0.1171875,0.0,0.03125
1,4.0,uniform,150,13878,0.5052666664123535,0.3722068667411804,0.33557185530662537,0.5078125,0.1875,0.16145833333333334
1,4.0,uniform,200,18504,0.5896928310394287,0.4588831663131714,0.39796534180641174,0.7109375,0.3125,0.23697916666666666
1,4.0,uniform,250,23130,0.6230208873748779,0.5029063820838928,0.4243626594543457,0.828125,0.5,0.2942708333333333
1,4.0,uniform,300,27756,0.6322312355041504,0.5110373497009277,0.4332413673400879,0.84375,0.5625,0.2864583333333333
1,4.0,uniform,350,32382,0.6403205990791321,0.5128912925720215,0.43336448073387146,0.859375,0.5,0.2890625
1,4.0,uniform,400,37008,0.6453545093536377,0.5154128074645996,0.4367782771587372,0.8671875,0.59375,0.2942708333333333
1,4.0,uniform,450,41634,0.6442915201187134,0.514349102973938,0.4374782145023346,0.859375,0.5625,0.3020833333333333
1,4.0,uniform,500,46260,0.6422312259674072,0.5073873996734619,0.43260326981544495,0.8671875,0.59375,0.2916666666666667
1,4.0,uniform,550,50886,0.6332813501358032,0.49034908413887024,0.43371281027793884,0.78125,0.34375,0.296875
1,4.0,uniform,600,55512,0.6392862200737,0.5107828378677368,0.43333736062049866,0.8828125,0.5625,0.265625
1,4.0,late,0,0,0.12401454150676727,0.11999913305044174,0.12461727857589722,0.0,0.0,0.0
1,4.0,late,50,0,0.14645051956176758,0.137477308511734,0.15297551453113556,0.0,0.0,0.0078125
1,4.0,late,100,0,0.22673404216766357,0.18118701875209808,0.2370395064353943,0.03125,0.0,0.044270833333333336
1,4.0,late,150,0,0.3594082295894623,0.2653903365135193,0.37031325697898865,0.1796875,0.0,0.203125
1,4.0,late,200,0,0.4362356662750244,0.31567439436912537,0.44695913791656494,0.3203125,0.0,0.3307291666666667
1,4.0,late,250,0,0.47048062086105347,0.3439747095108032,0.4765942096710205,0.3671875,0.0,0.375
1,4.0,late,300,0,0.49259644746780396,0.36477431654930115,0.49270889163017273,0.40625,0.03125,0.3984375
1,4.0,late,350,0,0.4935593903064728,0.34983378648757935,0.4981617033481598,0.4296875,0.03125,0.4244791666666667
1,4.0,late,400,4312,0.6193761825561523,0.44669726490974426,0.46056416630744934,0.7421875,0.25,0.3333333333333333
1,4.0,late,450,17112,0.706149697303772,0.5748607516288757,0.2563382089138031,0.9765625,0.90625,0.0
1,4.0,late,500,29912,0.7167125344276428,0.5959722995758057,0.18393607437610626,0.984375,0.9375,0.0
1,4.0,late,550,42712,0.7228373289108276,0.6026546955108643,0.1539195030927658,1.0,1.0,0.0
1,4.0,late,600,55512,0.721459686756134,0.6074626445770264,0.13969622552394867,0.9921875,0.96875,0.0
1,5.0,early,0,0,0.12401454150676727,0.11999913305044174,0.12461727857589722,0.0,0.0,0.0
1,5.0,early,50,12800,0.16847175359725952,0.14243000745773315,0.12493661791086197,0.0078125,0.0,0.0
1,5.0,early,100,25600,0.2910878658294678,0.229056254029274,0.12450353056192398,0.0390625,0.0,0.0
1,5.0,early,150,38400,0.4550759196281433,0.35609567165374756,0.1244434341788292,0.3203125,0.0,0.0
1,5.0,early,200,51200,0.5077741146087646,0.40546876192092896,0.12465428560972214,0.53125,0.0,0.0
1,5.0,early,250,55512,0.34788715839385986,0.2904292047023773,0.2451586127281189,0.0234375,0.0,0.0026041666666666665
1,5.0,early,300,55512,0.2973507046699524,0.24617484211921692,0.3718748986721039,0.0,0.0,0.1875
1,5.0,early,350,55512,0.27383044362068176,0.2236890196800232,0.3946126401424408,0.0,0.0,0.21354166666666666
1,5.0,early,400,55512,0.2748224139213562,0.2209525853395462,0.39522483944892883,0.0,0.0,0.22395833333333334
1,5.0,early,450,55512,0.27628767490386963,0.22146934270858765,0.38634851574897766,0.0,0.0,0.1875
1,5.0,early,500,55512,0.2847404479980469,0.22874510288238525,0.38513126969337463,0.0234375,0.0,0.19270833333333334
1,5.0,early,550,55512,0.2888358235359192,0.22305165231227875,0.38291922211647034,0.015625,0.0,0.203125
1,5.0,early,600,55512,0.2894463539123535,0.2210562527179718,0.37865185737609863,0.0,0.0,0.1796875
1,5.0,uniform,0,0,0.12401454150676727,0.11999913305044174,0.12461727857589722,0.0,0.0,0.0
1,5.0,uniform,50,4626,0.15223301947116852,0.1369449496269226,0.1395520120859146,0.0,0.0,0.0
1,5.0,uniform,100,9252,0.25594362616539,0.20161592960357666,0.19285058975219727,0.0234375,0.0,0.013020833333333334
1,5.0,uniform,150,13878,0.41854241490364075,0.31169208884239197,0.2870182693004608,0.234375,0.0,0.06770833333333333
1,5.0,uniform,200,18504,0.4808045029640198,0.36662524938583374,0.32916149497032166,0.375,0.0,0.1171875
1,5.0,uniform,250,23130,0.5006844997406006,0.39147549867630005,0.3423808813095093,0.4453125,0.0,0.1171875
1,5.0,uniform,300,27756,0.500748872756958,0.3908032178878784,0.3431647717952728,0.4375,0.03125,0.125
1,5.0,uniform,350,32382,0.4996042251586914,0.3832687735557556,0.3382122814655304,0.4375,0.0,0.1328125
1,5.0,uniform,400,37008,0.49621447920799255,0.3781636953353882,0.33586275577545166,0.4453125,0.03125,0.125
1,5.0,uniform,450,41634,0.49146103858947754,0.37442904710769653,0.3340495526790619,0.40625,0.03125,0.12239583333333333
1,5.0,uniform,500,46260,0.4861672818660736,0.36435452103614807,0.3282393515110016,0.4296875,0.0,0.13020833333333334
1,5.0,uniform,550,50886,0.4755862355232239,0.35127419233322144,0.32653024792671204,0.40625,0.0,0.109375
1,5.0,uniform,600,55512,0.4745410680770874,0.3639303147792816,0.3235425651073456,0.3359375,0.0,0.10677083333333333
1,5.0,late,0,0,0.12401454150676727,0.11999913305044174,0.12461727857589722,0.0,0.0,0.0
1,5.0,late,50,0,0.1409682035446167,0.13489943742752075,0.14546944200992584,0.0,0.0,0.0026041666666666665
1,5.0,late,100,0,0.20040570199489594,0.16774089634418488,0.206298366189003,0.0078125,0.0,0.015625
1,5.0,late,150,0,0.30255326628685,0.23259815573692322,0.3082110583782196,0.0546875,0.0,0.07552083333333333
1,5.0,late,200,0,0.35238540172576904,0.2613256871700287,0.3590136766433716,0.1171875,0.0,0.13541666666666666
1,5.0,late,250,0,0.3670235872268677,0.27148276567459106,0.3717537820339203,0.125,0.0,0.140625
1,5.0,late,300,0,0.3764728307723999,0.27857279777526855,0.3774043321609497,0.171875,0.0,0.16145833333333334
1,5.0,late,350,0,0.3732123374938965,0.26410937309265137,0.37874945998191833,0.1640625,0.0,0.171875
1,5.0,late,400,4312,0.4823647737503052,0.33121734857559204,0.3382444679737091,0.3828125,0.0,0.11197916666666667
1,5.0,late,450,17112,0.5921404361724854,0.45789098739624023,0.19768090546131134,0.7421875,0.25,0.0
1,5.0,late,500,29912,0.5977125763893127,0.4767768383026123,0.15394587814807892,0.7734375,0.34375,0.0
1,5.0,late,550,42712,0.5963387489318848,0.4738965630531311,0.13749320805072784,0.7578125,0.25,0.0
1,5.0,late,600,55512,0.5876837968826294,0.471143513917923,0.13056443631649017,0.71875,0.25,0.0
2,0.0,early,0,0,0.12534010410308838,0.1298184096813202,0.12429165840148926,0.0,0.0,0.0
2,0.0,early,50,12800,0.32486191391944885,0.2448112666606903,0.12858076393604279,0.203125,0.09375,0.013020833333333334
2,0.0,early,100,25600,0.6807037591934204,0.5496994256973267,0.12595969438552856,0.7578125,0.59375,0.0625
2,0.0,early,150,38400,0.8844051361083984,0.8051435351371765,0.12225472927093506,0.953125,0.90625,0.07291666666666667
2,0.0,early,200,51200,0.956853985786438,0.9251973032951355,0.12000977993011475,1.0,1.0,0.078125
2,0.0,early,250,55512,0.7306715250015259,0.6575213074684143,0.2724744975566864,0.8359375,0.78125,0.20052083333333334
2,0.0,early,300,55512,0.7929996252059937,0.7146260738372803,0.45911097526550293,0.890625,0.875,0.4505208333333333
2,0.0,early,350,55512,0.8578721284866333,0.7976874113082886,0.6097130179405212,0.953125,0.9375,0.6614583333333334
2,0.0,early,400,55512,0.9100443720817566,0.8630123734474182,0.7279191017150879,1.0,1.0,0.7942708333333334
2,0.0,early,450,55512,0.9379833936691284,0.9012932181358337,0.8154566884040833,1.0,1.0,0.8880208333333334
2,0.0,early,500,55512,0.9581211805343628,0.9346864223480225,0.8747491836547852,1.0,1.0,0.9453125
2,0.0,early,550,55512,0.9695435762405396,0.9521669149398804,0.9152032732963562,1.0,1.0,0.9817708333333334
2,0.0,early,600,55512,0.9790502786636353,0.9681762456893921,0.9420608878135681,1.0,1.0,0.9921875
2,0.0,uniform,0,0,0.12534010410308838,0.1298184096813202,0.12429165840148926,0.0,0.0,0.0
2,0.0,uniform,50,4626,0.2495681643486023,0.21675269305706024,0.17606575787067413,0.1015625,0.0625,0.0390625
2,0.0,uniform,100,9252,0.4841419458389282,0.39240992069244385,0.28488245606422424,0.4609375,0.28125,0.21354166666666666
2,0.0,uniform,150,13878,0.7060877084732056,0.6069978475570679,0.4094797670841217,0.78125,0.625,0.390625
2,0.0,uniform,200,18504,0.8539555072784424,0.7915437817573547,0.5304127335548401,0.9453125,0.9375,0.5625
2,0.0,uniform,250,23130,0.9216703176498413,0.8854272365570068,0.6388935446739197,0.9921875,1.0,0.671875
2,0.0,uniform,300,27756,0.9550893306732178,0.929412841796875,0.7274383902549744,1.0,1.0,0.7916666666666666
2,0.0,uniform,350,32382,0.9741746187210083,0.9594635367393494,0.7964093089103699,1.0,1.0,0.8619791666666666
2,0.0,uniform,400,37008,0.9825162291526794,0.9733133912086487,0.8535671830177307,1.0,1.0,0.9296875
2,0.0,uniform,450,41634,0.9884086847305298,0.9824010729789734,0.8914838433265686,1.0,1.0,0.953125
2,0.0,uniform,500,46260,0.9914650321006775,0.9872488975524902,0.92289799451828,1.0,1.0,0.9765625
2,0.0,uniform,550,50886,0.9938777089118958,0.9909588098526001,0.9450103640556335,1.0,1.0,0.9947916666666666
2,0.0,uniform,600,55512,0.9953593015670776,0.9930532574653625,0.9597780704498291,1.0,1.0,0.9973958333333334
2,0.0,late,0,0,0.12534010410308838,0.1298184096813202,0.12429165840148926,0.0,0.0,0.0
2,0.0,late,50,0,0.18314741551876068,0.1813577264547348,0.19627715647220612,0.03125,0.03125,0.06770833333333333
2,0.0,late,100,0,0.3235839605331421,0.24832883477210999,0.3333084285259247,0.25,0.125,0.2682291666666667
2,0.0,late,150,0,0.47592729330062866,0.3517546057701111,0.4826376438140869,0.46875,0.28125,0.4791666666666667
2,0.0,late,200,0,0.6199568510055542,0.48674196004867554,0.6144517064094543,0.6484375,0.4375,0.65625
2,0.0,late,250,0,0.7440944314002991,0.6302890777587891,0.7277490496635437,0.7890625,0.65625,0.7708333333333334
2,0.0,late,300,0,0.845089316368103,0.770756185054779,0.818362295627594,0.9375,0.84375,0.8828125
2,0.0,late,350,0,0.9064744710922241,0.8517580032348633,0.8840749263763428,1.0,1.0,0.9505208333333334
2,0.0,late,400,4312,0.9628692865371704,0.9400918483734131,0.9198635220527649,1.0,1.0,0.96875
2,0.0,late,450,17112,0.9884158372879028,0.9817973375320435,0.9193158149719238,1.0,1.0,0.9661458333333334
2,0.0,late,500,29912,0.9930977821350098,0.9891782999038696,0.9190946221351624,1.0,1.0,0.96875
2,0.0,late,550,42712,0.9952599406242371,0.9925819635391235,0.9188169836997986,1.0,1.0,0.96875
2,0.0,late,600,55512,0.9964586496353149,0.9944382905960083,0.9184908866882324,1.0,1.0,0.96875
2,3.0,early,0,0,0.12534010410308838,0.1298184096813202,0.12429165840148926,0.0,0.0,0.0
2,3.0,early,50,12800,0.21452519297599792,0.17860087752342224,0.1261843591928482,0.0546875,0.0,0.0
2,3.0,early,100,25600,0.42201802134513855,0.3344064950942993,0.12733806669712067,0.34375,0.125,0.0026041666666666665
2,3.0,early,150,38400,0.6368869543075562,0.5282282829284668,0.12721914052963257,0.8046875,0.65625,0.0
2,3.0,early,200,51200,0.7348847985267639,0.6401723623275757,0.12698625028133392,0.984375,0.9375,0.0
2,3.0,early,250,55512,0.685636043548584,0.5919640064239502,0.3411196172237396,0.9921875,0.96875,0.14583333333333334
2,3.0,early,300,55512,0.660855770111084,0.564621090888977,0.6087841391563416,0.9609375,0.90625,0.7317708333333334
2,3.0,early,350,55512,0.616956889629364,0.5209911465644836,0.6638391613960266,0.8125,0.5625,0.8645833333333334
2,3.0,early,400,55512,0.6082354784011841,0.4935343563556671,0.6795737743377686,0.75,0.40625,0.9036458333333334
2,3.0,early,450,55512,0.6022461652755737,0.47217386960983276,0.6844161152839661,0.6953125,0.34375,0.9296875
2,3.0,early,500,55512,0.6074065566062927,0.48674941062927246,0.6832897663116455,0.75,0.5,0.9192708333333334
2,3.0,early,550,55512,0.6127726435661316,0.4675026535987854,0.6840038895606995,0.7734375,0.34375,0.9088541666666666
2,3.0,early,600,55512,0.6236518621444702,0.4831783175468445,0.6875119209289551,0.78125,0.40625,0.8932291666666666
2,3.0,uniform,0,0,0.12534010410308838,0.1298184096813202,0.12429165840148926,0.0,0.0,0.0
2,3.0,uniform,50,4626,0.17895755171775818,0.16695909202098846,0.1471826434135437,0.03125,0.0,0.0026041666666666665
2,3.0,uniform,100,9252,0.3499869108200073,0.29759421944618225,0.2369302362203598,0.2109375,0.125,0.08072916666666667
2,3.0,uniform,150,13878,0.5834466218948364,0.4920050799846649,0.37129735946655273,0.6328125,0.375,0.23697916666666666
2,3.0,uniform,200,18504,0.7043161392211914,0.6205198764801025,0.46816930174827576,0.9375,0.90625,0.4114583333333333
2,3.0,uniform,250,23130,0.742856502532959,0.6577819585800171,0.5246024131774902,0.9921875,1.0,0.5078125
2,3.0,uniform,300,27756,0.7576234340667725,0.6569472551345825,0.5513361692428589,0.9921875,0.96875,0.5546875
2,3.0,uniform,350,32382,0.7747469544410706,0.6794570684432983,0.5674960017204285,0.9921875,0.96875,0.5703125
2,3.0,uniform,400,37008,0.7806270122528076,0.6887493133544922,0.57832932472229,1.0,1.0,0.6302083333333334
2,3.0,uniform,450,41634,0.7880297303199768,0.6907891035079956,0.5773518681526184,0.9921875,0.96875,0.6067708333333334
2,3.0,uniform,500,46260,0.7950588464736938,0.6967413425445557,0.5851036310195923,1.0,1.0,0.6223958333333334
2,3.0,uniform,550,50886,0.8030004501342773,0.6996250152587891,0.5886312127113342,1.0,1.0,0.6276041666666666
2,3.0,uniform,600,55512,0.8088908195495605,0.7063802480697632,0.590801477432251,1.0,1.0,0.6666666666666666
2,3.0,late,0,0,0.12534010410308838,0.1298184096813202,0.12429165840148926,0.0,0.0,0.0
2,3.0,late,50,0,0.1516919732093811,0.15599124133586884,0.1587766408920288,0.0078125,0.0,0.005208333333333333
2,3.0,late,100,0,0.2541572153568268,0.22717353701591492,0.2646297812461853,0.078125,0.0,0.109375
2,3.0,late,150,0,0.4146367311477661,0.3403463363647461,0.42222246527671814,0.25,0.0625,0.3307291666666667
2,3.0,late,200,0,0.5355152487754822,0.4246678650379181,0.5392497181892395,0.5234375,0.21875,0.5494791666666666
2,3.0,late,250,0,0.5964231491088867,0.47427207231521606,0.6030433773994446,0.703125,0.40625,0.6822916666666666
2,3.0,late,300,0,0.6251433491706848,0.5045429468154907,0.6289635300636292,0.78125,0.53125,0.7890625
2,3.0,late,350,0,0.6423331499099731,0.5028135776519775,0.6474267244338989,0.828125,0.53125,0.828125
2,3.0,late,400,4312,0.7781569361686707,0.6590801477432251,0.6240718960762024,0.9921875,0.96875,0.7760416666666666
2,3.0,late,450,17112,0.8260796070098877,0.744166374206543,0.3688168525695801,1.0,1.0,0.11979166666666667
2,3.0,late,500,29912,0.8247430324554443,0.7381191253662109,0.2492004632949829,1.0,1.0,0.0
2,3.0,late,550,42712,0.8313705921173096,0.743313193321228,0.1939898580312729,1.0,1.0,0.0
2,3.0,late,600,55512,0.8401159048080444,0.7545030117034912,0.1653740555047989,1.0,1.0,0.0
2,4.0,early,0,0,0.12534010410308838,0.1298184096813202,0.12429165840148926,0.0,0.0,0.0
2,4.0,early,50,12800,0.1901552826166153,0.16404221951961517,0.1257394701242447,0.03125,0.0,0.0
2,4.0,early,100,25600,0.35243579745292664,0.28100311756134033,0.1264585703611374,0.125,0.0,0.0
2,4.0,early,150,38400,0.542514979839325,0.43515920639038086,0.12628893554210663,0.6015625,0.21875,0.0
2,4.0,early,200,51200,0.6241146922111511,0.5212108492851257,0.12576815485954285,0.875,0.59375,0.0
2,4.0,early,250,55512,0.4942657947540283,0.4060836434364319,0.2847166955471039,0.4375,0.0,0.0703125
2,4.0,early,300,55512,0.451061487197876,0.3633957505226135,0.4868934154510498,0.265625,0.03125,0.4166666666666667
2,4.0,early,350,55512,0.41277220845222473,0.3288056254386902,0.5210954546928406,0.1796875,0.0,0.5052083333333334
2,4.0,early,400,55512,0.405443012714386,0.3082788586616516,0.5241888165473938,0.1796875,0.0,0.4921875
2,4.0,early,450,55512,0.4015844464302063,0.2945706248283386,0.5229339003562927,0.203125,0.0,0.4869791666666667
2,4.0,early,500,55512,0.4059724509716034,0.30530714988708496,0.5179123282432556,0.2109375,0.0,0.4765625
2,4.0,early,550,55512,0.41326093673706055,0.29676175117492676,0.5169866681098938,0.2109375,0.0,0.4739583333333333
2,4.0,early,600,55512,0.4254762530326843,0.3084723651409149,0.5210176706314087,0.2421875,0.0,0.4791666666666667
2,4.0,uniform,0,0,0.12534010410308838,0.1298184096813202,0.12429165840148926,0.0,0.0,0.0
2,4.0,uniform,50,4626,0.16361239552497864,0.1556895524263382,0.14116321504116058,0.0078125,0.0,0.0
2,4.0,uniform,100,9252,0.30249834060668945,0.256713330745697,0.21446728706359863,0.0859375,0.0,0.036458333333333336
2,4.0,uniform,150,13878,0.507783055305481,0.41097491979599,0.3311249911785126,0.484375,0.15625,0.1328125
2,4.0,uniform,200,18504,0.5935173034667969,0.49583110213279724,0.3920672833919525,0.75,0.4375,0.21354166666666666
2,4.0,uniform,250,23130,0.6143791675567627,0.5069409012794495,0.4190082252025604,0.8125,0.5625,0.24739583333333334
2,4.0,uniform,300,27756,0.6188828945159912,0.4908747971057892,0.42865800857543945,0.8046875,0.375,0.24739583333333334
2,4.0,uniform,350,32382,0.6299595832824707,0.5038992166519165,0.4336121380329132,0.8515625,0.53125,0.2786458333333333
2,4.0,uniform,400,37008,0.6293802261352539,0.5038684010505676,0.43696698546409607,0.84375,0.59375,0.2890625
2,4.0,uniform,450,41634,0.6333179473876953,0.5028291940689087,0.43256184458732605,0.8359375,0.4375,0.2760416666666667
2,4.0,uniform,500,46260,0.6380410194396973,0.5053191781044006,0.4361228048801422,0.8671875,0.5625,0.2734375
2,4.0,uniform,550,50886,0.6457532048225403,0.5059502720832825,0.43911293148994446,0.859375,0.5,0.2994791666666667
2,4.0,uniform,600,55512,0.6542350053787231,0.5144258737564087,0.4428904056549072,0.8828125,0.53125,0.2864583333333333
2,4.0,late,0,0,0.12534010410308838,0.1298184096813202,0.12429165840148926,0.0,0.0,0.0
2,4.0,late,50,0,0.1452506184577942,0.14862743020057678,0.14968819916248322,0.0,0.0,0.0026041666666666665
2,4.0,late,100,0,0.22905470430850983,0.20568987727165222,0.2372421771287918,0.0234375,0.0,0.046875
2,4.0,late,150,0,0.363363653421402,0.2886124849319458,0.3697078227996826,0.1640625,0.03125,0.19010416666666666
2,4.0,late,200,0,0.4429782032966614,0.3322543501853943,0.44898900389671326,0.2890625,0.0625,0.3020833333333333
2,4.0,late,250,0,0.47544631361961365,0.35212552547454834,0.4850301444530487,0.359375,0.0,0.3619791666666667
2,4.0,late,300,0,0.48878178000450134,0.3640798032283783,0.4953193664550781,0.390625,0.0,0.4088541666666667
2,4.0,late,350,0,0.49607858061790466,0.35470548272132874,0.5032157301902771,0.421875,0.0,0.4296875
2,4.0,late,400,4312,0.6396871209144592,0.48890241980552673,0.46543148159980774,0.8203125,0.46875,0.3255208333333333
2,4.0,late,450,17112,0.7154332399368286,0.6046915054321289,0.258271187543869,1.0,1.0,0.0
2,4.0,late,500,29912,0.7159919738769531,0.6017440557479858,0.18528766930103302,0.9921875,1.0,0.0
2,4.0,late,550,42712,0.7230328321456909,0.6066105365753174,0.1550089567899704,0.9921875,0.96875,0.0
2,4.0,late,600,55512,0.7329143285751343,0.617690920829773,0.14058484137058258,1.0,1.0,0.0
2,5.0,early,0,0,0.12534010410308838,0.1298184096813202,0.12429165840148926,0.0,0.0,0.0
2,5.0,early,50,12800,0.17135444283485413,0.1532047688961029,0.12546144425868988,0.0078125,0.0,0.0
2,5.0,early,100,25600,0.28764355182647705,0.23648089170455933,0.12569580972194672,0.0546875,0.0,0.0
2,5.0,early,150,38400,0.4383885860443115,0.3491501212120056,0.125626802444458,0.2421875,0.0,0.0
2,5.0,early,200,51200,0.49897119402885437,0.4064517021179199,0.12535607814788818,0.4765625,0.0,0.0
2,5.0,early,250,55512,0.3321371078491211,0.2766762673854828,0.23194538056850433,0.0,0.0,0.0
2,5.0,early,300,55512,0.2859477698802948,0.23852160573005676,0.3580034673213959,0.0,0.0,0.140625
2,5.0,early,350,55512,0.26702558994293213,0.22247722744941711,0.38929224014282227,0.0,0.0,0.19010416666666666
2,5.0,early,400,55512,0.2659531533718109,0.21485765278339386,0.390381783246994,0.0,0.0,0.1953125
2,5.0,early,450,55512,0.2681892514228821,0.21075016260147095,0.38985636830329895,0.0078125,0.0,0.19791666666666666
2,5.0,early,500,55512,0.2748963236808777,0.21968042850494385,0.38564586639404297,0.0078125,0.0,0.20052083333333334
2,5.0,early,550,55512,0.28150999546051025,0.2155478596687317,0.3810814917087555,0.015625,0.0,0.18229166666666666
2,5.0,early,600,55512,0.28905338048934937,0.22389084100723267,0.3784675598144531,0.0078125,0.0,0.17708333333333334
2,5.0,uniform,0,0,0.12534010410308838,0.1298184096813202,0.12429165840148926,0.0,0.0,0.0
2,5.0,uniform,50,4626,0.15224361419677734,0.14723847806453705,0.13674458861351013,0.0,0.0,0.0
2,5.0,uniform,100,9252,0.25140517950057983,0.2173003852367401,0.19006554782390594,0.0390625,0.0,0.005208333333333333
2,5.0,uniform,150,13878,0.4244628846645355,0.33648550510406494,0.2873666286468506,0.203125,0.0,0.07552083333333333
2,5.0,uniform,200,18504,0.4867304265499115,0.39323651790618896,0.3273450434207916,0.3671875,0.0,0.10677083333333333
2,5.0,uniform,250,23130,0.4922831654548645,0.3886174261569977,0.3375019133090973,0.390625,0.03125,0.1171875
2,5.0,uniform,300,27756,0.48504602909088135,0.36518627405166626,0.3365849554538727,0.3828125,0.0,0.12760416666666666
2,5.0,uniform,350,32382,0.48377931118011475,0.3681753873825073,0.33338358998298645,0.375,0.0,0.1171875
2,5.0,uniform,400,37008,0.47581520676612854,0.36187002062797546,0.3313520848751068,0.359375,0.0,0.11979166666666667
2,5.0,uniform,450,41634,0.47491157054901123,0.3591092824935913,0.32579225301742554,0.34375,0.03125,0.12239583333333333
2,5.0,uniform,500,46260,0.47375214099884033,0.35655713081359863,0.32505351305007935,0.359375,0.0,0.11979166666666667
2,5.0,uniform,550,50886,0.4769400954246521,0.35494470596313477,0.32569408416748047,0.3671875,0.0,0.109375
2,5.0,uniform,600,55512,0.4842655658721924,0.3616543412208557,0.328463077545166,0.40625,0.0,0.11197916666666667
2,5.0,late,0,0,0.12534010410308838,0.1298184096813202,0.12429165840148926,0.0,0.0,0.0
2,5.0,late,50,0,0.14018166065216064,0.14264720678329468,0.14284592866897583,0.0,0.0,0.0
2,5.0,late,100,0,0.20196837186813354,0.18353304266929626,0.2068149894475937,0.0078125,0.0,0.018229166666666668
2,5.0,late,150,0,0.30820366740226746,0.2441045045852661,0.31325778365135193,0.09375,0.0,0.0859375
2,5.0,late,200,0,0.362765371799469,0.26844313740730286,0.3689628839492798,0.125,0.0,0.1640625
2,5.0,late,250,0,0.3758764863014221,0.2757473587989807,0.3846040964126587,0.171875,0.0,0.18489583333333334
2,5.0,late,300,0,0.3753557801246643,0.27600061893463135,0.38166821002960205,0.1484375,0.0,0.17708333333333334
2,5.0,late,350,0,0.3715868294239044,0.26301875710487366,0.37850722670555115,0.1640625,0.0,0.17447916666666666
2,5.0,late,400,4312,0.49413496255874634,0.35800477862358093,0.33754095435142517,0.421875,0.0,0.11458333333333333
2,5.0,late,450,17112,0.5961810350418091,0.48062050342559814,0.19767971336841583,0.7890625,0.375,0.0
2,5.0,late,500,29912,0.5915243029594421,0.473758339881897,0.1542905569076538,0.765625,0.34375,0.0
2,5.0,late,550,42712,0.5891844034194946,0.469117671251297,0.1378175914287567,0.7734375,0.375,0.0
2,5.0,late,600,55512,0.5941920280456543,0.4721033275127411,0.13078294694423676,0.7421875,0.28125,0.0
3,0.0,early,0,0,0.1208808571100235,0.11948589980602264,0.12506911158561707,0.0,0.0,0.0
3,0.0,early,50,12800,0.3312315344810486,0.2086951732635498,0.13471262156963348,0.2265625,0.0625,0.018229166666666668
3,0.0,early,100,25600,0.6539357900619507,0.4450361430644989,0.13710573315620422,0.7109375,0.4375,0.06770833333333333
3,0.0,early,150,38400,0.8698745965957642,0.7117069959640503,0.1355283111333847,0.9375,0.78125,0.09375
3,0.0,early,200,51200,0.9501373767852783,0.8857318162918091,0.135406032204628,1.0,1.0,0.1015625
3,0.0,early,250,55512,0.7448433637619019,0.6364907026290894,0.29137158393859863,0.859375,0.6875,0.22916666666666666
3,0.0,early,300,55512,0.8162422776222229,0.7011035680770874,0.4796396493911743,0.9375,0.8125,0.46875
3,0.0,early,350,55512,0.8869274854660034,0.7896469831466675,0.6298850178718567,0.9765625,0.90625,0.6666666666666666
3,0.0,early,400,55512,0.9175640344619751,0.8286839723587036,0.7463745474815369,0.984375,0.9375,0.8072916666666666
3,0.0,early,450,55512,0.939475417137146,0.8592025637626648,0.8320019841194153,0.984375,0.9375,0.90625
3,0.0,early,500,55512,0.9589197635650635,0.9042096138000488,0.8857267498970032,0.984375,0.9375,0.9453125
3,0.0,early,550,55512,0.9745171070098877,0.9436452984809875,0.9172105193138123,1.0,1.0,0.9609375
3,0.0,early,600,55512,0.9810160398483276,0.9585326910018921,0.9428560137748718,1.0,1.0,0.984375
3,0.0,uniform,0,0,0.1208808571100235,0.11948589980602264,0.12506911158561707,0.0,0.0,0.0
3,0.0,uniform,50,4626,0.25673896074295044,0.15267986059188843,0.17944176495075226,0.140625,0.0,0.041666666666666664
3,0.0,uniform,100,9252,0.48145291209220886,0.30810606479644775,0.29558223485946655,0.484375,0.21875,0.22916666666666666
3,0.0,uniform,150,13878,0.6930738687515259,0.5095251798629761,0.4236006438732147,0.7421875,0.53125,0.3723958333333333
3,0.0,uniform,200,18504,0.8368072509765625,0.6919623613357544,0.5446154475212097,0.9140625,0.75,0.5546875
3,0.0,uniform,250,23130,0.9079413414001465,0.8247862458229065,0.6528902053833008,0.984375,0.96875,0.6875
3,0.0,uniform,300,27756,0.9429788589477539,0.881136417388916,0.740635097026825,0.984375,0.96875,0.8046875
3,0.0,uniform,350,32382,0.9632510542869568,0.9159387946128845,0.8098438382148743,0.9921875,0.96875,0.8802083333333334
3,0.0,uniform,400,37008,0.9775229096412659,0.9505612850189209,0.8577694892883301,0.9921875,0.96875,0.9192708333333334
3,0.0,uniform,450,41634,0.9837044477462769,0.9633674621582031,0.8934621810913086,1.0,1.0,0.9375
3,0.0,uniform,500,46260,0.9896098375320435,0.9784895777702332,0.9183341860771179,1.0,1.0,0.9609375
3,0.0,uniform,550,50886,0.992789626121521,0.9850852489471436,0.9378402829170227,1.0,1.0,0.9739583333333334
3,0.0,uniform,600,55512,0.9944000840187073,0.9888495802879333,0.9545912742614746,1.0,1.0,0.9869791666666666
3,0.0,late,0,0,0.1208808571100235,0.11948589980602264,0.12506911158561707,0.0,0.0,0.0
3,0.0,late,50,0,0.1923501193523407,0.13439702987670898,0.19631808996200562,0.0546875,0.0,0.057291666666666664
3,0.0,late,100,0,0.34261369705200195,0.2249678373336792,0.34120142459869385,0.3203125,0.125,0.2916666666666667
3,0.0,late,150,0,0.48509740829467773,0.32956981658935547,0.48671475052833557,0.4609375,0.28125,0.4609375
3,0.0,late,200,0,0.6169188022613525,0.42694157361984253,0.632384181022644,0.6640625,0.4375,0.6692708333333334
3,0.0,late,250,0,0.7422657012939453,0.5466277003288269,0.7494092583656311,0.8203125,0.65625,0.7994791666666666
3,0.0,late,300,0,0.8369350433349609,0.6737265586853027,0.834202766418457,0.9140625,0.75,0.9140625
3,0.0,late,350,0,0.895390510559082,0.7852609157562256,0.8893325924873352,0.9765625,0.9375,0.9479166666666666
3,0.0,late,400,4312,0.9499215483665466,0.8967036008834839,0.9203422665596008,0.9921875,0.96875,0.9765625
3,0.0,late,450,17112,0.986187756061554,0.9734237194061279,0.9176384806632996,1.0,1.0,0.9661458333333334
3,0.0,late,500,29912,0.9920377731323242,0.984792947769165,0.9180470108985901,1.0,1.0,0.9635416666666666
3,0.0,late,550,42712,0.9945365786552429,0.9895358681678772,0.9179943203926086,1.0,1.0,0.9635416666666666
3,0.0,late,600,55512,0.9959389567375183,0.9922820925712585,0.9176543354988098,1.0,1.0,0.9609375
3,3.0,early,0,0,0.1208808571100235,0.11948589980602264,0.12506911158561707,0.0,0.0,0.0
3,3.0,early,50,12800,0.22298818826675415,0.16083019971847534,0.12984295189380646,0.0625,0.0,0.0
3,3.0,early,100,25600,0.4327843189239502,0.30667221546173096,0.12911804020404816,0.3359375,0.09375,0.0
3,3.0,early,150,38400,0.6348322629928589,0.49760502576828003,0.12738773226737976,0.8359375,0.625,0.0
3,3.0,early,200,51200,0.7184776067733765,0.6054369211196899,0.1264951080083847,0.9453125,0.78125,0.0
3,3.0,early,250,55512,0.6668407917022705,0.564848005771637,0.3368805944919586,0.9375,0.78125,0.16666666666666666
3,3.0,early,300,55512,0.6511324048042297,0.5507094860076904,0.5996198058128357,0.921875,0.75,0.71875
3,3.0,early,350,55512,0.6203536987304688,0.5168910622596741,0.6587796807289124,0.8359375,0.53125,0.8697916666666666
3,3.0,early,400,55512,0.6055153608322144,0.48812389373779297,0.6803507804870605,0.8046875,0.5625,0.90625
3,3.0,early,450,55512,0.6034682393074036,0.4532042443752289,0.6829321980476379,0.75,0.34375,0.9036458333333334
3,3.0,early,500,55512,0.609840989112854,0.4631957411766052,0.6886507868766785,0.765625,0.3125,0.9140625
3,3.0,early,550,55512,0.6168539524078369,0.4818820357322693,0.6869563460350037,0.7421875,0.25,0.8958333333333334
3,3.0,early,600,55512,0.6213297843933105,0.4715263247489929,0.6960540413856506,0.796875,0.40625,0.9036458333333334
3,3.0,uniform,0,0,0.1208808571100235,0.11948589980602264,0.12506911158561707,0.0,0.0,0.0
3,3.0,uniform,50,4626,0.18502765893936157,0.13984745740890503,0.14932571351528168,0.015625,0.0,0.005208333333333333
3,3.0,uniform,100,9252,0.3656904697418213,0.24596315622329712,0.23871122300624847,0.2109375,0.0,0.07552083333333333
3,3.0,uniform,150,13878,0.5875899195671082,0.43412330746650696,0.3697105944156647,0.6796875,0.375,0.22916666666666666
3,3.0,uniform,200,18504,0.6972762942314148,0.5564969778060913,0.46555086970329285,0.9140625,0.71875,0.3880208333333333
3,3.0,uniform,250,23130,0.7369599342346191,0.620586097240448,0.5232022404670715,0.984375,0.9375,0.5234375
3,3.0,uniform,300,27756,0.7615761756896973,0.6436219811439514,0.5476031303405762,1.0,1.0,0.5416666666666666
3,3.0,uniform,350,32382,0.769879937171936,0.6516503095626831,0.5591411590576172,1.0,1.0,0.578125
3,3.0,uniform,400,37008,0.7823436856269836,0.6765842437744141,0.5684419274330139,1.0,1.0,0.5833333333333334
3,3.0,uniform,450,41634,0.7863823175430298,0.6680102348327637,0.5727207660675049,1.0,1.0,0.6041666666666666
3,3.0,uniform,500,46260,0.7929346561431885,0.6874184608459473,0.5739924907684326,0.9921875,0.96875,0.5755208333333334
3,3.0,uniform,550,50886,0.7955120801925659,0.6802493333816528,0.5791725516319275,1.0,1.0,0.6197916666666666
3,3.0,uniform,600,55512,0.7976424694061279,0.6835249662399292,0.5867526531219482,1.0,1.0,0.6510416666666666
3,3.0,late,0,0,0.1208808571100235,0.11948589980602264,0.12506911158561707,0.0,0.0,0.0
3,3.0,late,50,0,0.15604986250400543,0.13075296580791473,0.15682147443294525,0.0078125,0.0,0.015625
3,3.0,late,100,0,0.26354748010635376,0.19293776154518127,0.26178106665611267,0.0859375,0.0,0.09114583333333333
3,3.0,late,150,0,0.4280815124511719,0.2937967777252197,0.4260595738887787,0.3125,0.0625,0.3203125
3,3.0,late,200,0,0.5400645732879639,0.3647552728652954,0.546539306640625,0.5546875,0.09375,0.5390625
3,3.0,late,250,0,0.5982166528701782,0.42215558886528015,0.6012300252914429,0.71875,0.21875,0.6979166666666666
3,3.0,late,300,0,0.6259998083114624,0.4571337103843689,0.6260173320770264,0.765625,0.25,0.7682291666666666
3,3.0,late,350,0,0.6423355340957642,0.4879609942436218,0.6436135172843933,0.84375,0.5625,0.8255208333333334
3,3.0,late,400,4312,0.7693181037902832,0.6299582123756409,0.6254062056541443,0.984375,0.9375,0.7786458333333334
3,3.0,late,450,17112,0.8156119585037231,0.7097586393356323,0.3729862868785858,1.0,1.0,0.13020833333333334
3,3.0,late,500,29912,0.821966290473938,0.7194831371307373,0.25344333052635193,1.0,1.0,0.0
3,3.0,late,550,42712,0.8270421028137207,0.7260201573371887,0.19627267122268677,1.0,1.0,0.0
3,3.0,late,600,55512,0.8308733701705933,0.7312699556350708,0.1664879471063614,1.0,1.0,0.0
3,4.0,early,0,0,0.1208808571100235,0.11948589980602264,0.12506911158561707,0.0,0.0,0.0
3,4.0,early,50,12800,0.19670483469963074,0.15193888545036316,0.12865881621837616,0.03125,0.0,0.0
3,4.0,early,100,25600,0.3586471676826477,0.26463863253593445,0.12827397882938385,0.1640625,0.03125,0.0
3,4.0,early,150,38400,0.5361854434013367,0.4195438623428345,0.1267496794462204,0.578125,0.21875,0.0
3,4.0,early,200,51200,0.6092321872711182,0.49940887093544006,0.1257697194814682,0.8515625,0.53125,0.0
3,4.0,early,250,55512,0.4831872582435608,0.3966468572616577,0.28425756096839905,0.3203125,0.0,0.0703125
3,4.0,early,300,55512,0.44290098547935486,0.357948362827301,0.4772454500198364,0.2109375,0.0,0.3567708333333333
3,4.0,early,350,55512,0.41273102164268494,0.32858628034591675,0.5131587982177734,0.1796875,0.0,0.4765625
3,4.0,early,400,55512,0.4005695581436157,0.30648288130760193,0.5222406983375549,0.1796875,0.0,0.5052083333333334
3,4.0,early,450,55512,0.40156516432762146,0.2828558683395386,0.5185826420783997,0.1953125,0.0,0.5
3,4.0,early,500,55512,0.40659135580062866,0.28951895236968994,0.5178918242454529,0.21875,0.0,0.46875
3,4.0,early,550,55512,0.41325539350509644,0.30241328477859497,0.5141268372535706,0.203125,0.0,0.4479166666666667
3,4.0,early,600,55512,0.41645315289497375,0.2980744540691376,0.5190069079399109,0.2109375,0.0,0.46875
3,4.0,uniform,0,0,0.1208808571100235,0.11948589980602264,0.12506911158561707,0.0,0.0,0.0
3,4.0,uniform,50,4626,0.16857479512691498,0.13701578974723816,0.14307968318462372,0.0078125,0.0,0.0026041666666666665
3,4.0,uniform,100,9252,0.31067633628845215,0.21865500509738922,0.21478433907032013,0.109375,0.0,0.033854166666666664
3,4.0,uniform,150,13878,0.5042679905891418,0.37129828333854675,0.3253124952316284,0.421875,0.03125,0.140625
3,4.0,uniform,200,18504,0.5857874751091003,0.4508071839809418,0.38822880387306213,0.7265625,0.21875,0.21614583333333334
3,4.0,uniform,250,23130,0.607765793800354,0.4833209216594696,0.4179256856441498,0.7734375,0.375,0.23958333333333334
3,4.0,uniform,300,27756,0.6224523186683655,0.4869852662086487,0.42455625534057617,0.8203125,0.40625,0.2421875
3,4.0,uniform,350,32382,0.6210148930549622,0.4808902144432068,0.42447057366371155,0.7890625,0.3125,0.2526041666666667
3,4.0,uniform,400,37008,0.6260689496994019,0.49529150128364563,0.42470476031303406,0.8046875,0.40625,0.2578125
3,4.0,uniform,450,41634,0.6259664297103882,0.479912132024765,0.42386212944984436,0.7890625,0.34375,0.2682291666666667
3,4.0,uniform,500,46260,0.6299365162849426,0.49919795989990234,0.423643559217453,0.8359375,0.5,0.2682291666666667
3,4.0,uniform,550,50886,0.6322451233863831,0.48854273557662964,0.42939841747283936,0.84375,0.5,0.2578125
3,4.0,uniform,600,55512,0.6356232166290283,0.4936409592628479,0.43575868010520935,0.84375,0.46875,0.2708333333333333
3,4.0,late,0,0,0.1208808571100235,0.11948589980602264,0.12506911158561707,0.0,0.0,0.0
3,4.0,late,50,0,0.14835673570632935,0.12990683317184448,0.1486334651708603,0.0,0.0,0.0026041666666666665
3,4.0,late,100,0,0.23100124299526215,0.17925438284873962,0.2322201281785965,0.0390625,0.0,0.036458333333333336
3,4.0,late,150,0,0.3671184778213501,0.2575511634349823,0.3705848753452301,0.203125,0.0,0.18229166666666666
3,4.0,late,200,0,0.44936996698379517,0.30074840784072876,0.45702219009399414,0.3359375,0.0,0.34375
3,4.0,late,250,0,0.4837833642959595,0.3314151167869568,0.4869415760040283,0.421875,0.03125,0.3958333333333333
3,4.0,late,300,0,0.49536293745040894,0.343551903963089,0.49651432037353516,0.421875,0.0,0.3984375
3,4.0,late,350,0,0.4993630349636078,0.35755348205566406,0.5037373304367065,0.4296875,0.03125,0.4401041666666667
3,4.0,late,400,4312,0.6343063116073608,0.47578078508377075,0.4700826108455658,0.78125,0.40625,0.3463541666666667
3,4.0,late,450,17112,0.7063647508621216,0.5788310766220093,0.26146164536476135,0.96875,0.875,0.0
3,4.0,late,500,29912,0.7138739228248596,0.5913490653038025,0.1872379183769226,1.0,1.0,0.0
3,4.0,late,550,42712,0.7165998816490173,0.5939581394195557,0.1558440774679184,1.0,1.0,0.0
3,4.0,late,600,55512,0.7157312631607056,0.5930987596511841,0.1408972144126892,0.9921875,0.96875,0.0
3,5.0,early,0,0,0.1208808571100235,0.11948589980602264,0.12506911158561707,0.0,0.0,0.0
3,5.0,early,50,12800,0.1762174665927887,0.14541122317314148,0.12770307064056396,0.0078125,0.0,0.0
3,5.0,early,100,25600,0.2881314158439636,0.22539731860160828,0.12737427651882172,0.0546875,0.0,0.0
3,5.0,early,150,38400,0.4316364526748657,0.34314799308776855,0.1261948198080063,0.203125,0.0,0.0
3,5.0,early,200,51200,0.49391496181488037,0.40043216943740845,0.12540148198604584,0.4140625,0.03125,0.0
3,5.0,early,250,55512,0.3315500020980835,0.2773658335208893,0.23440706729888916,0.0078125,0.0,0.0
3,5.0,early,300,55512,0.286466121673584,0.24022585153579712,0.35850653052330017,0.0,0.0,0.15625
3,5.0,early,350,55512,0.2686072587966919,0.22542080283164978,0.3837233781814575,0.0,0.0,0.19010416666666666
3,5.0,early,400,55512,0.2623337507247925,0.2149847447872162,0.38511428236961365,0.0,0.0,0.16666666666666666
3,5.0,early,450,55512,0.26360586285591125,0.2038283348083496,0.3764893710613251,0.0,0.0,0.17708333333333334
3,5.0,early,500,55512,0.2661699652671814,0.20798861980438232,0.3691135346889496,0.0,0.0,0.15364583333333334
3,5.0,early,550,55512,0.269851416349411,0.21431788802146912,0.3621753454208374,0.0,0.0,0.15364583333333334
3,5.0,early,600,55512,0.2718624472618103,0.21226626634597778,0.36286771297454834,0.0,0.0,0.14583333333333334
3,5.0,uniform,0,0,0.1208808571100235,0.11948589980602264,0.12506911158561707,0.0,0.0,0.0
3,5.0,uniform,50,4626,0.15611380338668823,0.1345955729484558,0.1383478194475174,0.0,0.0,0.0
3,5.0,uniform,100,9252,0.25458022952079773,0.1939096450805664,0.19028611481189728,0.0234375,0.0,0.005208333333333333
3,5.0,uniform,150,13878,0.4070267677307129,0.3067971467971802,0.2764684557914734,0.2265625,0.0,0.059895833333333336
3,5.0,uniform,200,18504,0.47159719467163086,0.3578602075576782,0.3195870816707611,0.328125,0.0,0.109375
3,5.0,uniform,250,23130,0.47917240858078003,0.370139479637146,0.3324565887451172,0.390625,0.0,0.11458333333333333
3,5.0,uniform,300,27756,0.4794277250766754,0.3604475259780884,0.328133225440979,0.359375,0.0,0.1171875
3,5.0,uniform,350,32382,0.46848031878471375,0.3481791019439697,0.32163169980049133,0.3671875,0.0,0.11197916666666667
3,5.0,uniform,400,37008,0.467868447303772,0.3540298342704773,0.31870076060295105,0.3359375,0.0,0.10677083333333333
3,5.0,uniform,450,41634,0.4658401608467102,0.34100696444511414,0.31703177094459534,0.375,0.0,0.10416666666666667
3,5.0,uniform,500,46260,0.4664728343486786,0.354724645614624,0.31623777747154236,0.34375,0.0,0.11197916666666667
3,5.0,uniform,550,50886,0.464391827583313,0.3436340093612671,0.3192377984523773,0.3359375,0.0,0.1171875
3,5.0,uniform,600,55512,0.46406835317611694,0.3467811942100525,0.3220793902873993,0.3359375,0.0,0.09635416666666667
3,5.0,late,0,0,0.1208808571100235,0.11948589980602264,0.12506911158561707,0.0,0.0,0.0
3,5.0,late,50,0,0.1423778533935547,0.12915509939193726,0.14247627556324005,0.0,0.0,0.0
3,5.0,late,100,0,0.20224353671073914,0.16731959581375122,0.20347712934017181,0.0078125,0.0,0.010416666666666666
3,5.0,late,150,0,0.3015168607234955,0.22421076893806458,0.3065493404865265,0.0546875,0.0,0.07291666666666667
3,5.0,late,200,0,0.36101922392845154,0.24863792955875397,0.3680965006351471,0.1640625,0.0,0.15625
3,5.0,late,250,0,0.3805554509162903,0.2641146183013916,0.3834686577320099,0.203125,0.0,0.1796875
3,5.0,late,300,0,0.3802962899208069,0.2649255096912384,0.38244786858558655,0.1796875,0.0,0.18229166666666666
3,5.0,late,350,0,0.3757900297641754,0.26972997188568115,0.38124632835388184,0.1875,0.0,0.18229166666666666
3,5.0,late,400,4312,0.48856544494628906,0.35075223445892334,0.3417406976222992,0.3671875,0.0,0.11979166666666667
3,5.0,late,450,17112,0.587868869304657,0.45985862612724304,0.1999179571866989,0.7734375,0.25,0.0
3,5.0,late,500,29912,0.5952606797218323,0.47372177243232727,0.15523825585842133,0.7578125,0.25,0.0
3,5.0,late,550,42712,0.5961674451828003,0.4738091826438904,0.13806180655956268,0.765625,0.25,0.0
3,5.0,late,600,55512,0.5925212502479553,0.47039031982421875,0.1307925581932068,0.765625,0.25,0.0
4,0.0,early,0,0,0.1248144879937172,0.11866900324821472,0.12478411942720413,0.0,0.0,0.0
4,0.0,early,50,12800,0.34533536434173584,0.1635345220565796,0.12340708822011948,0.296875,0.03125,0.0234375
4,0.0,early,100,25600,0.6600730419158936,0.38501155376434326,0.13096009194850922,0.6953125,0.3125,0.057291666666666664
4,0.0,early,150,38400,0.8536125421524048,0.6477073431015015,0.1345120519399643,0.9140625,0.6875,0.09114583333333333
4,0.0,early,200,51200,0.9386738538742065,0.8473357558250427,0.13638921082019806,0.984375,0.9375,0.10677083333333333
4,0.0,early,250,55512,0.7096328139305115,0.5789836049079895,0.2890590727329254,0.828125,0.6875,0.23958333333333334
4,0.0,early,300,55512,0.7873836755752563,0.6312456130981445,0.4777178466320038,0.890625,0.6875,0.4869791666666667
4,0.0,early,350,55512,0.8582956790924072,0.7106226682662964,0.631130039691925,0.9609375,0.84375,0.6614583333333334
4,0.0,early,400,55512,0.9076094627380371,0.7978860139846802,0.7430444359779358,0.9921875,0.96875,0.7994791666666666
4,0.0,early,450,55512,0.9391050338745117,0.8608182668685913,0.8243830800056458,0.9921875,0.96875,0.8854166666666666
4,0.0,early,500,55512,0.9580991268157959,0.9012373685836792,0.8850362300872803,1.0,1.0,0.9557291666666666
4,0.0,early,550,55512,0.969796359539032,0.9272544384002686,0.9228181838989258,1.0,1.0,0.9817708333333334
4,0.0,early,600,55512,0.977573812007904,0.9453673362731934,0.944178581237793,1.0,1.0,0.9817708333333334
4,0.0,uniform,0,0,0.1248144879937172,0.11866900324821472,0.12478411942720413,0.0,0.0,0.0
4,0.0,uniform,50,4626,0.2615854740142822,0.11640989780426025,0.1910100132226944,0.140625,0.0,0.08333333333333333
4,0.0,uniform,100,9252,0.47983986139297485,0.23707249760627747,0.30646756291389465,0.4765625,0.125,0.2526041666666667
4,0.0,uniform,150,13878,0.688700258731842,0.43539077043533325,0.4196875989437103,0.6796875,0.25,0.390625
4,0.0,uniform,200,18504,0.8258229494094849,0.6360211968421936,0.5334464907646179,0.90625,0.6875,0.5182291666666666
4,0.0,uniform,250,23130,0.9089375734329224,0.801170289516449,0.6356241106987,0.984375,0.9375,0.6770833333333334
4,0.0,uniform,300,27756,0.9466440081596375,0.8838611841201782,0.7253587245941162,1.0,1.0,0.7994791666666666
4,0.0,uniform,350,32382,0.9689671993255615,0.9316160678863525,0.7909062504768372,1.0,1.0,0.8489583333333334
4,0.0,uniform,400,37008,0.9804220199584961,0.9566980600357056,0.8465800881385803,1.0,1.0,0.9114583333333334
4,0.0,uniform,450,41634,0.9855450391769409,0.9682414531707764,0.8886802792549133,1.0,1.0,0.9557291666666666
4,0.0,uniform,500,46260,0.9900306463241577,0.9785590767860413,0.9173679351806641,1.0,1.0,0.9635416666666666
4,0.0,uniform,550,50886,0.9930028915405273,0.9849033951759338,0.9377667307853699,1.0,1.0,0.9765625
4,0.0,uniform,600,55512,0.994617223739624,0.9881411790847778,0.9528811573982239,1.0,1.0,0.9869791666666666
4,0.0,late,0,0,0.1248144879937172,0.11866900324821472,0.12478411942720413,0.0,0.0,0.0
4,0.0,late,50,0,0.18192967772483826,0.10633553564548492,0.2148638516664505,0.078125,0.0,0.1015625
4,0.0,late,100,0,0.31284308433532715,0.15765133500099182,0.3545045852661133,0.25,0.0625,0.3098958333333333
4,0.0,late,150,0,0.4494667947292328,0.22323168814182281,0.4972529709339142,0.4453125,0.09375,0.4869791666666667
4,0.0,late,200,0,0.5908935070037842,0.3440153896808624,0.63345867395401,0.6171875,0.28125,0.6744791666666666
4,0.0,late,250,0,0.7191082835197449,0.486328661441803,0.7392640113830566,0.7734375,0.46875,0.8072916666666666
4,0.0,late,300,0,0.8078233003616333,0.6209502220153809,0.8211223483085632,0.8671875,0.65625,0.8828125
4,0.0,late,350,0,0.8814442157745361,0.7489140033721924,0.8805086016654968,0.96875,0.90625,0.9322916666666666
4,0.0,late,400,4312,0.94359290599823,0.8678216934204102,0.9119362235069275,0.9921875,0.96875,0.9557291666666666
4,0.0,late,450,17112,0.9840865731239319,0.9642377495765686,0.9106137156486511,1.0,1.0,0.953125
4,0.0,late,500,29912,0.9910789728164673,0.9804044961929321,0.9110909104347229,1.0,1.0,0.9557291666666666
4,0.0,late,550,42712,0.993992269039154,0.9869086742401123,0.9111620783805847,1.0,1.0,0.9557291666666666
4,0.0,late,600,55512,0.9956183433532715,0.990526020526886,0.9110773205757141,1.0,1.0,0.9557291666666666
4,3.0,early,0,0,0.1248144879937172,0.11866900324821472,0.12478411942720413,0.0,0.0,0.0
4,3.0,early,50,12800,0.22304467856884003,0.13829275965690613,0.1225009337067604,0.0625,0.0,0.0
4,3.0,early,100,25600,0.43296366930007935,0.2552935481071472,0.12259247153997421,0.375,0.0625,0.0
4,3.0,early,150,38400,0.6189855337142944,0.4440794587135315,0.12293197959661484,0.765625,0.46875,0.0
4,3.0,early,200,51200,0.7159432172775269,0.5850613713264465,0.123601533472538,0.9296875,0.75,0.0
4,3.0,early,250,55512,0.6699157357215881,0.5538698434829712,0.3442786931991577,0.921875,0.75,0.1640625
4,3.0,early,300,55512,0.6488662362098694,0.5320320725440979,0.6008273959159851,0.9140625,0.6875,0.6901041666666666
4,3.0,early,350,55512,0.605282187461853,0.47835659980773926,0.6528436541557312,0.7890625,0.4375,0.84375
4,3.0,early,400,55512,0.5977224111557007,0.46730154752731323,0.671414852142334,0.7265625,0.3125,0.8984375
4,3.0,early,450,55512,0.5997505187988281,0.45698612928390503,0.6764066815376282,0.734375,0.34375,0.8932291666666666
4,3.0,early,500,55512,0.606209397315979,0.4634537100791931,0.6853082776069641,0.6875,0.25,0.9322916666666666
4,3.0,early,550,55512,0.6099447011947632,0.4512355327606201,0.6894116401672363,0.7578125,0.3125,0.921875
4,3.0,early,600,55512,0.613257646560669,0.4567791521549225,0.6885707974433899,0.75,0.34375,0.8958333333333334
4,3.0,uniform,0,0,0.1248144879937172,0.11866900324821472,0.12478411942720413,0.0,0.0,0.0
4,3.0,uniform,50,4626,0.18450970947742462,0.12253575026988983,0.15253297984600067,0.0234375,0.0,0.005208333333333333
4,3.0,uniform,100,9252,0.3467370271682739,0.1967916190624237,0.24037374556064606,0.2421875,0.03125,0.078125
4,3.0,uniform,150,13878,0.5624573230743408,0.3826030492782593,0.36811280250549316,0.59375,0.28125,0.24479166666666666
4,3.0,uniform,200,18504,0.6785656213760376,0.5236340761184692,0.46396422386169434,0.8828125,0.65625,0.3802083333333333
4,3.0,uniform,250,23130,0.7288965582847595,0.5896579027175903,0.5151222348213196,0.9296875,0.78125,0.4739583333333333
4,3.0,uniform,300,27756,0.7485564351081848,0.6226639747619629,0.546998918056488,0.96875,0.90625,0.5442708333333334
4,3.0,uniform,350,32382,0.7612030506134033,0.6400833129882812,0.5569517612457275,0.9921875,0.96875,0.5703125
4,3.0,uniform,400,37008,0.7742171287536621,0.6578898429870605,0.562648594379425,1.0,1.0,0.5703125
4,3.0,uniform,450,41634,0.7800585627555847,0.6608238220214844,0.5686279535293579,0.9921875,0.96875,0.5572916666666666
4,3.0,uniform,500,46260,0.7826031446456909,0.6691839694976807,0.569625198841095,1.0,1.0,0.5598958333333334
4,3.0,uniform,550,50886,0.791888952255249,0.6765587329864502,0.5768855214118958,1.0,1.0,0.6223958333333334
4,3.0,uniform,600,55512,0.7949349880218506,0.6776916980743408,0.5737047791481018,1.0,1.0,0.5911458333333334
4,3.0,late,0,0,0.1248144879937172,0.11866900324821472,0.12478411942720413,0.0,0.0,0.0
4,3.0,late,50,0,0.14927595853805542,0.1149195060133934,0.16568000614643097,0.0,0.0,0.020833333333333332
4,3.0,late,100,0,0.24205291271209717,0.14707845449447632,0.26708748936653137,0.09375,0.0,0.11458333333333333
4,3.0,late,150,0,0.39334094524383545,0.2351870834827423,0.4145794212818146,0.2578125,0.03125,0.3125
4,3.0,late,200,0,0.5031176805496216,0.32257479429244995,0.5275385975837708,0.4765625,0.0625,0.515625
4,3.0,late,250,0,0.5724610090255737,0.39225709438323975,0.5834548473358154,0.6484375,0.15625,0.6614583333333334
4,3.0,late,300,0,0.597037136554718,0.41812023520469666,0.6139471530914307,0.703125,0.28125,0.7291666666666666
4,3.0,late,350,0,0.6184282302856445,0.4459552466869354,0.63497394323349,0.765625,0.28125,0.7942708333333334
4,3.0,late,400,4312,0.7443298697471619,0.5730526447296143,0.6067185401916504,0.9296875,0.78125,0.703125
4,3.0,late,450,17112,0.8144381642341614,0.7107363343238831,0.36308231949806213,1.0,1.0,0.12760416666666666
4,3.0,late,500,29912,0.8180581331253052,0.7108492255210876,0.2463477998971939,1.0,1.0,0.0
4,3.0,late,550,42712,0.8261559009552002,0.723146915435791,0.19194583594799042,1.0,1.0,0.0
4,3.0,late,600,55512,0.8353372812271118,0.7374697327613831,0.16377848386764526,1.0,1.0,0.0
4,4.0,early,0,0,0.1248144879937172,0.11866900324821472,0.12478411942720413,0.0,0.0,0.0
4,4.0,early,50,12800,0.19620728492736816,0.13547667860984802,0.12291860580444336,0.0234375,0.0,0.0
4,4.0,early,100,25600,0.36298051476478577,0.23275914788246155,0.12241897732019424,0.2265625,0.0,0.0
4,4.0,early,150,38400,0.5365994572639465,0.3955106735229492,0.12331593036651611,0.578125,0.125,0.0
4,4.0,early,200,51200,0.6123002171516418,0.4957316517829895,0.12412076443433762,0.8359375,0.5,0.0
4,4.0,early,250,55512,0.48690497875213623,0.39599329233169556,0.28973785042762756,0.390625,0.03125,0.0703125
4,4.0,early,300,55512,0.44028568267822266,0.3495158553123474,0.4789118766784668,0.25,0.0,0.3880208333333333
4,4.0,early,350,55512,0.40137752890586853,0.306260347366333,0.5132613778114319,0.1640625,0.0,0.4947916666666667
4,4.0,early,400,55512,0.3951249122619629,0.29689228534698486,0.5199976563453674,0.1796875,0.0,0.5
4,4.0,early,450,55512,0.39630621671676636,0.28924059867858887,0.5164844989776611,0.1875,0.0,0.4895833333333333
4,4.0,early,500,55512,0.4017350673675537,0.29201212525367737,0.5158854722976685,0.1875,0.0,0.4557291666666667
4,4.0,early,550,55512,0.40342599153518677,0.28191110491752625,0.511290967464447,0.203125,0.0,0.4765625
4,4.0,early,600,55512,0.40583884716033936,0.2838974893093109,0.5050724744796753,0.234375,0.0,0.4479166666666667
4,4.0,uniform,0,0,0.1248144879937172,0.11866900324821472,0.12478411942720413,0.0,0.0,0.0
4,4.0,uniform,50,4626,0.16779044270515442,0.12414416670799255,0.1447923481464386,0.0078125,0.0,0.0
4,4.0,uniform,100,9252,0.2950271666049957,0.1878635585308075,0.21313847601413727,0.109375,0.0,0.028645833333333332
4,4.0,uniform,150,13878,0.47715431451797485,0.3373473882675171,0.31640225648880005,0.4140625,0.03125,0.13020833333333334
4,4.0,uniform,200,18504,0.5645689964294434,0.4257420599460602,0.3809506595134735,0.640625,0.125,0.2265625
4,4.0,uniform,250,23130,0.6031134128570557,0.4601568877696991,0.40927717089653015,0.75,0.28125,0.234375
4,4.0,uniform,300,27756,0.6157005429267883,0.4775339961051941,0.4263063967227936,0.828125,0.46875,0.2760416666666667
4,4.0,uniform,350,32382,0.6237209439277649,0.4852936863899231,0.4288829267024994,0.78125,0.3125,0.28125
4,4.0,uniform,400,37008,0.6330433487892151,0.49753859639167786,0.42966994643211365,0.828125,0.46875,0.2604166666666667
4,4.0,uniform,450,41634,0.6352077722549438,0.4962885081768036,0.4319588243961334,0.8515625,0.46875,0.2760416666666667
4,4.0,uniform,500,46260,0.6317650675773621,0.498909592628479,0.42947325110435486,0.7890625,0.375,0.2708333333333333
4,4.0,uniform,550,50886,0.6366291642189026,0.4977116882801056,0.43218013644218445,0.8515625,0.46875,0.2734375
4,4.0,uniform,600,55512,0.6371452808380127,0.49532920122146606,0.4283088445663452,0.84375,0.53125,0.2604166666666667
4,4.0,late,0,0,0.1248144879937172,0.11866900324821472,0.12478411942720413,0.0,0.0,0.0
4,4.0,late,50,0,0.14310269057750702,0.11784747987985611,0.15443193912506104,0.0,0.0,0.005208333333333333
4,4.0,late,100,0,0.21697306632995605,0.14696407318115234,0.23403263092041016,0.015625,0.0,0.0390625
4,4.0,late,150,0,0.33939647674560547,0.21993348002433777,0.3538611829280853,0.1484375,0.0,0.18229166666666666
4,4.0,late,200,0,0.4149439334869385,0.2762475907802582,0.43382930755615234,0.2578125,0.0,0.2838541666666667
4,4.0,late,250,0,0.4599572420120239,0.31442707777023315,0.46733570098876953,0.375,0.03125,0.3567708333333333
4,4.0,late,300,0,0.47219544649124146,0.320529967546463,0.4846130907535553,0.3515625,0.0,0.3697916666666667
4,4.0,late,350,0,0.4818549156188965,0.3328763246536255,0.49501559138298035,0.390625,0.0,0.4166666666666667
4,4.0,late,400,4312,0.6119170784950256,0.4333312213420868,0.454720139503479,0.7421875,0.15625,0.3098958333333333
4,4.0,late,450,17112,0.7040553092956543,0.5808534622192383,0.2543591856956482,0.9921875,0.96875,0.0
4,4.0,late,500,29912,0.708869218826294,0.5826297402381897,0.18245519697666168,0.9765625,0.90625,0.0
4,4.0,late,550,42712,0.7151184678077698,0.5923857688903809,0.1530163437128067,0.9921875,0.96875,0.0
4,4.0,late,600,55512,0.724290132522583,0.6047148704528809,0.139320969581604,1.0,1.0,0.0
4,5.0,early,0,0,0.1248144879937172,0.11866900324821472,0.12478411942720413,0.0,0.0,0.0
4,5.0,early,50,12800,0.17593833804130554,0.13372720777988434,0.1233765259385109,0.015625,0.0,0.0
4,5.0,early,100,25600,0.2947569191455841,0.2093605101108551,0.12286011129617691,0.0703125,0.0,0.0
4,5.0,early,150,38400,0.436310350894928,0.3332114815711975,0.12379034608602524,0.2734375,0.0,0.0
4,5.0,early,200,51200,0.49440836906433105,0.4000381827354431,0.12442447990179062,0.421875,0.03125,0.0
4,5.0,early,250,55512,0.3329550325870514,0.2790553569793701,0.2387906312942505,0.0078125,0.0,0.0026041666666666665
4,5.0,early,300,55512,0.2825215458869934,0.23608162999153137,0.35593128204345703,0.0,0.0,0.15364583333333334
4,5.0,early,350,55512,0.260995090007782,0.21313226222991943,0.3797960579395294,0.0,0.0,0.16927083333333334
4,5.0,early,400,55512,0.25930678844451904,0.20953232049942017,0.37963128089904785,0.0,0.0,0.1796875
4,5.0,early,450,55512,0.2628333568572998,0.20761102437973022,0.37366437911987305,0.0078125,0.0,0.15625
4,5.0,early,500,55512,0.26746246218681335,0.2105177640914917,0.36756718158721924,0.0,0.0,0.15364583333333334
4,5.0,early,550,55512,0.26989609003067017,0.2060241997241974,0.3605221211910248,0.0078125,0.0,0.13802083333333334
4,5.0,early,600,55512,0.27271825075149536,0.20920155942440033,0.35626688599586487,0.0,0.0,0.13802083333333334
4,5.0,uniform,0,0,0.1248144879937172,0.11866900324821472,0.12478411942720413,0.0,0.0,0.0
4,5.0,uniform,50,4626,0.15542899072170258,0.12525077164173126,0.13925249874591827,0.0,0.0,0.0
4,5.0,uniform,100,9252,0.2469627410173416,0.1772046834230423,0.1891399621963501,0.0234375,0.0,0.0026041666666666665
4,5.0,uniform,150,13878,0.3814505338668823,0.2873862385749817,0.2651157081127167,0.1484375,0.0,0.03125
4,5.0,uniform,200,18504,0.44408196210861206,0.3421182334423065,0.3088303804397583,0.3125,0.0,0.09114583333333333
4,5.0,uniform,250,23130,0.4647182524204254,0.3537677824497223,0.3220474421977997,0.34375,0.0,0.11197916666666667
4,5.0,uniform,300,27756,0.4646749198436737,0.3549940884113312,0.3266008794307709,0.3359375,0.0,0.11458333333333333
4,5.0,uniform,350,32382,0.4663991332054138,0.354525625705719,0.3242538273334503,0.3359375,0.0,0.11458333333333333
4,5.0,uniform,400,37008,0.4724445044994354,0.3606553077697754,0.32340171933174133,0.375,0.0,0.10677083333333333
4,5.0,uniform,450,41634,0.47585898637771606,0.3603281080722809,0.32623767852783203,0.390625,0.0,0.1171875
4,5.0,uniform,500,46260,0.47287517786026,0.36332041025161743,0.3250225782394409,0.3203125,0.0,0.10677083333333333
4,5.0,uniform,550,50886,0.4756251573562622,0.3606400489807129,0.3272497355937958,0.375,0.0,0.1171875
4,5.0,uniform,600,55512,0.4798567295074463,0.36199086904525757,0.32665446400642395,0.40625,0.0,0.125
4,5.0,late,0,0,0.1248144879937172,0.11866900324821472,0.12478411942720413,0.0,0.0,0.0
4,5.0,late,50,0,0.138487309217453,0.12015879154205322,0.1460116058588028,0.0,0.0,0.0
4,5.0,late,100,0,0.19469667971134186,0.14575812220573425,0.20460009574890137,0.0,0.0,0.018229166666666668
4,5.0,late,150,0,0.2852437496185303,0.20301148295402527,0.29384204745292664,0.046875,0.0,0.0546875
4,5.0,late,200,0,0.3321065306663513,0.23709894716739655,0.3451937735080719,0.109375,0.0,0.12239583333333333
4,5.0,late,250,0,0.35688698291778564,0.25554096698760986,0.3614151179790497,0.1328125,0.0,0.1484375
4,5.0,late,300,0,0.36194396018981934,0.25278544425964355,0.37060102820396423,0.1640625,0.0,0.16145833333333334
4,5.0,late,350,0,0.36635661125183105,0.25870513916015625,0.3761923611164093,0.1640625,0.0,0.17708333333333334
4,5.0,late,400,4312,0.48195022344589233,0.332608699798584,0.3363421857357025,0.3984375,0.0,0.125
4,5.0,late,450,17112,0.5938727855682373,0.47420430183410645,0.19777095317840576,0.7578125,0.25,0.0
4,5.0,late,500,29912,0.6002085208892822,0.47727787494659424,0.15416733920574188,0.7890625,0.28125,0.0
4,5.0,late,550,42712,0.6022505760192871,0.4823044538497925,0.13751694560050964,0.8203125,0.46875,0.0
4,5.0,late,600,55512,0.6024510860443115,0.484119713306427,0.13051648437976837,0.8125,0.40625,0.0
5,0.0,early,0,0,0.12653493881225586,0.12530595064163208,0.125419020652771,0.0,0.0,0.0
5,0.0,early,50,12800,0.3306712508201599,0.21013061702251434,0.12111469358205795,0.234375,0.03125,0.013020833333333334
5,0.0,early,100,25600,0.6880055665969849,0.5701377391815186,0.12243082374334335,0.75,0.71875,0.06510416666666667
5,0.0,early,150,38400,0.8995543718338013,0.8528879284858704,0.12311357259750366,0.984375,0.96875,0.07552083333333333
5,0.0,early,200,51200,0.9638542532920837,0.9459809064865112,0.12242909520864487,1.0,1.0,0.07552083333333333
5,0.0,early,250,55512,0.7710913419723511,0.6528037786483765,0.2816511392593384,0.8828125,0.78125,0.22395833333333334
5,0.0,early,300,55512,0.8112648725509644,0.6867657899856567,0.4652639925479889,0.921875,0.75,0.4583333333333333
5,0.0,early,350,55512,0.8683491349220276,0.7692893147468567,0.6090307831764221,0.9453125,0.84375,0.6692708333333334
5,0.0,early,400,55512,0.914398193359375,0.8340665102005005,0.728681743144989,0.9765625,0.90625,0.8098958333333334
5,0.0,early,450,55512,0.9401413202285767,0.8765894174575806,0.8176032900810242,1.0,1.0,0.8958333333333334
5,0.0,early,500,55512,0.9569238424301147,0.9061539173126221,0.8800761103630066,1.0,1.0,0.9505208333333334
5,0.0,early,550,55512,0.9692993760108948,0.9296622276306152,0.9220793843269348,1.0,1.0,0.9817708333333334
5,0.0,early,600,55512,0.9779413938522339,0.9510660171508789,0.9480133652687073,1.0,1.0,0.9895833333333334
5,0.0,uniform,0,0,0.12653493881225586,0.12530595064163208,0.125419020652771,0.0,0.0,0.0
5,0.0,uniform,50,4626,0.26682671904563904,0.18588274717330933,0.18092679977416992,0.125,0.03125,0.07552083333333333
5,0.0,uniform,100,9252,0.5180678963661194,0.3473769724369049,0.3025221526622772,0.5390625,0.34375,0.234375
5,0.0,uniform,150,13878,0.702422022819519,0.5365613698959351,0.4319263994693756,0.765625,0.53125,0.4088541666666667
5,0.0,uniform,200,18504,0.8313180804252625,0.7115488052368164,0.5478699803352356,0.90625,0.8125,0.5755208333333334
5,0.0,uniform,250,23130,0.9073116779327393,0.8308634757995605,0.6499399542808533,0.96875,0.90625,0.7005208333333334
5,0.0,uniform,300,27756,0.9467350840568542,0.8962613344192505,0.7334907650947571,1.0,1.0,0.7786458333333334
5,0.0,uniform,350,32382,0.9668795466423035,0.9318540096282959,0.805778980255127,1.0,1.0,0.8697916666666666
5,0.0,uniform,400,37008,0.9786278009414673,0.955351710319519,0.8572558760643005,1.0,1.0,0.921875
5,0.0,uniform,450,41634,0.985704779624939,0.9698292016983032,0.8980366587638855,1.0,1.0,0.9505208333333334
5,0.0,uniform,500,46260,0.989647388458252,0.9775468111038208,0.9283711910247803,1.0,1.0,0.9791666666666666
5,0.0,uniform,550,50886,0.9925670623779297,0.9846501350402832,0.9495468139648438,1.0,1.0,0.9921875
5,0.0,uniform,600,55512,0.9945694804191589,0.9886716604232788,0.9634995460510254,1.0,1.0,0.9973958333333334
5,0.0,late,0,0,0.12653493881225586,0.12530595064163208,0.125419020652771,0.0,0.0,0.0
5,0.0,late,50,0,0.19720087945461273,0.1713806390762329,0.20059950649738312,0.0703125,0.0625,0.07291666666666667
5,0.0,late,100,0,0.35003605484962463,0.24894601106643677,0.34328174591064453,0.296875,0.15625,0.2552083333333333
5,0.0,late,150,0,0.49905943870544434,0.33984872698783875,0.49939846992492676,0.515625,0.34375,0.5182291666666666
5,0.0,late,200,0,0.6366233229637146,0.4408867359161377,0.6400354504585266,0.6875,0.4375,0.6796875
5,0.0,late,250,0,0.743127167224884,0.546393096446991,0.7511346340179443,0.796875,0.5625,0.8098958333333334
5,0.0,late,300,0,0.8245149850845337,0.6372978091239929,0.8381819725036621,0.890625,0.71875,0.9192708333333334
5,0.0,late,350,0,0.8746455907821655,0.7122293710708618,0.8972170948982239,0.921875,0.75,0.9557291666666666
5,0.0,late,400,4312,0.9352062940597534,0.8344690799713135,0.9279301762580872,0.9609375,0.84375,0.9791666666666666
5,0.0,late,450,17112,0.981520414352417,0.959113597869873,0.9242553114891052,1.0,1.0,0.9765625
5,0.0,late,500,29912,0.9906582832336426,0.9812698364257812,0.9235199093818665,1.0,1.0,0.9713541666666666
5,0.0,late,550,42712,0.9937738180160522,0.9876192808151245,0.9235007762908936,1.0,1.0,0.9661458333333334
5,0.0,late,600,55512,0.9954992532730103,0.9910351037979126,0.9231650233268738,1.0,1.0,0.9635416666666666
5,3.0,early,0,0,0.12653493881225586,0.12530595064163208,0.125419020652771,0.0,0.0,0.0
5,3.0,early,50,12800,0.2166319191455841,0.16262434422969818,0.12408581376075745,0.046875,0.0,0.0
5,3.0,early,100,25600,0.442097932100296,0.33914411067962646,0.12328096479177475,0.3828125,0.125,0.0
5,3.0,early,150,38400,0.6475734710693359,0.5393262505531311,0.1234845295548439,0.84375,0.78125,0.0
5,3.0,early,200,51200,0.7382566928863525,0.6456131935119629,0.12401356548070908,0.9921875,1.0,0.0
5,3.0,early,250,55512,0.6988790035247803,0.612565815448761,0.34925732016563416,0.9765625,0.9375,0.1640625
5,3.0,early,300,55512,0.6618448495864868,0.5674022436141968,0.6098920106887817,0.9609375,0.875,0.7135416666666666
5,3.0,early,350,55512,0.6247469186782837,0.5207729339599609,0.6666862368583679,0.828125,0.53125,0.8984375
5,3.0,early,400,55512,0.6205703020095825,0.4963005781173706,0.6851961016654968,0.78125,0.5,0.9140625
5,3.0,early,450,55512,0.6202201843261719,0.4786248505115509,0.6887971758842468,0.8203125,0.53125,0.9322916666666666
5,3.0,early,500,55512,0.6201794147491455,0.4859743118286133,0.6907498240470886,0.7734375,0.46875,0.9296875
5,3.0,early,550,55512,0.6233888268470764,0.4766734838485718,0.692838191986084,0.8203125,0.5,0.8932291666666666
5,3.0,early,600,55512,0.6218352317810059,0.47670048475265503,0.6947715878486633,0.8046875,0.40625,0.9401041666666666
5,3.0,uniform,0,0,0.12653493881225586,0.12530595064163208,0.125419020652771,0.0,0.0,0.0
5,3.0,uniform,50,4626,0.1863490343093872,0.1521691381931305,0.15042182803153992,0.0234375,0.0,0.0078125
5,3.0,uniform,100,9252,0.37540245056152344,0.2659674286842346,0.24369919300079346,0.265625,0.09375,0.09114583333333333
5,3.0,uniform,150,13878,0.5842283964157104,0.4530733525753021,0.36914825439453125,0.6640625,0.40625,0.25
5,3.0,uniform,200,18504,0.6967724561691284,0.5900050401687622,0.45915141701698303,0.890625,0.78125,0.3776041666666667
5,3.0,uniform,250,23130,0.7403692007064819,0.6478519439697266,0.5148192048072815,0.984375,0.96875,0.4765625
5,3.0,uniform,300,27756,0.7546055316925049,0.6577575206756592,0.5404924750328064,1.0,1.0,0.5182291666666666
5,3.0,uniform,350,32382,0.7659937739372253,0.6514682769775391,0.5567156672477722,1.0,1.0,0.5755208333333334
5,3.0,uniform,400,37008,0.7766252756118774,0.6707413792610168,0.564673662185669,1.0,1.0,0.5651041666666666
5,3.0,uniform,450,41634,0.7830455303192139,0.6792341470718384,0.5683730840682983,1.0,1.0,0.5833333333333334
5,3.0,uniform,500,46260,0.7914193868637085,0.674423098564148,0.5777789950370789,1.0,1.0,0.6015625
5,3.0,uniform,550,50886,0.7946105003356934,0.6870250701904297,0.5805599093437195,1.0,1.0,0.6171875
5,3.0,uniform,600,55512,0.8020788431167603,0.694176435470581,0.5843157172203064,1.0,1.0,0.6119791666666666
5,3.0,late,0,0,0.12653493881225586,0.12530595064163208,0.125419020652771,0.0,0.0,0.0
5,3.0,late,50,0,0.1560438573360443,0.14665083587169647,0.16104568541049957,0.0,0.0,0.018229166666666668
5,3.0,late,100,0,0.2619788944721222,0.19360262155532837,0.2652364671230316,0.09375,0.0625,0.09895833333333333
5,3.0,late,150,0,0.4198533892631531,0.27615007758140564,0.4207964837551117,0.3515625,0.0625,0.3151041666666667
5,3.0,late,200,0,0.530976414680481,0.35857582092285156,0.5366064310073853,0.515625,0.09375,0.5286458333333334
5,3.0,late,250,0,0.5867946147918701,0.4229004979133606,0.5912424921989441,0.625,0.1875,0.6640625
5,3.0,late,300,0,0.6168521046638489,0.45743852853775024,0.6206352710723877,0.7421875,0.375,0.7604166666666666
5,3.0,late,350,0,0.6322981715202332,0.4759179353713989,0.6394490599632263,0.7734375,0.40625,0.8125
5,3.0,late,400,4312,0.7586622834205627,0.5994451642036438,0.6132067441940308,0.953125,0.8125,0.7369791666666666
5,3.0,late,450,17112,0.8203117847442627,0.7297413349151611,0.36146870255470276,1.0,1.0,0.109375
5,3.0,late,500,29912,0.8222427368164062,0.7399144172668457,0.2442302703857422,1.0,1.0,0.0
5,3.0,late,550,42712,0.8267594575881958,0.7364310026168823,0.19073903560638428,1.0,1.0,0.0
5,3.0,late,600,55512,0.8369234800338745,0.745409369468689,0.16334353387355804,1.0,1.0,0.0
5,4.0,early,0,0,0.12653493881225586,0.12530595064163208,0.125419020652771,0.0,0.0,0.0
5,4.0,early,50,12800,0.19139263033866882,0.15338045358657837,0.12471843510866165,0.03125,0.0,0.0
5,4.0,early,100,25600,0.36629778146743774,0.2864704728126526,0.12376739829778671,0.171875,0.0,0.0
5,4.0,early,150,38400,0.5517641305923462,0.4485110640525818,0.12389153987169266,0.6015625,0.25,0.0
5,4.0,early,200,51200,0.6277101039886475,0.5273823142051697,0.1243133619427681,0.8984375,0.71875,0.0
5,4.0,early,250,55512,0.5123761892318726,0.431908518075943,0.2955828905105591,0.46875,0.0625,0.07291666666666667
5,4.0,early,300,55512,0.45471400022506714,0.37101325392723083,0.49675190448760986,0.296875,0.0,0.4505208333333333
5,4.0,early,350,55512,0.42065900564193726,0.33273693919181824,0.5310245752334595,0.1953125,0.0,0.5520833333333334
5,4.0,early,400,55512,0.41637134552001953,0.3119892477989197,0.5357000827789307,0.2265625,0.0,0.5338541666666666
5,4.0,early,450,55512,0.41674646735191345,0.30100879073143005,0.5302544236183167,0.265625,0.0,0.515625
5,4.0,early,500,55512,0.4162367284297943,0.30616384744644165,0.5245967507362366,0.2421875,0.0,0.4921875
5,4.0,early,550,55512,0.419501930475235,0.30220723152160645,0.5235577821731567,0.2265625,0.0,0.5130208333333334
5,4.0,early,600,55512,0.4197278618812561,0.3046354055404663,0.522982120513916,0.21875,0.0,0.4895833333333333
5,4.0,uniform,0,0,0.12653493881225586,0.12530595064163208,0.125419020652771,0.0,0.0,0.0
5,4.0,uniform,50,4626,0.16884690523147583,0.14525002241134644,0.14358101785182953,0.0,0.0,0.0
5,4.0,uniform,100,9252,0.3154114782810211,0.23364639282226562,0.21883924305438995,0.1171875,0.0,0.041666666666666664
5,4.0,uniform,150,13878,0.5048098564147949,0.3919069468975067,0.32658329606056213,0.4921875,0.15625,0.13541666666666666
5,4.0,uniform,200,18504,0.5871686935424805,0.47892481088638306,0.38503775000572205,0.7109375,0.375,0.21354166666666666
5,4.0,uniform,250,23130,0.6107834577560425,0.5017970204353333,0.41206422448158264,0.8203125,0.5625,0.2421875
5,4.0,uniform,300,27756,0.6119990348815918,0.4937233328819275,0.4176369607448578,0.78125,0.4375,0.25
5,4.0,uniform,350,32382,0.6144856214523315,0.4737870693206787,0.42024388909339905,0.78125,0.34375,0.265625
5,4.0,uniform,400,37008,0.6166237592697144,0.48229876160621643,0.41918182373046875,0.78125,0.34375,0.23958333333333334
5,4.0,uniform,450,41634,0.6197556257247925,0.4874454736709595,0.4189375340938568,0.8203125,0.5,0.2578125
5,4.0,uniform,500,46260,0.6266282796859741,0.47753244638442993,0.42575880885124207,0.796875,0.3125,0.2578125
5,4.0,uniform,550,50886,0.6275525093078613,0.48863768577575684,0.42750152945518494,0.859375,0.5,0.2604166666666667
5,4.0,uniform,600,55512,0.6361428499221802,0.4955657124519348,0.4303605556488037,0.84375,0.4375,0.2630208333333333
5,4.0,late,0,0,0.12653493881225586,0.12530595064163208,0.125419020652771,0.0,0.0,0.0
5,4.0,late,50,0,0.14805665612220764,0.14090585708618164,0.15155503153800964,0.0,0.0,0.0078125
5,4.0,late,100,0,0.22857317328453064,0.17812471091747284,0.23498733341693878,0.015625,0.0,0.046875
5,4.0,late,150,0,0.3603512644767761,0.24476802349090576,0.3654366731643677,0.1953125,0.0,0.17708333333333334
5,4.0,late,200,0,0.43689173460006714,0.29316312074661255,0.4437040388584137,0.3515625,0.0,0.3098958333333333
5,4.0,late,250,0,0.46454286575317383,0.3236141800880432,0.4693916141986847,0.359375,0.0,0.3489583333333333
5,4.0,late,300,0,0.4742307662963867,0.3327539563179016,0.478885680437088,0.3515625,0.0,0.375
5,4.0,late,350,0,0.47610047459602356,0.33663082122802734,0.48441728949546814,0.375,0.0,0.375
5,4.0,late,400,4312,0.606202244758606,0.43045690655708313,0.44405248761177063,0.7109375,0.125,0.2890625
5,4.0,late,450,17112,0.6991539001464844,0.5847914218902588,0.24812370538711548,0.9765625,0.90625,0.0
5,4.0,late,500,29912,0.7048757076263428,0.6030892729759216,0.1799415498971939,0.9921875,0.96875,0.0
5,4.0,late,550,42712,0.711288571357727,0.5985426306724548,0.15208812057971954,0.984375,0.9375,0.0
5,4.0,late,600,55512,0.7250968217849731,0.6088265180587769,0.13898664712905884,1.0,1.0,0.0
5,5.0,early,0,0,0.12653493881225586,0.12530595064163208,0.125419020652771,0.0,0.0,0.0
5,5.0,early,50,12800,0.17210416495800018,0.14631596207618713,0.12507836520671844,0.0078125,0.0,0.0
5,5.0,early,100,25600,0.29520654678344727,0.24113747477531433,0.12447676807641983,0.0703125,0.0,0.0
5,5.0,early,150,38400,0.44829970598220825,0.3618144392967224,0.12450077384710312,0.28125,0.0,0.0
5,5.0,early,200,51200,0.5059301853179932,0.4124470353126526,0.12472274154424667,0.4609375,0.03125,0.0
5,5.0,early,250,55512,0.3467901051044464,0.2934580445289612,0.24098782241344452,0.0078125,0.0,0.0026041666666666665
5,5.0,early,300,55512,0.2913898825645447,0.24353280663490295,0.3719913959503174,0.0,0.0,0.16927083333333334
5,5.0,early,350,55512,0.2709043025970459,0.22353404760360718,0.3925458490848541,0.0,0.0,0.19270833333333334
5,5.0,early,400,55512,0.26850807666778564,0.21338386833667755,0.3873654305934906,0.0,0.0,0.1875
5,5.0,early,450,55512,0.27145376801490784,0.2093334197998047,0.37810003757476807,0.0,0.0,0.17708333333333334
5,5.0,early,500,55512,0.2752421498298645,0.21559397876262665,0.37213897705078125,0.0,0.0,0.1484375
5,5.0,early,550,55512,0.280320942401886,0.2159084975719452,0.3720610439777374,0.0,0.0,0.15364583333333334
5,5.0,early,600,55512,0.28171733021736145,0.21885789930820465,0.37067165970802307,0.0,0.0,0.15104166666666666
5,5.0,uniform,0,0,0.12653493881225586,0.12530595064163208,0.125419020652771,0.0,0.0,0.0
5,5.0,uniform,50,4626,0.15602952241897583,0.1400613784790039,0.13849034905433655,0.0,0.0,0.0
5,5.0,uniform,100,9252,0.2568383514881134,0.20257048308849335,0.1929926872253418,0.03125,0.0,0.010416666666666666
5,5.0,uniform,150,13878,0.4139537811279297,0.3266792893409729,0.28019261360168457,0.234375,0.0,0.0703125
5,5.0,uniform,200,18504,0.4696146249771118,0.3770892024040222,0.31520023941993713,0.375,0.0,0.09635416666666667
5,5.0,uniform,250,23130,0.4735839366912842,0.37634438276290894,0.3231072723865509,0.3671875,0.0,0.10416666666666667
5,5.0,uniform,300,27756,0.4664740264415741,0.3613935708999634,0.32053449749946594,0.3671875,0.0,0.1015625
5,5.0,uniform,350,32382,0.4635995924472809,0.34135738015174866,0.3186357915401459,0.3671875,0.0,0.09635416666666667
5,5.0,uniform,400,37008,0.46121978759765625,0.34443604946136475,0.315445214509964,0.3671875,0.0,0.09895833333333333
5,5.0,uniform,450,41634,0.46096521615982056,0.3472074866294861,0.31358861923217773,0.3359375,0.0,0.09114583333333333
5,5.0,uniform,500,46260,0.4609200358390808,0.3347955346107483,0.315125435590744,0.34375,0.0,0.1015625
5,5.0,uniform,550,50886,0.455905020236969,0.3383828401565552,0.3136565685272217,0.3046875,0.0,0.1015625
5,5.0,uniform,600,55512,0.4598601460456848,0.341122031211853,0.31369441747665405,0.328125,0.0,0.10416666666666667
5,5.0,late,0,0,0.12653493881225586,0.12530595064163208,0.125419020652771,0.0,0.0,0.0
5,5.0,late,50,0,0.14209702610969543,0.13653582334518433,0.14425115287303925,0.0,0.0,0.0026041666666666665
5,5.0,late,100,0,0.19785843789577484,0.16422420740127563,0.2033776044845581,0.0,0.0,0.018229166666666668
5,5.0,late,150,0,0.29754000902175903,0.21415984630584717,0.3028702735900879,0.046875,0.0,0.06510416666666667
5,5.0,late,200,0,0.34955641627311707,0.2419007122516632,0.35540398955345154,0.1328125,0.0,0.1484375
5,5.0,late,250,0,0.35840147733688354,0.2548973262310028,0.36209824681282043,0.1484375,0.0,0.14322916666666666
5,5.0,late,300,0,0.3567160367965698,0.25468719005584717,0.3604499399662018,0.140625,0.0,0.140625
5,5.0,late,350,0,0.3544965386390686,0.2542358338832855,0.36209234595298767,0.1171875,0.0,0.15625
5,5.0,late,400,4312,0.47220054268836975,0.326229989528656,0.3250807821750641,0.359375,0.0,0.09375
5,5.0,late,450,17112,0.5980755686759949,0.485961377620697,0.19336988031864166,0.8046875,0.4375,0.0
5,5.0,late,500,29912,0.6038599014282227,0.5053691864013672,0.1523147076368332,0.8515625,0.65625,0.0
5,5.0,late,550,42712,0.5996572971343994,0.4891906678676605,0.13683216273784637,0.78125,0.375,0.0
5,5.0,late,600,55512,0.6013894081115723,0.4830350875854492,0.13033170998096466,0.8203125,0.4375,0.0
6,0.0,early,0,0,0.12459384649991989,0.12962448596954346,0.125411257147789,0.0,0.0,0.0
6,0.0,early,50,12800,0.3322134017944336,0.20344793796539307,0.12239418178796768,0.2109375,0.0625,0.015625
6,0.0,early,100,25600,0.6593129634857178,0.46419692039489746,0.12031865119934082,0.6875,0.4375,0.0546875
6,0.0,early,150,38400,0.8757503032684326,0.7745475769042969,0.12008289247751236,0.9765625,0.9375,0.078125
6,0.0,early,200,51200,0.9572437405586243,0.9297538995742798,0.11793607473373413,1.0,1.0,0.08333333333333333
6,0.0,early,250,55512,0.7214832305908203,0.5971183776855469,0.25296011567115784,0.84375,0.75,0.1875
6,0.0,early,300,55512,0.775419294834137,0.6483613848686218,0.4390477240085602,0.9140625,0.8125,0.4375
6,0.0,early,350,55512,0.8626519441604614,0.7692282199859619,0.6014124751091003,0.96875,0.90625,0.6354166666666666
6,0.0,early,400,55512,0.9143415689468384,0.8445916175842285,0.7281777262687683,0.984375,0.9375,0.8177083333333334
6,0.0,early,450,55512,0.9456783533096313,0.8985588550567627,0.8131895065307617,0.9921875,0.96875,0.8958333333333334
6,0.0,early,500,55512,0.9616130590438843,0.9250692129135132,0.8754744529724121,0.9921875,0.96875,0.953125
6,0.0,early,550,55512,0.9732706546783447,0.9489302635192871,0.9170363545417786,1.0,1.0,0.9739583333333334
6,0.0,early,600,55512,0.9796648621559143,0.9608398675918579,0.9421026110649109,1.0,1.0,0.984375
6,0.0,uniform,0,0,0.12459384649991989,0.12962448596954346,0.125411257147789,0.0,0.0,0.0
6,0.0,uniform,50,4626,0.25255757570266724,0.15306346118450165,0.17177200317382812,0.1328125,0.0,0.0546875
6,0.0,uniform,100,9252,0.4812222123146057,0.26705124974250793,0.2741234004497528,0.4609375,0.125,0.20572916666666666
6,0.0,uniform,150,13878,0.6866168975830078,0.46822839975357056,0.4002920687198639,0.7265625,0.46875,0.3671875
6,0.0,uniform,200,18504,0.8321788311004639,0.6770949363708496,0.5193712711334229,0.9296875,0.78125,0.5260416666666666
6,0.0,uniform,250,23130,0.9132792353630066,0.8293775916099548,0.6290854811668396,0.984375,0.9375,0.6901041666666666
6,0.0,uniform,300,27756,0.9497336149215698,0.8957059383392334,0.7161763310432434,1.0,1.0,0.7682291666666666
6,0.0,uniform,350,32382,0.9703817963600159,0.9408317804336548,0.7825152277946472,1.0,1.0,0.8333333333333334
6,0.0,uniform,400,37008,0.9800063967704773,0.9615179300308228,0.8379200100898743,1.0,1.0,0.8958333333333334
6,0.0,uniform,450,41634,0.9854958057403564,0.9721596837043762,0.8820052146911621,1.0,1.0,0.9401041666666666
6,0.0,uniform,500,46260,0.9896676540374756,0.9805656671524048,0.9125237464904785,1.0,1.0,0.96875
6,0.0,uniform,550,50886,0.9925038814544678,0.9863099455833435,0.9340731501579285,1.0,1.0,0.9765625
6,0.0,uniform,600,55512,0.9942183494567871,0.9896021485328674,0.9509122371673584,1.0,1.0,0.9921875
6,0.0,late,0,0,0.12459384649991989,0.12962448596954346,0.125411257147789,0.0,0.0,0.0
6,0.0,late,50,0,0.18063367903232574,0.13373392820358276,0.19180327653884888,0.0546875,0.03125,0.059895833333333336
6,0.0,late,100,0,0.3226762115955353,0.1854705661535263,0.3215194642543793,0.2734375,0.09375,0.2526041666666667
6,0.0,late,150,0,0.46451160311698914,0.262591689825058,0.464397668838501,0.4453125,0.1875,0.4479166666666667
6,0.0,late,200,0,0.6019107103347778,0.36857444047927856,0.6084640026092529,0.6171875,0.3125,0.6354166666666666
6,0.0,late,250,0,0.7191458940505981,0.509854793548584,0.7243329882621765,0.7890625,0.53125,0.7864583333333334
6,0.0,late,300,0,0.813117504119873,0.65130615234375,0.8171625137329102,0.90625,0.71875,0.8828125
6,0.0,late,350,0,0.8824200630187988,0.7650185227394104,0.8794156908988953,0.9453125,0.8125,0.9479166666666666
6,0.0,late,400,4312,0.9493832588195801,0.8879300355911255,0.9140575528144836,0.9921875,0.96875,0.96875
6,0.0,late,450,17112,0.986351728439331,0.9714908599853516,0.9112789034843445,1.0,1.0,0.9635416666666666
6,0.0,late,500,29912,0.9921517372131348,0.9837421178817749,0.9105600714683533,1.0,1.0,0.9583333333333334
6,0.0,late,550,42712,0.994591236114502,0.9888606667518616,0.9099708199501038,1.0,1.0,0.9557291666666666
6,0.0,late,600,55512,0.9960589408874512,0.9921360611915588,0.9093526005744934,1.0,1.0,0.9557291666666666
6,3.0,early,0,0,0.12459384649991989,0.12962448596954346,0.125411257147789,0.0,0.0,0.0
6,3.0,early,50,12800,0.22157952189445496,0.162936270236969,0.12310906499624252,0.0625,0.0,0.0
6,3.0,early,100,25600,0.43517428636550903,0.3146172761917114,0.12260804325342178,0.3515625,0.09375,0.0026041666666666665
6,3.0,early,150,38400,0.6277533769607544,0.5016351938247681,0.1232214868068695,0.75,0.46875,0.0
6,3.0,early,200,51200,0.7222847938537598,0.6299927234649658,0.12324390560388565,0.984375,0.96875,0.0
6,3.0,early,250,55512,0.6750013828277588,0.5930434465408325,0.33364734053611755,0.984375,0.96875,0.1640625
6,3.0,early,300,55512,0.6499970555305481,0.559880793094635,0.5946989059448242,0.9140625,0.78125,0.6744791666666666
6,3.0,early,350,55512,0.6153566837310791,0.5161287784576416,0.6496778130531311,0.8046875,0.5625,0.8411458333333334
6,3.0,early,400,55512,0.6061207056045532,0.4659436047077179,0.6621224284172058,0.765625,0.34375,0.8619791666666666
6,3.0,early,450,55512,0.6043806672096252,0.47249770164489746,0.6668344140052795,0.7578125,0.40625,0.859375
6,3.0,early,500,55512,0.6011858582496643,0.46933475136756897,0.6782181262969971,0.7421875,0.40625,0.90625
6,3.0,early,550,55512,0.6057164072990417,0.4775049090385437,0.6803057789802551,0.734375,0.34375,0.90625
6,3.0,early,600,55512,0.6047669053077698,0.45349758863449097,0.676527738571167,0.7421875,0.3125,0.8776041666666666
6,3.0,uniform,0,0,0.12459384649991989,0.12962448596954346,0.125411257147789,0.0,0.0,0.0
6,3.0,uniform,50,4626,0.18530359864234924,0.14701944589614868,0.14583168923854828,0.0390625,0.0,0.005208333333333333
6,3.0,uniform,100,9252,0.3592221736907959,0.24205011129379272,0.22691430151462555,0.21875,0.03125,0.06770833333333333
6,3.0,uniform,150,13878,0.5834404230117798,0.4371921122074127,0.36088863015174866,0.6015625,0.25,0.21614583333333334
6,3.0,uniform,200,18504,0.7047542929649353,0.5825815796852112,0.46244391798973083,0.9375,0.78125,0.3854166666666667
6,3.0,uniform,250,23130,0.7510039806365967,0.6432110667228699,0.5186699032783508,0.984375,0.9375,0.4921875
6,3.0,uniform,300,27756,0.7651286721229553,0.6511483192443848,0.549060583114624,0.9921875,0.96875,0.5494791666666666
6,3.0,uniform,350,32382,0.7859584093093872,0.6889103651046753,0.5666822195053101,0.9921875,0.96875,0.5963541666666666
6,3.0,uniform,400,37008,0.7863360643386841,0.687946081161499,0.577415943145752,1.0,1.0,0.625
6,3.0,uniform,450,41634,0.7909170985221863,0.6864285469055176,0.5865419507026672,1.0,1.0,0.6223958333333334
6,3.0,uniform,500,46260,0.8008009791374207,0.70870041847229,0.5936272740364075,1.0,1.0,0.65625
6,3.0,uniform,550,50886,0.8054154515266418,0.7138755917549133,0.5898997187614441,1.0,1.0,0.6380208333333334
6,3.0,uniform,600,55512,0.8090698719024658,0.7122448086738586,0.5893285870552063,1.0,1.0,0.6510416666666666
6,3.0,late,0,0,0.12459384649991989,0.12962448596954346,0.125411257147789,0.0,0.0,0.0
6,3.0,late,50,0,0.1543402224779129,0.1400851309299469,0.1551181674003601,0.0078125,0.0,0.013020833333333334
6,3.0,late,100,0,0.2542177438735962,0.1852457970380783,0.25551947951316833,0.0703125,0.0,0.078125
6,3.0,late,150,0,0.41591113805770874,0.2791072130203247,0.40931859612464905,0.3125,0.09375,0.296875
6,3.0,late,200,0,0.5318667888641357,0.3575722575187683,0.5285876393318176,0.4921875,0.03125,0.53125
6,3.0,late,250,0,0.5888034105300903,0.4353601634502411,0.5933493971824646,0.6640625,0.25,0.65625
6,3.0,late,300,0,0.6167536377906799,0.4759339690208435,0.6315014958381653,0.734375,0.46875,0.7838541666666666
6,3.0,late,350,0,0.6350804567337036,0.48571115732192993,0.6460781693458557,0.8046875,0.5,0.828125
6,3.0,late,400,4312,0.7570880055427551,0.6013888716697693,0.6141093373298645,0.953125,0.8125,0.7291666666666666
6,3.0,late,450,17112,0.819834291934967,0.7180619239807129,0.3653397858142853,1.0,1.0,0.11458333333333333
6,3.0,late,500,29912,0.8208189010620117,0.7229506969451904,0.24690420925617218,1.0,1.0,0.0
6,3.0,late,550,42712,0.8257220983505249,0.7293539047241211,0.1923387050628662,1.0,1.0,0.0
6,3.0,late,600,55512,0.8382261395454407,0.7556743621826172,0.16455532610416412,1.0,1.0,0.0
6,4.0,early,0,0,0.12459384649991989,0.12962448596954346,0.125411257147789,0.0,0.0,0.0
6,4.0,early,50,12800,0.1947593092918396,0.15350499749183655,0.12338299304246902,0.0390625,0.0,0.0
6,4.0,early,100,25600,0.3608584702014923,0.2695300579071045,0.12293055653572083,0.1796875,0.03125,0.0
6,4.0,early,150,38400,0.5295577049255371,0.4182645082473755,0.1234431266784668,0.5546875,0.21875,0.0
6,4.0,early,200,51200,0.6115759611129761,0.5161922574043274,0.12371525913476944,0.84375,0.59375,0.0
6,4.0,early,250,55512,0.48725980520248413,0.4114367365837097,0.2806471288204193,0.359375,0.0,0.0546875
6,4.0,early,300,55512,0.44519513845443726,0.36251819133758545,0.47477054595947266,0.2578125,0.0,0.375
6,4.0,early,350,55512,0.41305315494537354,0.3291940689086914,0.5137133002281189,0.1953125,0.0,0.4635416666666667
6,4.0,early,400,55512,0.4072237014770508,0.2945004105567932,0.5176332592964172,0.203125,0.0,0.4817708333333333
6,4.0,early,450,55512,0.4071621298789978,0.2998148798942566,0.5155350565910339,0.21875,0.0,0.4895833333333333
6,4.0,early,500,55512,0.40498626232147217,0.2992069125175476,0.5156311988830566,0.203125,0.0,0.4453125
6,4.0,early,550,55512,0.4050713777542114,0.3030245304107666,0.5094935894012451,0.2109375,0.0,0.4479166666666667
6,4.0,early,600,55512,0.4059861898422241,0.2883249521255493,0.5014957189559937,0.234375,0.0,0.4375
6,4.0,uniform,0,0,0.12459384649991989,0.12962448596954346,0.125411257147789,0.0,0.0,0.0
6,4.0,uniform,50,4626,0.16870367527008057,0.14299534261226654,0.14023232460021973,0.015625,0.0,0.0
6,4.0,uniform,100,9252,0.3061671853065491,0.22233277559280396,0.2061907798051834,0.1171875,0.0,0.03125
6,4.0,uniform,150,13878,0.5068941116333008,0.3813323378562927,0.3236095607280731,0.4375,0.15625,0.13802083333333334
6,4.0,uniform,200,18504,0.5974074602127075,0.47657519578933716,0.3923976421356201,0.75,0.375,0.2109375
6,4.0,uniform,250,23130,0.6233419179916382,0.5028066635131836,0.4178548753261566,0.859375,0.5625,0.2604166666666667
6,4.0,uniform,300,27756,0.625558614730835,0.49126166105270386,0.42834100127220154,0.828125,0.5,0.2864583333333333
6,4.0,uniform,350,32382,0.641261637210846,0.5201172828674316,0.435034841299057,0.890625,0.625,0.2942708333333333
6,4.0,uniform,400,37008,0.6368712782859802,0.5143864750862122,0.438671737909317,0.9140625,0.71875,0.2890625
6,4.0,uniform,450,41634,0.6418408155441284,0.5117636322975159,0.4443150460720062,0.84375,0.5,0.3020833333333333
6,4.0,uniform,500,46260,0.6520652770996094,0.5319552421569824,0.45107772946357727,0.90625,0.71875,0.3203125
6,4.0,uniform,550,50886,0.6577349901199341,0.5382674932479858,0.4482485353946686,0.921875,0.71875,0.3072916666666667
6,4.0,uniform,600,55512,0.659308910369873,0.5320082902908325,0.4459437131881714,0.8984375,0.65625,0.3151041666666667
6,4.0,late,0,0,0.12459384649991989,0.12962448596954346,0.125411257147789,0.0,0.0,0.0
6,4.0,late,50,0,0.14746153354644775,0.13820162415504456,0.14714880287647247,0.0078125,0.0,0.0026041666666666665
6,4.0,late,100,0,0.22625315189361572,0.18042714893817902,0.22762422263622284,0.0234375,0.0,0.046875
6,4.0,late,150,0,0.3610556125640869,0.25526219606399536,0.358532577753067,0.1875,0.0,0.17708333333333334
6,4.0,late,200,0,0.44301775097846985,0.301882266998291,0.4421839714050293,0.3203125,0.0,0.3255208333333333
6,4.0,late,250,0,0.47545140981674194,0.34680476784706116,0.48037290573120117,0.375,0.0,0.3697916666666667
6,4.0,late,300,0,0.4871090054512024,0.36258524656295776,0.5006361603736877,0.390625,0.0,0.4244791666666667
6,4.0,late,350,0,0.4934481978416443,0.3583323359489441,0.5052049160003662,0.3828125,0.0,0.4322916666666667
6,4.0,late,400,4312,0.6223465800285339,0.45111334323883057,0.46027398109436035,0.71875,0.21875,0.3411458333333333
6,4.0,late,450,17112,0.7112902998924255,0.5873823761940002,0.25516173243522644,0.984375,0.9375,0.0
6,4.0,late,500,29912,0.711542010307312,0.5937212109565735,0.18286924064159393,0.9921875,0.96875,0.0
6,4.0,late,550,42712,0.7138396501541138,0.5960329174995422,0.15338242053985596,0.9921875,0.96875,0.0
6,4.0,late,600,55512,0.7247918844223022,0.6208879947662354,0.13962283730506897,1.0,1.0,0.0
6,5.0,early,0,0,0.12459384649991989,0.12962448596954346,0.125411257147789,0.0,0.0,0.0
6,5.0,early,50,12800,0.17404551804065704,0.1462106853723526,0.12368825823068619,0.0,0.0,0.0
6,5.0,early,100,25600,0.29009705781936646,0.22815275192260742,0.12333367019891739,0.078125,0.0,0.0
6,5.0,early,150,38400,0.4276936650276184,0.3394191265106201,0.12391217797994614,0.25,0.0,0.0
6,5.0,early,200,51200,0.4974285364151001,0.4138682782649994,0.12435740977525711,0.4296875,0.0625,0.0
6,5.0,early,250,55512,0.33649539947509766,0.2881891131401062,0.23482269048690796,0.0078125,0.0,0.0
6,5.0,early,300,55512,0.285444974899292,0.24093946814537048,0.3579618036746979,0.0,0.0,0.14322916666666666
6,5.0,early,350,55512,0.26563629508018494,0.2224029302597046,0.38247618079185486,0.0,0.0,0.171875
6,5.0,early,400,55512,0.2591646909713745,0.20177105069160461,0.3736979067325592,0.0,0.0,0.16145833333333334
6,5.0,early,450,55512,0.2583658695220947,0.20444317162036896,0.36845171451568604,0.0,0.0,0.1640625
6,5.0,early,500,55512,0.2585756778717041,0.2056044042110443,0.3673531711101532,0.0,0.0,0.16666666666666666
6,5.0,early,550,55512,0.26233890652656555,0.21040207147598267,0.364448219537735,0.0,0.0,0.15625
6,5.0,early,600,55512,0.26828140020370483,0.20522254705429077,0.36031508445739746,0.0,0.0,0.15104166666666666
6,5.0,uniform,0,0,0.12459384649991989,0.12962448596954346,0.125411257147789,0.0,0.0,0.0
6,5.0,uniform,50,4626,0.15591669082641602,0.13916057348251343,0.13606418669223785,0.0,0.0,0.0
6,5.0,uniform,100,9252,0.2527751624584198,0.1989118605852127,0.18476855754852295,0.046875,0.0,0.010416666666666666
6,5.0,uniform,150,13878,0.41903650760650635,0.3189142942428589,0.28043481707572937,0.2421875,0.0,0.059895833333333336
6,5.0,uniform,200,18504,0.4913215935230255,0.38332128524780273,0.3294973075389862,0.40625,0.0,0.11458333333333333
6,5.0,uniform,250,23130,0.49984288215637207,0.38976848125457764,0.3377446234226227,0.4296875,0.0,0.11458333333333333
6,5.0,uniform,300,27756,0.4938725531101227,0.37171483039855957,0.3393063545227051,0.3828125,0.0,0.13020833333333334
6,5.0,uniform,350,32382,0.5038923025131226,0.39187994599342346,0.34157976508140564,0.453125,0.0,0.13020833333333334
6,5.0,uniform,400,37008,0.4969428777694702,0.3855099380016327,0.34234175086021423,0.4140625,0.0,0.13020833333333334
6,5.0,uniform,450,41634,0.4946240484714508,0.3773171007633209,0.34130701422691345,0.4296875,0.03125,0.125
6,5.0,uniform,500,46260,0.4880532920360565,0.3786691427230835,0.33646950125694275,0.390625,0.0,0.11197916666666667
6,5.0,uniform,550,50886,0.47987645864486694,0.3723997175693512,0.326550155878067,0.3828125,0.0,0.11979166666666667
6,5.0,uniform,600,55512,0.4724055528640747,0.35965296626091003,0.31909045577049255,0.375,0.0,0.10677083333333333
6,5.0,late,0,0,0.12459384649991989,0.12962448596954346,0.125411257147789,0.0,0.0,0.0
6,5.0,late,50,0,0.1417796015739441,0.13563233613967896,0.1410774290561676,0.0,0.0,0.0
6,5.0,late,100,0,0.2000763714313507,0.1701694130897522,0.20092929899692535,0.0078125,0.0,0.013020833333333334
6,5.0,late,150,0,0.30208122730255127,0.22479987144470215,0.3012566566467285,0.0546875,0.0,0.0625
6,5.0,late,200,0,0.3565586805343628,0.24763143062591553,0.3581666946411133,0.171875,0.0,0.15104166666666666
6,5.0,late,250,0,0.3731452226638794,0.2720499038696289,0.3791363537311554,0.171875,0.0,0.171875
6,5.0,late,300,0,0.37334144115448,0.2758854925632477,0.3855036795139313,0.1796875,0.0,0.19010416666666666
6,5.0,late,350,0,0.37091365456581116,0.26778116822242737,0.3819943964481354,0.1484375,0.0,0.18489583333333334
6,5.0,late,400,4312,0.4835778474807739,0.33305782079696655,0.3360574543476105,0.3828125,0.0,0.10677083333333333
6,5.0,late,450,17112,0.595486581325531,0.4688369333744049,0.1957511454820633,0.7734375,0.3125,0.0
6,5.0,late,500,29912,0.5945653915405273,0.47547298669815063,0.1530076414346695,0.7578125,0.28125,0.0
6,5.0,late,550,42712,0.5921038389205933,0.4734627902507782,0.13712073862552643,0.7578125,0.375,0.0
6,5.0,late,600,55512,0.599703311920166,0.49250316619873047,0.13044120371341705,0.8125,0.5,0.0
7,0.0,early,0,0,0.12818992137908936,0.12741798162460327,0.125484898686409,0.0,0.0,0.0
7,0.0,early,50,12800,0.3411122262477875,0.23474252223968506,0.1326492428779602,0.2265625,0.03125,0.028645833333333332
7,0.0,early,100,25600,0.6728671789169312,0.49474823474884033,0.13610634207725525,0.7265625,0.46875,0.0703125
7,0.0,early,150,38400,0.874300479888916,0.764503538608551,0.1386837214231491,0.9375,0.8125,0.09895833333333333
7,0.0,early,200,51200,0.9570778608322144,0.9176977872848511,0.13988514244556427,1.0,1.0,0.11458333333333333
7,0.0,early,250,55512,0.720390796661377,0.5516255497932434,0.2809734642505646,0.8046875,0.59375,0.234375
7,0.0,early,300,55512,0.7814490795135498,0.6205036044120789,0.4755299389362335,0.8828125,0.71875,0.484375
7,0.0,early,350,55512,0.8478541374206543,0.7166273593902588,0.6250636577606201,0.9453125,0.8125,0.6588541666666666
7,0.0,early,400,55512,0.9072703123092651,0.8218293190002441,0.7375211119651794,1.0,1.0,0.8020833333333334
7,0.0,early,450,55512,0.9387513399124146,0.8737602233886719,0.8239151835441589,1.0,1.0,0.890625
7,0.0,early,500,55512,0.9591104388237,0.9160842299461365,0.879938542842865,1.0,1.0,0.9427083333333334
7,0.0,early,550,55512,0.9700638055801392,0.9382358193397522,0.9173666834831238,1.0,1.0,0.9765625
7,0.0,early,600,55512,0.9768756628036499,0.952295184135437,0.9416869282722473,1.0,1.0,0.9895833333333334
7,0.0,uniform,0,0,0.12818992137908936,0.12741798162460327,0.125484898686409,0.0,0.0,0.0
7,0.0,uniform,50,4626,0.24880166351795197,0.13777771592140198,0.18214817345142365,0.140625,0.03125,0.052083333333333336
7,0.0,uniform,100,9252,0.4755314290523529,0.24725911021232605,0.29714861512184143,0.421875,0.125,0.23958333333333334
7,0.0,uniform,150,13878,0.6705552339553833,0.41069912910461426,0.4282015860080719,0.734375,0.375,0.4192708333333333
7,0.0,uniform,200,18504,0.8146077394485474,0.6194730401039124,0.5482720732688904,0.890625,0.625,0.5677083333333334
7,0.0,uniform,250,23130,0.8986656069755554,0.7766050100326538,0.6554943919181824,0.984375,0.9375,0.6822916666666666
7,0.0,uniform,300,27756,0.9416431188583374,0.8657639622688293,0.7377874851226807,1.0,1.0,0.7916666666666666
7,0.0,uniform,350,32382,0.9659954309463501,0.9216143488883972,0.808042049407959,1.0,1.0,0.8567708333333334
7,0.0,uniform,400,37008,0.9776102304458618,0.94948410987854,0.8617811799049377,1.0,1.0,0.9296875
7,0.0,uniform,450,41634,0.9851191639900208,0.9662808775901794,0.9001695513725281,1.0,1.0,0.9505208333333334
7,0.0,uniform,500,46260,0.9897429943084717,0.9769960641860962,0.9272477626800537,1.0,1.0,0.9739583333333334
7,0.0,uniform,550,50886,0.992380678653717,0.9831529855728149,0.946082353591919,1.0,1.0,0.984375
7,0.0,uniform,600,55512,0.9941011667251587,0.9870005249977112,0.9600491523742676,1.0,1.0,0.9921875
7,0.0,late,0,0,0.12818992137908936,0.12741798162460327,0.125484898686409,0.0,0.0,0.0
7,0.0,late,50,0,0.18442341685295105,0.11206021159887314,0.19952625036239624,0.0859375,0.03125,0.06770833333333333
7,0.0,late,100,0,0.3168886601924896,0.1335078924894333,0.3467318117618561,0.25,0.0625,0.2708333333333333
7,0.0,late,150,0,0.4671364426612854,0.1974889636039734,0.502159595489502,0.4765625,0.0625,0.5078125
7,0.0,late,200,0,0.6099029779434204,0.2999454736709595,0.6336207985877991,0.6171875,0.25,0.671875
7,0.0,late,250,0,0.7225794196128845,0.42452335357666016,0.7500039935112,0.78125,0.375,0.8072916666666666
7,0.0,late,300,0,0.8131821155548096,0.5669588446617126,0.8351076245307922,0.875,0.625,0.9010416666666666
7,0.0,late,350,0,0.8755706548690796,0.6898423433303833,0.8931116461753845,0.953125,0.8125,0.9583333333333334
7,0.0,late,400,4312,0.9390040040016174,0.8435702323913574,0.9238657355308533,0.9765625,0.90625,0.9739583333333334
7,0.0,late,450,17112,0.9824122190475464,0.9569344520568848,0.9208118319511414,1.0,1.0,0.9713541666666666
7,0.0,late,500,29912,0.9903922080993652,0.9770917892456055,0.9198048710823059,1.0,1.0,0.9661458333333334
7,0.0,late,550,42712,0.9936963319778442,0.9853360652923584,0.9187901616096497,1.0,1.0,0.9661458333333334
7,0.0,late,600,55512,0.9954330921173096,0.9894415140151978,0.9181367754936218,1.0,1.0,0.9609375
7,3.0,early,0,0,0.12818992137908936,0.12741798162460327,0.125484898686409,0.0,0.0,0.0
7,3.0,early,50,12800,0.22473680973052979,0.17139242589473724,0.1279522329568863,0.0703125,0.0,0.0
7,3.0,early,100,25600,0.41603076457977295,0.30148595571517944,0.128245547413826,0.2734375,0.03125,0.0026041666666666665
7,3.0,early,150,38400,0.6276443004608154,0.5049988627433777,0.1260252743959427,0.75,0.53125,0.0026041666666666665
7,3.0,early,200,51200,0.7319127321243286,0.6339036822319031,0.12433522939682007,0.96875,0.875,0.0
7,3.0,early,250,55512,0.6797572374343872,0.5843818187713623,0.3298022150993347,0.96875,0.875,0.14583333333333334
7,3.0,early,300,55512,0.6490640640258789,0.5479676723480225,0.5922000408172607,0.9140625,0.71875,0.6666666666666666
7,3.0,early,350,55512,0.60936439037323,0.4995415210723877,0.6526208519935608,0.8203125,0.59375,0.8255208333333334
7,3.0,early,400,55512,0.6085892915725708,0.48707693815231323,0.6659550666809082,0.765625,0.40625,0.8541666666666666
7,3.0,early,450,55512,0.621761679649353,0.48410648107528687,0.6777756214141846,0.8125,0.34375,0.8880208333333334
7,3.0,early,500,55512,0.6230864524841309,0.49257972836494446,0.6828205585479736,0.828125,0.40625,0.8880208333333334
7,3.0,early,550,55512,0.6258360147476196,0.48452603816986084,0.6823937296867371,0.8046875,0.40625,0.8932291666666666
7,3.0,early,600,55512,0.6262702941894531,0.48126551508903503,0.6880461573600769,0.8203125,0.46875,0.90625
7,3.0,uniform,0,0,0.12818992137908936,0.12741798162460327,0.125484898686409,0.0,0.0,0.0
7,3.0,uniform,50,4626,0.18058863282203674,0.13377493619918823,0.15060453116893768,0.015625,0.0,0.0
7,3.0,uniform,100,9252,0.34077775478363037,0.20897509157657623,0.2380659580230713,0.1953125,0.0,0.07552083333333333
7,3.0,uniform,150,13878,0.5610454678535461,0.38049471378326416,0.36677467823028564,0.5703125,0.0625,0.23697916666666666
7,3.0,uniform,200,18504,0.6874146461486816,0.5358689427375793,0.4621521532535553,0.8984375,0.6875,0.390625
7,3.0,uniform,250,23130,0.730869472026825,0.6054365634918213,0.5139802098274231,0.984375,0.9375,0.4921875
7,3.0,uniform,300,27756,0.7564718723297119,0.6273032426834106,0.5392157435417175,0.984375,0.9375,0.5338541666666666
7,3.0,uniform,350,32382,0.770861029624939,0.649919867515564,0.5600249171257019,0.9921875,0.96875,0.5703125
7,3.0,uniform,400,37008,0.7818247079849243,0.6752917766571045,0.5733422636985779,1.0,1.0,0.625
7,3.0,uniform,450,41634,0.794036865234375,0.6856785416603088,0.5806242823600769,1.0,1.0,0.6328125
7,3.0,uniform,500,46260,0.795167088508606,0.6870441436767578,0.5799989104270935,1.0,1.0,0.5911458333333334
7,3.0,uniform,550,50886,0.7995591163635254,0.6859948635101318,0.588874876499176,1.0,1.0,0.609375
7,3.0,uniform,600,55512,0.8073289394378662,0.6971136331558228,0.5934423804283142,1.0,1.0,0.6588541666666666
7,3.0,late,0,0,0.12818992137908936,0.12741798162460327,0.125484898686409,0.0,0.0,0.0
7,3.0,late,50,0,0.149871826171875,0.11853528022766113,0.15971940755844116,0.0,0.0,0.010416666666666666
7,3.0,late,100,0,0.2478453814983368,0.14951445162296295,0.26362738013267517,0.0859375,0.03125,0.09895833333333333
7,3.0,late,150,0,0.4051041603088379,0.2439524233341217,0.42330411076545715,0.3125,0.0625,0.3177083333333333
7,3.0,late,200,0,0.531761646270752,0.34209921956062317,0.5357361435890198,0.5546875,0.09375,0.5208333333333334
7,3.0,late,250,0,0.6033591032028198,0.42810875177383423,0.6031134128570557,0.71875,0.21875,0.7005208333333334
7,3.0,late,300,0,0.6325576305389404,0.4700595438480377,0.6315897107124329,0.7890625,0.34375,0.7734375
7,3.0,late,350,0,0.6406670808792114,0.47396641969680786,0.6455827355384827,0.8046875,0.375,0.8098958333333334
7,3.0,late,400,4312,0.7644338011741638,0.6242940425872803,0.6232042908668518,0.9765625,0.90625,0.7682291666666666
7,3.0,late,450,17112,0.8122031688690186,0.7002817392349243,0.3720833361148834,1.0,1.0,0.13020833333333334
7,3.0,late,500,29912,0.8196375370025635,0.7062019109725952,0.25314509868621826,1.0,1.0,0.0
7,3.0,late,550,42712,0.831451416015625,0.7299497127532959,0.19634370505809784,1.0,1.0,0.0
7,3.0,late,600,55512,0.8383235931396484,0.7400334477424622,0.1662021428346634,1.0,1.0,0.0
7,4.0,early,0,0,0.12818992137908936,0.12741798162460327,0.125484898686409,0.0,0.0,0.0
7,4.0,early,50,12800,0.19716444611549377,0.1597931683063507,0.12684589624404907,0.0234375,0.0,0.0
7,4.0,early,100,25600,0.3462643623352051,0.25656482577323914,0.12643040716648102,0.1640625,0.0,0.0
7,4.0,early,150,38400,0.530185878276825,0.41806352138519287,0.1253846138715744,0.5625,0.21875,0.0
7,4.0,early,200,51200,0.6221816539764404,0.5192793011665344,0.12488117069005966,0.859375,0.5625,0.0
7,4.0,early,250,55512,0.49455690383911133,0.4108894169330597,0.2822437584400177,0.4140625,0.0,0.07291666666666667
7,4.0,early,300,55512,0.44841235876083374,0.36112940311431885,0.48303475975990295,0.296875,0.0,0.3984375
7,4.0,early,350,55512,0.4146167039871216,0.32309573888778687,0.520548403263092,0.2265625,0.0,0.5208333333333334
7,4.0,early,400,55512,0.41123828291893005,0.31221020221710205,0.5202241539955139,0.21875,0.0,0.4947916666666667
7,4.0,early,450,55512,0.4211011230945587,0.3092244267463684,0.5213343501091003,0.203125,0.0,0.5
7,4.0,early,500,55512,0.4209883213043213,0.3138384222984314,0.520260751247406,0.2265625,0.0,0.4817708333333333
7,4.0,early,550,55512,0.4220154583454132,0.30752384662628174,0.515261709690094,0.21875,0.0,0.4661458333333333
7,4.0,early,600,55512,0.42309755086898804,0.30673152208328247,0.5162398219108582,0.2421875,0.0,0.46875
7,4.0,uniform,0,0,0.12818992137908936,0.12741798162460327,0.125484898686409,0.0,0.0,0.0
7,4.0,uniform,50,4626,0.16448818147182465,0.13250523805618286,0.14363472163677216,0.0,0.0,0.0
7,4.0,uniform,100,9252,0.29337096214294434,0.19994542002677917,0.21372759342193604,0.1171875,0.0,0.041666666666666664
7,4.0,uniform,150,13878,0.4876028895378113,0.3396810293197632,0.32480382919311523,0.4140625,0.03125,0.15104166666666666
7,4.0,uniform,200,18504,0.5829706192016602,0.44128572940826416,0.38987410068511963,0.6796875,0.125,0.2265625
7,4.0,uniform,250,23130,0.6066529750823975,0.47744789719581604,0.4148172438144684,0.7890625,0.375,0.2630208333333333
7,4.0,uniform,300,27756,0.6243915557861328,0.48176705837249756,0.4224272668361664,0.8046875,0.34375,0.2734375
7,4.0,uniform,350,32382,0.6332353353500366,0.49479159712791443,0.4315633773803711,0.828125,0.4375,0.2916666666666667
7,4.0,uniform,400,37008,0.6394631862640381,0.5133751630783081,0.4369271695613861,0.890625,0.625,0.2916666666666667
7,4.0,uniform,450,41634,0.6456801891326904,0.514614462852478,0.4367448091506958,0.8828125,0.625,0.28125
7,4.0,uniform,500,46260,0.6391333341598511,0.506178617477417,0.4309583604335785,0.8515625,0.5,0.2890625
7,4.0,uniform,550,50886,0.6346620321273804,0.49197298288345337,0.43151846528053284,0.8515625,0.53125,0.2786458333333333
7,4.0,uniform,600,55512,0.638853132724762,0.4971766471862793,0.4308199882507324,0.8359375,0.46875,0.28125
7,4.0,late,0,0,0.12818992137908936,0.12741798162460327,0.125484898686409,0.0,0.0,0.0
7,4.0,late,50,0,0.14323242008686066,0.12058468163013458,0.15041524171829224,0.0,0.0,0.0026041666666666665
7,4.0,late,100,0,0.22247284650802612,0.15072806179523468,0.23458053171634674,0.0546875,0.0,0.046875
7,4.0,late,150,0,0.3553447723388672,0.23218294978141785,0.3683941662311554,0.1875,0.0,0.19791666666666666
7,4.0,late,200,0,0.4465900957584381,0.2955397963523865,0.4471931755542755,0.328125,0.0,0.328125
7,4.0,late,250,0,0.48639729619026184,0.3413727879524231,0.4854429066181183,0.421875,0.03125,0.4192708333333333
7,4.0,late,300,0,0.49648621678352356,0.35456383228302,0.4961344301700592,0.421875,0.0,0.4140625
7,4.0,late,350,0,0.492321640253067,0.34466201066970825,0.49842023849487305,0.40625,0.0,0.4375
7,4.0,late,400,4312,0.6249514818191528,0.4678582549095154,0.4613286554813385,0.7421875,0.28125,0.3333333333333333
7,4.0,late,450,17112,0.7004897594451904,0.5641820430755615,0.256512850522995,0.9765625,0.90625,0.0
7,4.0,late,500,29912,0.7115375995635986,0.5744216442108154,0.18452207744121552,0.984375,0.9375,0.0
7,4.0,late,550,42712,0.723599910736084,0.5997384190559387,0.15430118143558502,0.9765625,0.90625,0.0
7,4.0,late,600,55512,0.7280744314193726,0.6045507192611694,0.13988608121871948,0.9921875,0.96875,0.0
7,5.0,early,0,0,0.12818992137908936,0.12741798162460327,0.125484898686409,0.0,0.0,0.0
7,5.0,early,50,12800,0.17590279877185822,0.1508713960647583,0.1261308640241623,0.0078125,0.0,0.0
7,5.0,early,100,25600,0.2816823720932007,0.21988824009895325,0.12562020123004913,0.046875,0.0,0.0
7,5.0,early,150,38400,0.42961037158966064,0.3403150141239166,0.12516118586063385,0.2265625,0.0,0.0
7,5.0,early,200,51200,0.4993104934692383,0.4080154299736023,0.12490715831518173,0.4609375,0.03125,0.0
7,5.0,early,250,55512,0.33032843470573425,0.2791552245616913,0.22895698249340057,0.0,0.0,0.0
7,5.0,early,300,55512,0.279857873916626,0.23505666851997375,0.35378551483154297,0.0,0.0,0.140625
7,5.0,early,350,55512,0.2592046856880188,0.2144174575805664,0.38415083289146423,0.0,0.0,0.18229166666666666
7,5.0,early,400,55512,0.25705403089523315,0.20956659317016602,0.3804987967014313,0.0,0.0,0.18229166666666666
7,5.0,early,450,55512,0.26563864946365356,0.20980459451675415,0.376659631729126,0.0,0.0,0.17447916666666666
7,5.0,early,500,55512,0.26903319358825684,0.2140672206878662,0.37343060970306396,0.0,0.0,0.16666666666666666
7,5.0,early,550,55512,0.27181583642959595,0.21188248693943024,0.3659426271915436,0.0,0.0,0.15625
7,5.0,early,600,55512,0.27140629291534424,0.21162912249565125,0.3596409559249878,0.0,0.0,0.15625
7,5.0,uniform,0,0,0.12818992137908936,0.12741798162460327,0.125484898686409,0.0,0.0,0.0
7,5.0,uniform,50,4626,0.15270976722240448,0.13123789429664612,0.13844360411167145,0.0,0.0,0.0
7,5.0,uniform,100,9252,0.24515080451965332,0.18537378311157227,0.1896466165781021,0.0390625,0.0,0.0078125
7,5.0,uniform,150,13878,0.40361350774765015,0.29102566838264465,0.27941474318504333,0.203125,0.0,0.0625
7,5.0,uniform,200,18504,0.47607314586639404,0.3563310503959656,0.3236238956451416,0.3828125,0.0,0.109375
7,5.0,uniform,250,23130,0.4828375577926636,0.37015581130981445,0.33204737305641174,0.3984375,0.0,0.11197916666666667
7,5.0,uniform,300,27756,0.4848092198371887,0.360538125038147,0.32713720202445984,0.421875,0.0,0.10677083333333333
7,5.0,uniform,350,32382,0.4757387042045593,0.3564571738243103,0.32338640093803406,0.3671875,0.0,0.1015625
7,5.0,uniform,400,37008,0.46811234951019287,0.3598577380180359,0.31950077414512634,0.3671875,0.0,0.1015625
7,5.0,uniform,450,41634,0.46891409158706665,0.3574514389038086,0.3173947334289551,0.359375,0.0,0.109375
7,5.0,uniform,500,46260,0.46641454100608826,0.3539874255657196,0.3160257637500763,0.3359375,0.03125,0.10416666666666667
7,5.0,uniform,550,50886,0.46374547481536865,0.34467172622680664,0.317839115858078,0.3515625,0.0,0.1015625
7,5.0,uniform,600,55512,0.4672439694404602,0.34871870279312134,0.31752365827560425,0.359375,0.0,0.1015625
7,5.0,late,0,0,0.12818992137908936,0.12741798162460327,0.125484898686409,0.0,0.0,0.0
7,5.0,late,50,0,0.1383775770664215,0.1222219318151474,0.14333133399486542,0.0,0.0,0.0
7,5.0,late,100,0,0.1967085599899292,0.14798253774642944,0.2050679326057434,0.0078125,0.0,0.020833333333333332
7,5.0,late,150,0,0.30078592896461487,0.21260890364646912,0.30905672907829285,0.078125,0.0,0.0703125
7,5.0,late,200,0,0.36403021216392517,0.25206220149993896,0.3622611463069916,0.1328125,0.0,0.1484375
7,5.0,late,250,0,0.3823976516723633,0.2746660113334656,0.38112661242485046,0.15625,0.0,0.1640625
7,5.0,late,300,0,0.3817734122276306,0.27515682578086853,0.3823215067386627,0.15625,0.0,0.18489583333333334
7,5.0,late,350,0,0.37236154079437256,0.2634143531322479,0.37865880131721497,0.15625,0.0,0.1796875
7,5.0,late,400,4312,0.48275047540664673,0.34851816296577454,0.33830270171165466,0.3515625,0.0,0.1015625
7,5.0,late,450,17112,0.5790573954582214,0.4443865120410919,0.19937653839588165,0.6796875,0.125,0.0
7,5.0,late,500,29912,0.5849887728691101,0.4508970379829407,0.1552553027868271,0.734375,0.1875,0.0
7,5.0,late,550,42712,0.5914280414581299,0.4693600535392761,0.13823752105236053,0.7890625,0.40625,0.0
7,5.0,late,600,55512,0.5910159945487976,0.4675612449645996,0.13089796900749207,0.78125,0.3125,0.0
8,0.0,early,0,0,0.12651336193084717,0.12617766857147217,0.12554579973220825,0.0,0.0,0.0
8,0.0,early,50,12800,0.34157270193099976,0.2092462033033371,0.1268550008535385,0.2265625,0.03125,0.013020833333333334
8,0.0,early,100,25600,0.6786461472511292,0.4843716025352478,0.12429717183113098,0.734375,0.46875,0.057291666666666664
8,0.0,early,150,38400,0.88411945104599,0.76693195104599,0.12194234132766724,0.953125,0.84375,0.0625
8,0.0,early,200,51200,0.9579083919525146,0.9139699935913086,0.12381288409233093,1.0,1.0,0.078125
8,0.0,early,250,55512,0.7388077974319458,0.639965295791626,0.2782732844352722,0.8125,0.71875,0.22135416666666666
8,0.0,early,300,55512,0.7875030636787415,0.6531511545181274,0.47870731353759766,0.890625,0.75,0.4713541666666667
8,0.0,early,350,55512,0.8573611974716187,0.7363613843917847,0.6300026178359985,0.9453125,0.875,0.6848958333333334
8,0.0,early,400,55512,0.9108466506004333,0.8258448839187622,0.7427094578742981,0.9765625,0.9375,0.8020833333333334
8,0.0,early,450,55512,0.936700165271759,0.8714461326599121,0.8225118517875671,0.984375,0.96875,0.8854166666666666
8,0.0,early,500,55512,0.9538244605064392,0.9039599895477295,0.8789384365081787,0.9921875,0.96875,0.9427083333333334
8,0.0,early,550,55512,0.9667317867279053,0.9291580319404602,0.9158326983451843,1.0,1.0,0.9609375
8,0.0,early,600,55512,0.9746732711791992,0.9471923112869263,0.941378116607666,1.0,1.0,0.984375
8,0.0,uniform,0,0,0.12651336193084717,0.12617766857147217,0.12554579973220825,0.0,0.0,0.0
8,0.0,uniform,50,4626,0.2811982333660126,0.1686042845249176,0.18561851978302002,0.171875,0.0,0.0703125
8,0.0,uniform,100,9252,0.4944312870502472,0.3062870502471924,0.30982252955436707,0.4921875,0.21875,0.22135416666666666
8,0.0,uniform,150,13878,0.6842724680900574,0.4716936945915222,0.4519275724887848,0.7265625,0.40625,0.453125
8,0.0,uniform,200,18504,0.8257207274436951,0.6645060777664185,0.5741223692893982,0.90625,0.78125,0.625
8,0.0,uniform,250,23130,0.909487247467041,0.8039050102233887,0.6800508499145508,0.9765625,0.90625,0.7473958333333334
8,0.0,uniform,300,27756,0.948341965675354,0.8832823038101196,0.7554824352264404,0.9921875,0.96875,0.8125
8,0.0,uniform,350,32382,0.9669731259346008,0.9285459518432617,0.8149349093437195,1.0,1.0,0.8515625
8,0.0,uniform,400,37008,0.9786510467529297,0.9548293352127075,0.8629470467567444,1.0,1.0,0.9114583333333334
8,0.0,uniform,450,41634,0.9855140447616577,0.9711209535598755,0.900245726108551,1.0,1.0,0.9453125
8,0.0,uniform,500,46260,0.9901441335678101,0.9799476861953735,0.9259666800498962,1.0,1.0,0.96875
8,0.0,uniform,550,50886,0.9926853179931641,0.9856106042861938,0.9459483027458191,1.0,1.0,0.9817708333333334
8,0.0,uniform,600,55512,0.9944071769714355,0.9891256093978882,0.9586834907531738,1.0,1.0,0.9895833333333334
8,0.0,late,0,0,0.12651336193084717,0.12617766857147217,0.12554579973220825,0.0,0.0,0.0
8,0.0,late,50,0,0.21006834506988525,0.13953080773353577,0.20525597035884857,0.078125,0.0,0.08072916666666667
8,0.0,late,100,0,0.34503889083862305,0.17508497834205627,0.36642932891845703,0.296875,0.0625,0.3020833333333333
8,0.0,late,150,0,0.4923984408378601,0.28333550691604614,0.5200334191322327,0.4765625,0.1875,0.5338541666666666
8,0.0,late,200,0,0.6380779147148132,0.42350417375564575,0.6558850407600403,0.6484375,0.375,0.7109375
8,0.0,late,250,0,0.7486664056777954,0.5648565888404846,0.7599589228630066,0.828125,0.625,0.8125
8,0.0,late,300,0,0.8364483714103699,0.6946107149124146,0.8389720916748047,0.90625,0.75,0.8958333333333334
8,0.0,late,350,0,0.8938127756118774,0.788048505783081,0.8922340273857117,0.9609375,0.875,0.9427083333333334
8,0.0,late,400,4312,0.9521618485450745,0.9002575278282166,0.9219419360160828,1.0,1.0,0.9661458333333334
8,0.0,late,450,17112,0.9854499101638794,0.9685121774673462,0.9210874438285828,1.0,1.0,0.96875
8,0.0,late,500,29912,0.9915720224380493,0.9812458753585815,0.920497715473175,1.0,1.0,0.9661458333333334
8,0.0,late,550,42712,0.9941964745521545,0.987094521522522,0.9202718138694763,1.0,1.0,0.9661458333333334
8,0.0,late,600,55512,0.9957480430603027,0.9906103014945984,0.9200612902641296,1.0,1.0,0.9635416666666666
8,3.0,early,0,0,0.12651336193084717,0.12617766857147217,0.12554579973220825,0.0,0.0,0.0
8,3.0,early,50,12800,0.22524148225784302,0.1675111949443817,0.1258091777563095,0.0703125,0.0,0.0
8,3.0,early,100,25600,0.4361169934272766,0.3134656846523285,0.12417309731245041,0.3125,0.0625,0.0
8,3.0,early,150,38400,0.6350833177566528,0.4930335283279419,0.12403249740600586,0.8046875,0.53125,0.0
8,3.0,early,200,51200,0.7286220788955688,0.6157503128051758,0.12484916299581528,0.9765625,0.90625,0.0
8,3.0,early,250,55512,0.6887904405593872,0.593927800655365,0.341378778219223,0.9609375,0.875,0.16666666666666666
8,3.0,early,300,55512,0.6541930437088013,0.5543593168258667,0.5985000133514404,0.9453125,0.84375,0.6875
8,3.0,early,350,55512,0.6182786226272583,0.5021101832389832,0.6567581295967102,0.84375,0.46875,0.8645833333333334
8,3.0,early,400,55512,0.6244958639144897,0.5015063285827637,0.6766631603240967,0.828125,0.5,0.8567708333333334
8,3.0,early,450,55512,0.6219767928123474,0.4999925494194031,0.6839602589607239,0.8359375,0.5625,0.9192708333333334
8,3.0,early,500,55512,0.6208231449127197,0.49630823731422424,0.6886160969734192,0.78125,0.53125,0.9192708333333334
8,3.0,early,550,55512,0.6183561086654663,0.49531251192092896,0.6904543042182922,0.7890625,0.46875,0.9244791666666666
8,3.0,early,600,55512,0.6154316663742065,0.4847880005836487,0.6887223720550537,0.7890625,0.4375,0.8932291666666666
8,3.0,uniform,0,0,0.12651336193084717,0.12617766857147217,0.12554579973220825,0.0,0.0,0.0
8,3.0,uniform,50,4626,0.1929146647453308,0.14920318126678467,0.15221543610095978,0.0234375,0.0,0.005208333333333333
8,3.0,uniform,100,9252,0.36155611276626587,0.24715466797351837,0.24046938121318817,0.2265625,0.0,0.07291666666666667
8,3.0,uniform,150,13878,0.5713403224945068,0.4044736623764038,0.37167325615882874,0.6328125,0.28125,0.23697916666666666
8,3.0,uniform,200,18504,0.6918779611587524,0.5406469106674194,0.4652702808380127,0.90625,0.65625,0.3880208333333333
8,3.0,uniform,250,23130,0.7407036423683167,0.6060020923614502,0.5201566219329834,0.9609375,0.84375,0.5052083333333334
8,3.0,uniform,300,27756,0.761872410774231,0.6377242803573608,0.5472596287727356,1.0,1.0,0.5625
8,3.0,uniform,350,32382,0.7689424753189087,0.6584979295730591,0.5593648552894592,1.0,1.0,0.5755208333333334
8,3.0,uniform,400,37008,0.7788705825805664,0.6687084436416626,0.5685262084007263,1.0,1.0,0.5833333333333334
8,3.0,uniform,450,41634,0.7887367010116577,0.6720707416534424,0.5838377475738525,0.9921875,0.96875,0.6145833333333334
8,3.0,uniform,500,46260,0.7962706685066223,0.6951637268066406,0.5853932499885559,1.0,1.0,0.6458333333333334
8,3.0,uniform,550,50886,0.7989695072174072,0.6840084791183472,0.5876877903938293,1.0,1.0,0.6302083333333334
8,3.0,uniform,600,55512,0.8044493198394775,0.7029110193252563,0.592904269695282,0.9921875,0.96875,0.6588541666666666
8,3.0,late,0,0,0.12651336193084717,0.12617766857147217,0.12554579973220825,0.0,0.0,0.0
8,3.0,late,50,0,0.16436976194381714,0.13575658202171326,0.16116543114185333,0.0,0.0,0.018229166666666668
8,3.0,late,100,0,0.27043861150741577,0.1756233274936676,0.27155497670173645,0.0859375,0.0,0.09635416666666667
8,3.0,late,150,0,0.43031343817710876,0.28013014793395996,0.42610955238342285,0.3359375,0.0625,0.3255208333333333
8,3.0,late,200,0,0.5445188879966736,0.3771796226501465,0.5408462882041931,0.5859375,0.15625,0.5598958333333334
8,3.0,late,250,0,0.5981607437133789,0.4491780698299408,0.5966088771820068,0.6796875,0.1875,0.6744791666666666
8,3.0,late,300,0,0.628350019454956,0.48180973529815674,0.6346414089202881,0.7890625,0.4375,0.7838541666666666
8,3.0,late,350,0,0.6403013467788696,0.49715346097946167,0.6474014520645142,0.8046875,0.5,0.8229166666666666
8,3.0,late,400,4312,0.7688268423080444,0.6437398195266724,0.6247082352638245,1.0,1.0,0.7682291666666666
8,3.0,late,450,17112,0.8166782855987549,0.720512866973877,0.36872848868370056,1.0,1.0,0.109375
8,3.0,late,500,29912,0.8230511546134949,0.7184645533561707,0.24897998571395874,1.0,1.0,0.0
8,3.0,late,550,42712,0.8261020183563232,0.7247419357299805,0.19279952347278595,1.0,1.0,0.0
8,3.0,late,600,55512,0.8348289728164673,0.7415801286697388,0.16418373584747314,1.0,1.0,0.0
8,4.0,early,0,0,0.12651336193084717,0.12617766857147217,0.12554579973220825,0.0,0.0,0.0
8,4.0,early,50,12800,0.1974048912525177,0.15744765102863312,0.12570255994796753,0.03125,0.0,0.0
8,4.0,early,100,25600,0.3637617230415344,0.2701100707054138,0.12500913441181183,0.1796875,0.03125,0.0
8,4.0,early,150,38400,0.5356929302215576,0.41194090247154236,0.12494182586669922,0.609375,0.1875,0.0
8,4.0,early,200,51200,0.6167008280754089,0.5036977529525757,0.12510426342487335,0.8671875,0.5625,0.0
8,4.0,early,250,55512,0.49951624870300293,0.41681015491485596,0.28728529810905457,0.4453125,0.0625,0.0625
8,4.0,early,300,55512,0.45000582933425903,0.3627767562866211,0.48138871788978577,0.2578125,0.0,0.4036458333333333
8,4.0,early,350,55512,0.41537147760391235,0.3212803602218628,0.5141680836677551,0.203125,0.0,0.4583333333333333
8,4.0,early,400,55512,0.41641730070114136,0.3171204924583435,0.5193668007850647,0.2109375,0.0,0.4947916666666667
8,4.0,early,450,55512,0.41275325417518616,0.3131069540977478,0.5145689845085144,0.2421875,0.0,0.4635416666666667
8,4.0,early,500,55512,0.4123915433883667,0.30948585271835327,0.5132439732551575,0.203125,0.0,0.4713541666666667
8,4.0,early,550,55512,0.41011154651641846,0.3109162449836731,0.5111901164054871,0.21875,0.0,0.46875
8,4.0,early,600,55512,0.4072583019733429,0.3031439781188965,0.506941020488739,0.2421875,0.0,0.4348958333333333
8,4.0,uniform,0,0,0.12651336193084717,0.12617766857147217,0.12554579973220825,0.0,0.0,0.0
8,4.0,uniform,50,4626,0.17298582196235657,0.14410142600536346,0.14485186338424683,0.0,0.0,0.0
8,4.0,uniform,100,9252,0.3101784288883209,0.2253016084432602,0.21585798263549805,0.1015625,0.0,0.033854166666666664
8,4.0,uniform,150,13878,0.4947240948677063,0.35410594940185547,0.3271554112434387,0.4375,0.09375,0.14322916666666666
8,4.0,uniform,200,18504,0.5826698541641235,0.4426936209201813,0.38876041769981384,0.75,0.3125,0.21354166666666666
8,4.0,uniform,250,23130,0.614633321762085,0.4743573069572449,0.41679856181144714,0.828125,0.40625,0.2552083333333333
8,4.0,uniform,300,27756,0.6256395578384399,0.4858054220676422,0.4272383749485016,0.828125,0.375,0.28125
8,4.0,uniform,350,32382,0.623444676399231,0.49302661418914795,0.42729172110557556,0.8046875,0.40625,0.2708333333333333
8,4.0,uniform,400,37008,0.6257635354995728,0.4928291440010071,0.4278402626514435,0.8125,0.46875,0.2890625
8,4.0,uniform,450,41634,0.6294347047805786,0.4871059060096741,0.4330280125141144,0.828125,0.4375,0.28125
8,4.0,uniform,500,46260,0.6326644420623779,0.5058541297912598,0.43019139766693115,0.84375,0.4375,0.2786458333333333
8,4.0,uniform,550,50886,0.6301913261413574,0.4854360818862915,0.42704057693481445,0.8125,0.375,0.2630208333333333
8,4.0,uniform,600,55512,0.6295851469039917,0.4999164640903473,0.427232027053833,0.8515625,0.5625,0.2708333333333333
8,4.0,late,0,0,0.12651336193084717,0.12617766857147217,0.12554579973220825,0.0,0.0,0.0
8,4.0,late,50,0,0.15406982600688934,0.1341584324836731,0.15123306214809418,0.0,0.0,0.0026041666666666665
8,4.0,late,100,0,0.2375333309173584,0.17031218111515045,0.237721249461174,0.046875,0.0,0.0390625
8,4.0,late,150,0,0.3682470917701721,0.2502151429653168,0.36312031745910645,0.1875,0.0,0.16927083333333334
8,4.0,late,200,0,0.44515031576156616,0.30728650093078613,0.44297584891319275,0.328125,0.03125,0.3020833333333333
8,4.0,late,250,0,0.47316572070121765,0.3416072726249695,0.47470688819885254,0.359375,0.0,0.3697916666666667
8,4.0,late,300,0,0.48611539602279663,0.351487934589386,0.495229035615921,0.390625,0.0,0.4375
8,4.0,late,350,0,0.4873688817024231,0.3536876440048218,0.49700069427490234,0.390625,0.03125,0.4140625
8,4.0,late,400,4312,0.6147745251655579,0.46946728229522705,0.458045095205307,0.71875,0.21875,0.3177083333333333
8,4.0,late,450,17112,0.6916438341140747,0.5693677067756653,0.2548949420452118,0.9765625,0.90625,0.0
8,4.0,late,500,29912,0.6997165679931641,0.5674103498458862,0.1834162026643753,0.984375,0.9375,0.0
8,4.0,late,550,42712,0.7026238441467285,0.5741456747055054,0.15375976264476776,0.9765625,0.90625,0.0
8,4.0,late,600,55512,0.7140978574752808,0.5951232314109802,0.13985301554203033,0.9921875,0.96875,0.0
8,5.0,early,0,0,0.12651336193084717,0.12617766857147217,0.12554579973220825,0.0,0.0,0.0
8,5.0,early,50,12800,0.17617560923099518,0.14936819672584534,0.1255766749382019,0.0,0.0,0.0
8,5.0,early,100,25600,0.2947579026222229,0.23100332915782928,0.12523283064365387,0.0546875,0.0,0.0
8,5.0,early,150,38400,0.4297938942909241,0.33717525005340576,0.12501096725463867,0.2109375,0.0,0.0
8,5.0,early,200,51200,0.4899120330810547,0.3952728509902954,0.1249501034617424,0.3828125,0.0,0.0
8,5.0,early,250,55512,0.3367158770561218,0.2867435812950134,0.23523418605327606,0.0078125,0.0,0.0
8,5.0,early,300,55512,0.29011863470077515,0.2423471212387085,0.35877418518066406,0.0,0.0,0.15625
8,5.0,early,350,55512,0.2759091258049011,0.2239110916852951,0.3877466917037964,0.0,0.0,0.19010416666666666
8,5.0,early,400,55512,0.27949783205986023,0.2256719172000885,0.39049801230430603,0.0,0.0,0.1953125
8,5.0,early,450,55512,0.27867603302001953,0.22564169764518738,0.38494959473609924,0.0,0.0,0.17708333333333334
8,5.0,early,500,55512,0.28006044030189514,0.22461900115013123,0.3828848600387573,0.0078125,0.0,0.18229166666666666
8,5.0,early,550,55512,0.2788907289505005,0.22704461216926575,0.3790280520915985,0.0,0.0,0.1796875
8,5.0,early,600,55512,0.27667683362960815,0.22265246510505676,0.370842307806015,0.0,0.0,0.15625
8,5.0,uniform,0,0,0.12651336193084717,0.12617766857147217,0.12554579973220825,0.0,0.0,0.0
8,5.0,uniform,50,4626,0.15862363576889038,0.13972924649715424,0.13936835527420044,0.0,0.0,0.0
8,5.0,uniform,100,9252,0.25636279582977295,0.20040541887283325,0.19114363193511963,0.0390625,0.0,0.005208333333333333
8,5.0,uniform,150,13878,0.4128122925758362,0.303032785654068,0.28334131836891174,0.2109375,0.0,0.06770833333333333
8,5.0,uniform,200,18504,0.4782218635082245,0.3611489236354828,0.324798583984375,0.359375,0.0,0.11197916666666667
8,5.0,uniform,250,23130,0.4885161519050598,0.36726242303848267,0.3328534662723541,0.40625,0.0,0.1171875
8,5.0,uniform,300,27756,0.48172926902770996,0.3599664270877838,0.32965704798698425,0.40625,0.0,0.11197916666666667
8,5.0,uniform,350,32382,0.468325138092041,0.35540521144866943,0.32206159830093384,0.3671875,0.0,0.109375
8,5.0,uniform,400,37008,0.4600721001625061,0.3485519587993622,0.317087858915329,0.3671875,0.0,0.11197916666666667
8,5.0,uniform,450,41634,0.4586024582386017,0.3412882089614868,0.31876039505004883,0.359375,0.0,0.09895833333333333
8,5.0,uniform,500,46260,0.4632265269756317,0.35957491397857666,0.3196648061275482,0.34375,0.0,0.09895833333333333
8,5.0,uniform,550,50886,0.4660376310348511,0.348560094833374,0.32104095816612244,0.3359375,0.0,0.10416666666666667
8,5.0,uniform,600,55512,0.4698835611343384,0.36486756801605225,0.3248702585697174,0.34375,0.0,0.10677083333333333
8,5.0,late,0,0,0.12651336193084717,0.12617766857147217,0.12554579973220825,0.0,0.0,0.0
8,5.0,late,50,0,0.14622753858566284,0.13251814246177673,0.14380080997943878,0.0,0.0,0.0
8,5.0,late,100,0,0.20654848217964172,0.16188392043113708,0.20656977593898773,0.0,0.0,0.020833333333333332
8,5.0,late,150,0,0.30489251017570496,0.2209649682044983,0.3011239171028137,0.046875,0.0,0.0625
8,5.0,late,200,0,0.3530717194080353,0.25314995646476746,0.35308966040611267,0.1171875,0.0,0.13020833333333334
8,5.0,late,250,0,0.3665410578250885,0.26951295137405396,0.3696589767932892,0.140625,0.0,0.15625
8,5.0,late,300,0,0.3684026896953583,0.26960915327072144,0.3764946758747101,0.15625,0.0,0.16927083333333334
8,5.0,late,350,0,0.3663836121559143,0.2691844701766968,0.37463998794555664,0.15625,0.0,0.16927083333333334
8,5.0,late,400,4312,0.47894805669784546,0.3560800850391388,0.33747029304504395,0.3359375,0.0,0.1015625
8,5.0,late,450,17112,0.5837855935096741,0.46446657180786133,0.19914858043193817,0.6953125,0.1875,0.0
8,5.0,late,500,29912,0.5936360955238342,0.4655976891517639,0.15507753193378448,0.734375,0.125,0.0
8,5.0,late,550,42712,0.5914762020111084,0.4677550792694092,0.13804815709590912,0.7109375,0.1875,0.0
8,5.0,late,600,55512,0.5939949154853821,0.47828081250190735,0.13084913790225983,0.8046875,0.40625,0.0
9,0.0,early,0,0,0.12500321865081787,0.12396427989006042,0.12446355074644089,0.0,0.0,0.0
9,0.0,early,50,12800,0.29879921674728394,0.1550910472869873,0.12543995678424835,0.1875,0.03125,0.020833333333333332
9,0.0,early,100,25600,0.5991025567054749,0.36178749799728394,0.12683431804180145,0.640625,0.3125,0.06770833333333333
9,0.0,early,150,38400,0.8274691700935364,0.6400259137153625,0.1261332780122757,0.90625,0.6875,0.08333333333333333
9,0.0,early,200,51200,0.928919792175293,0.8341404795646667,0.12575764954090118,0.96875,0.875,0.09114583333333333
9,0.0,early,250,55512,0.7208172082901001,0.5570321083068848,0.2698405385017395,0.828125,0.625,0.22395833333333334
9,0.0,early,300,55512,0.7728766202926636,0.593791127204895,0.4582555294036865,0.8828125,0.6875,0.4296875
9,0.0,early,350,55512,0.8458964824676514,0.6724963784217834,0.6204383969306946,0.9375,0.75,0.6744791666666666
9,0.0,early,400,55512,0.8907245397567749,0.7496060132980347,0.7432317733764648,0.9609375,0.84375,0.8177083333333334
9,0.0,early,450,55512,0.927038848400116,0.8305535316467285,0.8301901817321777,0.984375,0.9375,0.9010416666666666
9,0.0,early,500,55512,0.9474026560783386,0.8749927878379822,0.8908707499504089,1.0,1.0,0.9713541666666666
9,0.0,early,550,55512,0.965434193611145,0.916053295135498,0.9255928993225098,1.0,1.0,0.9765625
9,0.0,early,600,55512,0.9744648337364197,0.9363507032394409,0.9475155472755432,1.0,1.0,0.9895833333333334
9,0.0,uniform,0,0,0.12500321865081787,0.12396427989006042,0.12446355074644089,0.0,0.0,0.0
9,0.0,uniform,50,4626,0.23246458172798157,0.1282111406326294,0.17458541691303253,0.1015625,0.0,0.0546875
9,0.0,uniform,100,9252,0.4548099935054779,0.2303888499736786,0.2797968089580536,0.4140625,0.0625,0.203125
9,0.0,uniform,150,13878,0.6638029217720032,0.39214983582496643,0.4059181213378906,0.71875,0.40625,0.3776041666666667
9,0.0,uniform,200,18504,0.7966185808181763,0.5446313619613647,0.5284197926521301,0.84375,0.53125,0.5286458333333334
9,0.0,uniform,250,23130,0.8837786912918091,0.7253296375274658,0.6303153038024902,0.9453125,0.78125,0.6822916666666666
9,0.0,uniform,300,27756,0.9318623542785645,0.8313092589378357,0.7176867127418518,0.9921875,0.96875,0.7838541666666666
9,0.0,uniform,350,32382,0.9588190913200378,0.8993543386459351,0.7898955345153809,0.9921875,0.96875,0.8541666666666666
9,0.0,uniform,400,37008,0.9727737903594971,0.9316320419311523,0.8467853665351868,1.0,1.0,0.9036458333333334
9,0.0,uniform,450,41634,0.9823926687240601,0.955570638179779,0.8922514319419861,1.0,1.0,0.9609375
9,0.0,uniform,500,46260,0.9880489110946655,0.9697316288948059,0.9222707152366638,1.0,1.0,0.9765625
9,0.0,uniform,550,50886,0.9911682605743408,0.9775277376174927,0.9429352879524231,1.0,1.0,0.9895833333333334
9,0.0,uniform,600,55512,0.9933812022209167,0.9831827878952026,0.95672208070755,1.0,1.0,0.9973958333333334
9,0.0,late,0,0,0.12500321865081787,0.12396427989006042,0.12446355074644089,0.0,0.0,0.0
9,0.0,late,50,0,0.17118453979492188,0.11193335056304932,0.1906377077102661,0.046875,0.0,0.059895833333333336
9,0.0,late,100,0,0.2981780469417572,0.14504601061344147,0.3221415579319,0.21875,0.03125,0.2526041666666667
9,0.0,late,150,0,0.44811809062957764,0.2038118541240692,0.4772879183292389,0.4453125,0.09375,0.4713541666666667
9,0.0,late,200,0,0.5914043188095093,0.29942387342453003,0.617482602596283,0.6328125,0.28125,0.6588541666666666
9,0.0,late,250,0,0.6932963132858276,0.40012577176094055,0.7334718108177185,0.71875,0.34375,0.7890625
9,0.0,late,300,0,0.7915418148040771,0.547027587890625,0.8197996020317078,0.84375,0.5625,0.8854166666666666
9,0.0,late,350,0,0.8600444793701172,0.6697633266448975,0.8788972496986389,0.9296875,0.78125,0.9427083333333334
9,0.0,late,400,4312,0.9336608648300171,0.8342642784118652,0.9083418846130371,0.9765625,0.90625,0.9557291666666666
9,0.0,late,450,17112,0.981616199016571,0.9558893442153931,0.9067088961601257,1.0,1.0,0.9505208333333334
9,0.0,late,500,29912,0.9895927309989929,0.974743127822876,0.9061732888221741,1.0,1.0,0.9479166666666666
9,0.0,late,550,42712,0.9930661916732788,0.9834660291671753,0.905631959438324,1.0,1.0,0.9453125
9,0.0,late,600,55512,0.9949448108673096,0.9880010485649109,0.9050795435905457,1.0,1.0,0.9453125
9,3.0,early,0,0,0.12500321865081787,0.12396427989006042,0.12446355074644089,0.0,0.0,0.0
9,3.0,early,50,12800,0.2089836299419403,0.1414794921875,0.12571407854557037,0.0625,0.0,0.0
9,3.0,early,100,25600,0.3872763514518738,0.2495916187763214,0.12722758948802948,0.234375,0.0625,0.0
9,3.0,early,150,38400,0.5987292528152466,0.43523818254470825,0.1266164779663086,0.7109375,0.34375,0.0
9,3.0,early,200,51200,0.7158982753753662,0.5839266777038574,0.12573061883449554,0.9375,0.8125,0.0
9,3.0,early,250,55512,0.6870052218437195,0.5730107426643372,0.34923896193504333,0.9375,0.8125,0.1875
9,3.0,early,300,55512,0.6536191701889038,0.544987678527832,0.609460711479187,0.9140625,0.71875,0.7109375
9,3.0,early,350,55512,0.6141152381896973,0.49880629777908325,0.6618013978004456,0.8359375,0.53125,0.8385416666666666
9,3.0,early,400,55512,0.6054551601409912,0.4736306667327881,0.6776485443115234,0.765625,0.3125,0.90625
9,3.0,early,450,55512,0.6006379127502441,0.4699614346027374,0.6827855110168457,0.734375,0.375,0.921875
9,3.0,early,500,55512,0.6044493913650513,0.4499789774417877,0.6861865520477295,0.734375,0.25,0.9166666666666666
9,3.0,early,550,55512,0.6137337684631348,0.4577113091945648,0.6854520440101624,0.7578125,0.28125,0.9166666666666666
9,3.0,early,600,55512,0.6112634539604187,0.45559051632881165,0.6863651275634766,0.6953125,0.1875,0.890625
9,3.0,uniform,0,0,0.12500321865081787,0.12396427989006042,0.12446355074644089,0.0,0.0,0.0
9,3.0,uniform,50,4626,0.1759045571088791,0.12711071968078613,0.14777493476867676,0.03125,0.0,0.0078125
9,3.0,uniform,100,9252,0.3279517889022827,0.19406576454639435,0.2257494330406189,0.1796875,0.0,0.0625
9,3.0,uniform,150,13878,0.5530744194984436,0.3635498881340027,0.356108158826828,0.59375,0.1875,0.24739583333333334
9,3.0,uniform,200,18504,0.6814265847206116,0.5111866593360901,0.4612657129764557,0.859375,0.53125,0.3880208333333333
9,3.0,uniform,250,23130,0.7365010380744934,0.6020321846008301,0.5159149765968323,0.96875,0.875,0.4557291666666667
9,3.0,uniform,300,27756,0.7557326555252075,0.639641523361206,0.5469800233840942,0.9765625,0.90625,0.5286458333333334
9,3.0,uniform,350,32382,0.763984203338623,0.649625301361084,0.5594837069511414,0.9921875,0.96875,0.5494791666666666
9,3.0,uniform,400,37008,0.7765417098999023,0.6478708386421204,0.5746466517448425,0.9921875,0.96875,0.6119791666666666
9,3.0,uniform,450,41634,0.7864469289779663,0.6653716564178467,0.5739158987998962,1.0,1.0,0.5833333333333334
9,3.0,uniform,500,46260,0.7908639907836914,0.6696231365203857,0.5770301222801208,1.0,1.0,0.6119791666666666
9,3.0,uniform,550,50886,0.7914109230041504,0.670318603515625,0.5789433121681213,1.0,1.0,0.609375
9,3.0,uniform,600,55512,0.8020896911621094,0.684910774230957,0.5848337411880493,1.0,1.0,0.6276041666666666
9,3.0,late,0,0,0.12500321865081787,0.12396427989006042,0.12446355074644089,0.0,0.0,0.0
9,3.0,late,50,0,0.14725106954574585,0.12144206464290619,0.15499019622802734,0.0,0.0,0.013020833333333334
9,3.0,late,100,0,0.23968102037906647,0.14910148084163666,0.24617059528827667,0.0703125,0.0,0.06510416666666667
9,3.0,late,150,0,0.3991358280181885,0.2349267601966858,0.40642818808555603,0.2890625,0.0,0.296875
9,3.0,late,200,0,0.5209446549415588,0.3359867334365845,0.5367804169654846,0.5078125,0.0625,0.5494791666666666
9,3.0,late,250,0,0.5761281251907349,0.39977961778640747,0.5997677445411682,0.625,0.15625,0.6901041666666666
9,3.0,late,300,0,0.6101160645484924,0.4378659129142761,0.6281031966209412,0.7109375,0.25,0.7864583333333334
9,3.0,late,350,0,0.6261561512947083,0.45975691080093384,0.6387466788291931,0.765625,0.28125,0.7916666666666666
9,3.0,late,400,4312,0.754138708114624,0.606823205947876,0.6136494874954224,0.984375,0.9375,0.7239583333333334
9,3.0,late,450,17112,0.8122162222862244,0.6996803283691406,0.3635989725589752,1.0,1.0,0.1015625
9,3.0,late,500,29912,0.8166356086730957,0.7147608995437622,0.24540846049785614,1.0,1.0,0.0
9,3.0,late,550,42712,0.8253424763679504,0.7192501425743103,0.19139115512371063,1.0,1.0,0.0
9,3.0,late,600,55512,0.8303853273391724,0.726595401763916,0.16340330243110657,1.0,1.0,0.0
9,4.0,early,0,0,0.12500321865081787,0.12396427989006042,0.12446355074644089,0.0,0.0,0.0
9,4.0,early,50,12800,0.1883256435394287,0.1395900398492813,0.12541703879833221,0.0234375,0.0,0.0
9,4.0,early,100,25600,0.3323611915111542,0.23176464438438416,0.12621469795703888,0.1484375,0.03125,0.0
9,4.0,early,150,38400,0.5134477615356445,0.38195472955703735,0.12582510709762573,0.5,0.125,0.0
9,4.0,early,200,51200,0.6112780570983887,0.4908769130706787,0.1254659742116928,0.796875,0.375,0.0
9,4.0,early,250,55512,0.50357586145401,0.41021057963371277,0.2953381836414337,0.484375,0.09375,0.0625
9,4.0,early,300,55512,0.45570242404937744,0.36665472388267517,0.49463018774986267,0.2734375,0.0,0.4375
9,4.0,early,350,55512,0.4198318123817444,0.3267696797847748,0.5242746472358704,0.1953125,0.0,0.4973958333333333
9,4.0,early,400,55512,0.40996411442756653,0.3067559599876404,0.5239240527153015,0.1953125,0.0,0.5
9,4.0,early,450,55512,0.4050362706184387,0.3034520149230957,0.520914614200592,0.2109375,0.0,0.4765625
9,4.0,early,500,55512,0.41045984625816345,0.2901917099952698,0.5210518836975098,0.2578125,0.0,0.4713541666666667
9,4.0,early,550,55512,0.4190540909767151,0.2993054687976837,0.5190092325210571,0.234375,0.0,0.4791666666666667
9,4.0,early,600,55512,0.42031899094581604,0.3003072142601013,0.5206834673881531,0.234375,0.0,0.4973958333333333
9,4.0,uniform,0,0,0.12500321865081787,0.12396427989006042,0.12446355074644089,0.0,0.0,0.0
9,4.0,uniform,50,4626,0.16294404864311218,0.12789176404476166,0.14162586629390717,0.015625,0.0,0.0026041666666666665
9,4.0,uniform,100,9252,0.283202588558197,0.18657174706459045,0.20441842079162598,0.09375,0.0,0.028645833333333332
9,4.0,uniform,150,13878,0.47675982117652893,0.32633712887763977,0.3140808939933777,0.4296875,0.09375,0.125
9,4.0,uniform,200,18504,0.5767541527748108,0.42544251680374146,0.3885115087032318,0.6875,0.1875,0.23177083333333334
9,4.0,uniform,250,23130,0.6129500865936279,0.4762832522392273,0.4154302775859833,0.7890625,0.34375,0.2604166666666667
9,4.0,uniform,300,27756,0.6201515197753906,0.4919644594192505,0.4273923337459564,0.8125,0.46875,0.28125
9,4.0,uniform,350,32382,0.6196876764297485,0.48821860551834106,0.4286386966705322,0.78125,0.46875,0.2786458333333333
9,4.0,uniform,400,37008,0.6284840106964111,0.47830188274383545,0.4363536834716797,0.796875,0.34375,0.3020833333333333
9,4.0,uniform,450,41634,0.6381864547729492,0.4943193197250366,0.4352852404117584,0.8125,0.34375,0.2890625
9,4.0,uniform,500,46260,0.6417229175567627,0.4972984194755554,0.43819737434387207,0.8515625,0.46875,0.2994791666666667
9,4.0,uniform,550,50886,0.638258159160614,0.4954003095626831,0.43884244561195374,0.84375,0.46875,0.2916666666666667
9,4.0,uniform,600,55512,0.646140992641449,0.5047495365142822,0.4424045979976654,0.859375,0.53125,0.296875
9,4.0,late,0,0,0.12500321865081787,0.12396427989006042,0.12446355074644089,0.0,0.0,0.0
9,4.0,late,50,0,0.14199590682983398,0.1238841563463211,0.1470305472612381,0.0,0.0,0.010416666666666666
9,4.0,late,100,0,0.21621865034103394,0.15254980325698853,0.2212604284286499,0.03125,0.0,0.0390625
9,4.0,late,150,0,0.35247719287872314,0.22809338569641113,0.3564261496067047,0.1796875,0.0,0.1640625
9,4.0,late,200,0,0.4346861243247986,0.2905443608760834,0.4477345049381256,0.296875,0.0,0.3125
9,4.0,late,250,0,0.4610415995121002,0.31561434268951416,0.48144540190696716,0.359375,0.0,0.3854166666666667
9,4.0,late,300,0,0.4782950282096863,0.3305599093437195,0.4926043450832367,0.359375,0.03125,0.3880208333333333
9,4.0,late,350,0,0.4831659495830536,0.33684042096138,0.49399474263191223,0.3515625,0.0,0.4036458333333333
9,4.0,late,400,4312,0.6175532341003418,0.456634521484375,0.4581031799316406,0.734375,0.25,0.3333333333333333
9,4.0,late,450,17112,0.7025728821754456,0.5677714347839355,0.2558206021785736,0.9609375,0.84375,0.0
9,4.0,late,500,29912,0.7078707218170166,0.5868005752563477,0.18394219875335693,0.9765625,0.90625,0.0
9,4.0,late,550,42712,0.7155566215515137,0.5881063938140869,0.15431325137615204,0.9921875,0.96875,0.0
9,4.0,late,600,55512,0.7192740440368652,0.5935509204864502,0.14012907445430756,0.984375,0.9375,0.0
9,5.0,early,0,0,0.12500321865081787,0.12396427989006042,0.12446355074644089,0.0,0.0,0.0
9,5.0,early,50,12800,0.17228403687477112,0.1379566788673401,0.12519623339176178,0.015625,0.0,0.0
9,5.0,early,100,25600,0.2776981592178345,0.21139155328273773,0.1256060004234314,0.0625,0.0,0.0
9,5.0,early,150,38400,0.417544960975647,0.3200664222240448,0.12551669776439667,0.2109375,0.0,0.0
9,5.0,early,200,51200,0.49434566497802734,0.3917897343635559,0.12535451352596283,0.4453125,0.0,0.0
9,5.0,early,250,55512,0.3433256149291992,0.2841618061065674,0.2402770072221756,0.0234375,0.0,0.0026041666666666665
9,5.0,early,300,55512,0.2932673990726471,0.24453559517860413,0.3668598234653473,0.0,0.0,0.15364583333333334
9,5.0,early,350,55512,0.2709004282951355,0.22259843349456787,0.38890540599823,0.0,0.0,0.18229166666666666
9,5.0,early,400,55512,0.26521360874176025,0.21261188387870789,0.38387131690979004,0.0,0.0,0.16927083333333334
9,5.0,early,450,55512,0.2638894021511078,0.21226608753204346,0.3783911168575287,0.0,0.0,0.1796875
9,5.0,early,500,55512,0.2699096202850342,0.2059861123561859,0.3754350244998932,0.0078125,0.0,0.17447916666666666
9,5.0,early,550,55512,0.277804970741272,0.2131853699684143,0.37390458583831787,0.0078125,0.0,0.16927083333333334
9,5.0,early,600,55512,0.28196990489959717,0.21550264954566956,0.3764582574367523,0.0078125,0.0,0.16666666666666666
9,5.0,uniform,0,0,0.12500321865081787,0.12396427989006042,0.12446355074644089,0.0,0.0,0.0
9,5.0,uniform,50,4626,0.15272051095962524,0.12836265563964844,0.1370270699262619,0.0,0.0,0.0
9,5.0,uniform,100,9252,0.2401934266090393,0.1765478551387787,0.18391108512878418,0.03125,0.0,0.010416666666666666
9,5.0,uniform,150,13878,0.38763538002967834,0.27987149357795715,0.2682168483734131,0.1875,0.0,0.052083333333333336
9,5.0,uniform,200,18504,0.4653501510620117,0.3431486189365387,0.31956228613853455,0.34375,0.0,0.09635416666666667
9,5.0,uniform,250,23130,0.48500359058380127,0.3690418004989624,0.331017404794693,0.359375,0.0,0.11197916666666667
9,5.0,uniform,300,27756,0.4845169186592102,0.37410563230514526,0.3354698121547699,0.375,0.0,0.11197916666666667
9,5.0,uniform,350,32382,0.4805259704589844,0.36757802963256836,0.3349398076534271,0.3984375,0.0,0.1171875
9,5.0,uniform,400,37008,0.4817473292350769,0.3542066812515259,0.3367386758327484,0.4140625,0.0,0.12239583333333333
9,5.0,uniform,450,41634,0.4831462502479553,0.3606213927268982,0.33115920424461365,0.375,0.0,0.109375
9,5.0,uniform,500,46260,0.4789929687976837,0.3566814661026001,0.3283219039440155,0.390625,0.0,0.10677083333333333
9,5.0,uniform,550,50886,0.4717123210430145,0.35117238759994507,0.32568085193634033,0.3515625,0.0,0.09895833333333333
9,5.0,uniform,600,55512,0.471729040145874,0.35334473848342896,0.32413214445114136,0.359375,0.0,0.09895833333333333
9,5.0,late,0,0,0.12500321865081787,0.12396427989006042,0.12446355074644089,0.0,0.0,0.0
9,5.0,late,50,0,0.13794921338558197,0.12545369565486908,0.1409313827753067,0.0,0.0,0.0
9,5.0,late,100,0,0.19199605286121368,0.1507226824760437,0.19556574523448944,0.0,0.0,0.018229166666666668
9,5.0,late,150,0,0.2954651117324829,0.20929789543151855,0.2984200716018677,0.0546875,0.0,0.07291666666666667
9,5.0,late,200,0,0.34941473603248596,0.2457396388053894,0.35969027876853943,0.1484375,0.0,0.15104166666666666
9,5.0,late,250,0,0.3609716296195984,0.2528194189071655,0.37710967659950256,0.1640625,0.0,0.18489583333333334
9,5.0,late,300,0,0.3672589659690857,0.2565140724182129,0.3778475522994995,0.1875,0.0,0.17447916666666666
9,5.0,late,350,0,0.36317405104637146,0.2564566135406494,0.3720429837703705,0.1640625,0.0,0.16927083333333334
9,5.0,late,400,4312,0.47646915912628174,0.3392871618270874,0.33221617341041565,0.3671875,0.0,0.10677083333333333
9,5.0,late,450,17112,0.5887383222579956,0.4550819993019104,0.19682466983795166,0.734375,0.1875,0.0
9,5.0,late,500,29912,0.5959560871124268,0.47813355922698975,0.15426896512508392,0.765625,0.28125,0.0
9,5.0,late,550,42712,0.5989179015159607,0.4741361141204834,0.13782745599746704,0.796875,0.28125,0.0
9,5.0,late,600,55512,0.597449779510498,0.47355443239212036,0.13073408603668213,0.765625,0.28125,0.0


==> anc/experimental_evidence/conditional_tinylm/schedule_coupling_experiment.py <==
#!/usr/bin/env python3
"""Matched replay-schedule experiment for R-F temporal coupling.

For each seed, every schedule uses:
  * the same model initialization,
  * the same exact multiset of base and replay samples,
  * the same number of optimizer steps,
  * the same weight decay within a decay condition.

Only the positions of the extra focal replay samples differ: early, uniformly
interleaved, or late.  The no-decay condition measures ordinary optimization
order effects.  The primary coupling contrast subtracts that baseline:

    [(late - early) at decay d] - [(late - early) at decay 0].

This is a controlled test of whether persistent forgetting changes the value of
the same reinforcement events as a function of when they occur.
"""

from __future__ import annotations

import hashlib
import json
import math
import platform
import random
import sys
from dataclasses import asdict, dataclass
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import sklearn
import torch
import torch.nn as nn

from conditional_phase_diagram import (
    ConditionalTinyLM,
    ExperimentConfig,
    build_distribution,
    seed_everything,
)


ROOT = Path(__file__).resolve().parent
RESULTS = ROOT / "results" / "schedule_coupling"
FIGURES = ROOT / "figures" / "schedule_coupling"


@dataclass(frozen=True)
class ScheduleConfig:
    n_ranks: int = 64
    n_labels: int = 8
    zipf_beta: float = 1.15
    embedding_dim: int = 24
    hidden_dim: int = 48
    batch_size: int = 256
    steps: int = 600
    learning_rate: float = 3e-3
    replay_multiplier: float = 4.0
    decays: tuple[float, ...] = (0.0, 3.0, 4.0, 5.0)
    schedules: tuple[str, ...] = ("early", "uniform", "late")
    seeds: tuple[int, ...] = tuple(range(10))
    checkpoint_interval: int = 50
    retention_probability: float = 0.5
    tail_fraction: float = 0.25
    bootstrap_replicates: int = 5000
    bootstrap_seed: int = 20260729
    torch_threads: int = 4

    @property
    def vocab_size(self) -> int:
        return self.n_ranks * self.n_labels

    @property
    def total_samples(self) -> int:
        return self.steps * self.batch_size

    def base_config(self) -> ExperimentConfig:
        return ExperimentConfig(
            n_ranks=self.n_ranks,
            n_labels=self.n_labels,
            zipf_beta=self.zipf_beta,
            embedding_dim=self.embedding_dim,
            hidden_dim=self.hidden_dim,
            batch_size=self.batch_size,
            steps=self.steps,
            learning_rate=self.learning_rate,
            decays=self.decays,
            replay_multipliers=(1.0, self.replay_multiplier),
            seeds=self.seeds,
            tail_fraction=self.tail_fraction,
            retention_probability=self.retention_probability,
            torch_threads=self.torch_threads,
        )


def replay_mixture_fraction(focal_mass: float, multiplier: float) -> float:
    """Mixture fraction giving the same distribution as focal reweighting."""

    normalizer = 1.0 + (multiplier - 1.0) * focal_mass
    target_focal_mass = multiplier * focal_mass / normalizer
    fraction = (target_focal_mass - focal_mass) / (1.0 - focal_mass)
    if not 0.0 <= fraction < 1.0:
        raise ValueError("Invalid replay mixture fraction")
    return float(fraction)


def uniform_positions(total: int, count: int) -> np.ndarray:
    """Return exactly count approximately equally spaced integer positions."""

    positions = np.floor((np.arange(count) + 0.5) * total / count).astype(int)
    if len(np.unique(positions)) != count:
        raise RuntimeError("Uniform replay positions were not unique")
    return positions


def arrange_sources(
    base_samples: np.ndarray,
    replay_samples: np.ndarray,
    schedule: str,
) -> tuple[np.ndarray, np.ndarray]:
    total = len(base_samples) + len(replay_samples)
    source_is_replay = np.zeros(total, dtype=bool)
    if schedule == "early":
        source_is_replay[: len(replay_samples)] = True
    elif schedule == "late":
        source_is_replay[-len(replay_samples) :] = True
    elif schedule == "uniform":
        source_is_replay[uniform_positions(total, len(replay_samples))] = True
    else:
        raise ValueError(schedule)

    sequence = np.empty(total, dtype=np.int64)
    sequence[source_is_replay] = replay_samples
    sequence[~source_is_replay] = base_samples
    return sequence, source_is_replay


def sequence_digest(sequence: np.ndarray) -> str:
    return hashlib.sha256(sequence.astype("<i8", copy=False).tobytes()).hexdigest()


def build_matched_sequences(
    cfg: ScheduleConfig, seed: int
) -> tuple[dict[str, np.ndarray], dict[str, np.ndarray], pd.DataFrame, dict[str, object]]:
    base_cfg = cfg.base_config()
    base_support, _, rank_ids, labels, focal = build_distribution(base_cfg, 1.0)
    focal_mass = float(base_support[focal].sum())
    replay_fraction = replay_mixture_fraction(
        focal_mass, cfg.replay_multiplier
    )
    replay_count = int(round(cfg.total_samples * replay_fraction))
    base_count = cfg.total_samples - replay_count

    generator_base = torch.Generator().manual_seed(seed * 1_000_003 + 17)
    generator_replay = torch.Generator().manual_seed(seed * 1_000_003 + 31)
    base_samples = (
        torch.multinomial(
            torch.from_numpy(base_support).double(),
            base_count,
            replacement=True,
            generator=generator_base,
        )
        .numpy()
        .astype(np.int64)
    )
    focal_distribution = base_support * focal
    focal_distribution = focal_distribution / focal_distribution.sum()
    replay_samples = (
        torch.multinomial(
            torch.from_numpy(focal_distribution).double(),
            replay_count,
            replacement=True,
            generator=generator_replay,
        )
        .numpy()
        .astype(np.int64)
    )

    sequences: dict[str, np.ndarray] = {}
    sources: dict[str, np.ndarray] = {}
    count_rows: list[dict[str, int | str]] = []
    for schedule in cfg.schedules:
        sequence, source = arrange_sources(
            base_samples, replay_samples, schedule
        )
        sequences[schedule] = sequence
        sources[schedule] = source
        counts = np.bincount(sequence, minlength=cfg.vocab_size)
        replay_counts = np.bincount(
            sequence[source], minlength=cfg.vocab_size
        )
        for token_id in range(cfg.vocab_size):
            count_rows.append(
                {
                    "seed": seed,
                    "schedule": schedule,
                    "token_id": token_id,
                    "rank": int(rank_ids[token_id] + 1),
                    "label": int(labels[token_id]),
                    "focal": int(focal[token_id]),
                    "total_count": int(counts[token_id]),
                    "extra_replay_count": int(replay_counts[token_id]),
                }
            )

    reference_counts = np.bincount(
        sequences[cfg.schedules[0]], minlength=cfg.vocab_size
    )
    for schedule in cfg.schedules[1:]:
        np.testing.assert_array_equal(
            reference_counts,
            np.bincount(sequences[schedule], minlength=cfg.vocab_size),
        )
    metadata = {
        "seed": seed,
        "focal_base_mass": focal_mass,
        "nominal_replay_multiplier": cfg.replay_multiplier,
        "replay_mixture_fraction": replay_fraction,
        "base_sample_count": base_count,
        "extra_replay_sample_count": replay_count,
        "total_sample_count": cfg.total_samples,
        "multiset_count_digest": hashlib.sha256(
            reference_counts.astype("<i8", copy=False).tobytes()
        ).hexdigest(),
        "ordered_sequence_digests": {
            schedule: sequence_digest(sequence)
            for schedule, sequence in sequences.items()
        },
    }
    return sequences, sources, pd.DataFrame(count_rows), metadata


@torch.no_grad()
def evaluate_groups(
    model: ConditionalTinyLM,
    cfg: ScheduleConfig,
    focal: np.ndarray,
    rank_ids: np.ndarray,
    labels: np.ndarray,
) -> dict[str, float]:
    model.eval()
    token_ids = torch.arange(cfg.vocab_size)
    targets = torch.from_numpy(labels).long()
    probabilities = torch.softmax(model(token_ids), dim=-1)
    correct = probabilities[torch.arange(cfg.vocab_size), targets].cpu().numpy()
    retained = correct >= cfg.retention_probability
    tail_start = math.floor(cfg.n_ranks * (1.0 - cfg.tail_fraction)) + 1
    tail_focal = focal & ((rank_ids + 1) >= tail_start)
    background = ~focal
    return {
        "focal_correct_prob": float(correct[focal].mean()),
        "tail_focal_correct_prob": float(correct[tail_focal].mean()),
        "background_correct_prob": float(correct[background].mean()),
        "focal_retention_rate": float(retained[focal].mean()),
        "tail_focal_retention_rate": float(retained[tail_focal].mean()),
        "background_retention_rate": float(retained[background].mean()),
    }


@torch.no_grad()
def evaluate_tokens(
    model: ConditionalTinyLM,
    cfg: ScheduleConfig,
    focal: np.ndarray,
    rank_ids: np.ndarray,
    labels: np.ndarray,
    counts: np.ndarray,
    replay_counts: np.ndarray,
    decay: float,
    schedule: str,
    seed: int,
) -> pd.DataFrame:
    model.eval()
    token_ids = torch.arange(cfg.vocab_size)
    targets = torch.from_numpy(labels).long()
    logits = model(token_ids)
    probabilities = torch.softmax(logits, dim=-1)
    correct = probabilities[torch.arange(cfg.vocab_size), targets]
    predictions = logits.argmax(dim=-1)
    return pd.DataFrame(
        {
            "seed": seed,
            "weight_decay": decay,
            "schedule": schedule,
            "token_id": np.arange(cfg.vocab_size),
            "rank": rank_ids + 1,
            "label": labels,
            "focal": focal,
            "sample_count": counts,
            "extra_replay_count": replay_counts,
            "correct_prob": correct.cpu().numpy(),
            "top1_correct": predictions.eq(targets).cpu().numpy().astype(int),
            "retained": correct.ge(cfg.retention_probability)
            .cpu()
            .numpy()
            .astype(int),
        }
    )


def train_one(
    cfg: ScheduleConfig,
    decay: float,
    schedule: str,
    seed: int,
    sequence: np.ndarray,
    source_is_replay: np.ndarray,
) -> tuple[pd.DataFrame, pd.DataFrame]:
    seed_everything(seed)
    base_cfg = cfg.base_config()
    _, _, rank_ids, labels, focal = build_distribution(base_cfg, 1.0)
    model = ConditionalTinyLM(
        cfg.vocab_size,
        cfg.n_labels,
        cfg.embedding_dim,
        cfg.hidden_dim,
    )
    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=cfg.learning_rate,
        weight_decay=decay,
    )
    loss_fn = nn.CrossEntropyLoss()
    labels_tensor = torch.from_numpy(labels).long()
    sequence_tensor = torch.from_numpy(sequence).long()

    trajectory_rows: list[dict[str, float | int | str]] = []
    initial_metrics = evaluate_groups(
        model, cfg, focal, rank_ids, labels
    )
    trajectory_rows.append(
        {
            "seed": seed,
            "weight_decay": decay,
            "schedule": schedule,
            "step": 0,
            "cumulative_replay_samples": 0,
            **initial_metrics,
        }
    )

    model.train()
    cumulative_replay = 0
    for step in range(cfg.steps):
        start = step * cfg.batch_size
        stop = start + cfg.batch_size
        token_ids = sequence_tensor[start:stop]
        cumulative_replay += int(source_is_replay[start:stop].sum())
        targets = labels_tensor[token_ids]
        loss = loss_fn(model(token_ids), targets)
        optimizer.zero_grad(set_to_none=True)
        loss.backward()
        optimizer.step()
        if (
            (step + 1) % cfg.checkpoint_interval == 0
            or step + 1 == cfg.steps
        ):
            metrics = evaluate_groups(
                model, cfg, focal, rank_ids, labels
            )
            trajectory_rows.append(
                {
                    "seed": seed,
                    "weight_decay": decay,
                    "schedule": schedule,
                    "step": step + 1,
                    "cumulative_replay_samples": cumulative_replay,
                    **metrics,
                }
            )
            model.train()

    counts = np.bincount(sequence, minlength=cfg.vocab_size)
    replay_counts = np.bincount(
        sequence[source_is_replay], minlength=cfg.vocab_size
    )
    token_frame = evaluate_tokens(
        model,
        cfg,
        focal,
        rank_ids,
        labels,
        counts,
        replay_counts,
        decay,
        schedule,
        seed,
    )
    return token_frame, pd.DataFrame(trajectory_rows)


def paired_contrasts(
    run_summary: pd.DataFrame, cfg: ScheduleConfig
) -> tuple[pd.DataFrame, pd.DataFrame]:
    metrics = [
        "focal_correct_prob",
        "tail_focal_correct_prob",
        "background_correct_prob",
        "focal_retention_rate",
        "tail_focal_retention_rate",
        "background_retention_rate",
    ]
    rows: list[dict[str, float | int | str]] = []
    summary_rows: list[dict[str, float | str]] = []
    rng = np.random.default_rng(cfg.bootstrap_seed)

    for metric in metrics:
        pivot = run_summary.pivot(
            index=["seed", "weight_decay"],
            columns="schedule",
            values=metric,
        )
        pivot["late_minus_early"] = pivot["late"] - pivot["early"]
        pivot["uniform_minus_early"] = pivot["uniform"] - pivot["early"]
        pivot = pivot.reset_index()
        baseline = (
            pivot[pivot["weight_decay"] == 0]
            .set_index("seed")["late_minus_early"]
        )
        for _, row in pivot.iterrows():
            coupling = row["late_minus_early"] - baseline.loc[int(row["seed"])]
            rows.append(
                {
                    "seed": int(row["seed"]),
                    "weight_decay": float(row["weight_decay"]),
                    "metric": metric,
                    "late_minus_early": float(row["late_minus_early"]),
                    "uniform_minus_early": float(row["uniform_minus_early"]),
                    "coupling_contrast_vs_decay0": float(coupling),
                }
            )

        metric_rows = pd.DataFrame(
            [row for row in rows if row["metric"] == metric]
        )
        for decay in cfg.decays:
            values = metric_rows[
                metric_rows["weight_decay"] == decay
            ]["coupling_contrast_vs_decay0"].to_numpy()
            boot_means = np.empty(cfg.bootstrap_replicates)
            for b in range(cfg.bootstrap_replicates):
                boot_means[b] = rng.choice(
                    values, size=len(values), replace=True
                ).mean()
            summary_rows.append(
                {
                    "metric": metric,
                    "weight_decay": float(decay),
                    "late_minus_early_mean": float(
                        metric_rows[
                            metric_rows["weight_decay"] == decay
                        ]["late_minus_early"].mean()
                    ),
                    "coupling_contrast_mean": float(values.mean()),
                    "coupling_ci_low": float(
                        np.quantile(boot_means, 0.025)
                    ),
                    "coupling_ci_high": float(
                        np.quantile(boot_means, 0.975)
                    ),
                }
            )
    return pd.DataFrame(rows), pd.DataFrame(summary_rows)


def plot_results(
    trajectory: pd.DataFrame,
    run_summary: pd.DataFrame,
    contrast_summary: pd.DataFrame,
    cfg: ScheduleConfig,
    path: Path,
) -> None:
    colors = {
        "early": "#1f77b4",
        "uniform": "#7b3294",
        "late": "#d62728",
    }
    fig, axes = plt.subplots(2, 2, figsize=(12.4, 8.4))

    for ax, decay in zip(axes[0], (0.0, 4.0)):
        sub = trajectory[trajectory["weight_decay"] == decay]
        grouped = (
            sub.groupby(["schedule", "step"], as_index=False)
            .agg(
                mean=("focal_correct_prob", "mean"),
                sem=("focal_correct_prob", "sem"),
            )
        )
        for schedule in cfg.schedules:
            line = grouped[grouped["schedule"] == schedule]
            ax.plot(
                line["step"],
                line["mean"],
                marker="o",
                ms=3,
                color=colors[schedule],
                label=schedule,
            )
            ax.fill_between(
                line["step"],
                line["mean"] - line["sem"],
                line["mean"] + line["sem"],
                color=colors[schedule],
                alpha=0.15,
            )
        ax.set_title(f"Trajectory: weight decay = {decay:g}")
        ax.set_xlabel("Optimizer step")
        ax.set_ylabel("Focal correct probability")
        ax.grid(alpha=0.2)
    axes[0, 0].legend(frameon=False)

    final_grouped = (
        run_summary.groupby(["weight_decay", "schedule"], as_index=False)
        .agg(
            mean=("focal_correct_prob", "mean"),
            sem=("focal_correct_prob", "sem"),
        )
    )
    for schedule in cfg.schedules:
        line = final_grouped[final_grouped["schedule"] == schedule]
        axes[1, 0].errorbar(
            line["weight_decay"],
            line["mean"],
            yerr=line["sem"],
            marker="o",
            capsize=3,
            color=colors[schedule],
            label=schedule,
        )
    axes[1, 0].set_xlabel("AdamW weight decay")
    axes[1, 0].set_ylabel("Final focal correct probability")
    axes[1, 0].set_title("Same sample multiset, different replay timing")
    axes[1, 0].grid(alpha=0.2)

    coupling = contrast_summary[
        contrast_summary["metric"] == "focal_correct_prob"
    ]
    y = coupling["coupling_contrast_mean"].to_numpy()
    low = coupling["coupling_ci_low"].to_numpy()
    high = coupling["coupling_ci_high"].to_numpy()
    axes[1, 1].errorbar(
        coupling["weight_decay"],
        y,
        yerr=np.vstack([y - low, high - y]),
        marker="o",
        capsize=4,
        color="#008837",
    )
    axes[1, 1].axhline(0, color="black", lw=0.8)
    axes[1, 1].set_xlabel("AdamW weight decay")
    axes[1, 1].set_ylabel(
        "(late − early) gap minus its no-decay value"
    )
    axes[1, 1].set_title("Forgetting-dependent schedule contrast")
    axes[1, 1].grid(alpha=0.2)

    fig.suptitle(
        "Temporal R–F coupling: equal replay counts do not imply equal retention"
    )
    fig.tight_layout()
    fig.savefig(path, dpi=220)
    plt.close(fig)


def plot_selection_tradeoff(
    run_summary: pd.DataFrame,
    cfg: ScheduleConfig,
    path: Path,
) -> None:
    """Show that late replay selects focal patterns rather than helping all."""

    metrics = {
        "focal_correct_prob": ("Focal patterns", "#d62728"),
        "background_correct_prob": ("Background patterns", "#4c78a8"),
    }
    fig, axes = plt.subplots(
        1, len(cfg.decays), figsize=(13.2, 3.7), sharey=True
    )
    x = np.arange(len(cfg.schedules))
    width = 0.36
    for ax, decay in zip(axes, cfg.decays):
        sub = run_summary[run_summary["weight_decay"] == decay]
        for index, (metric, (label, color)) in enumerate(metrics.items()):
            grouped = (
                sub.groupby("schedule")[metric]
                .agg(["mean", "sem"])
                .reindex(cfg.schedules)
            )
            offset = (index - 0.5) * width
            ax.bar(
                x + offset,
                grouped["mean"],
                width,
                yerr=grouped["sem"],
                capsize=2,
                label=label,
                color=color,
                alpha=0.9,
            )
        ax.set_xticks(x, cfg.schedules, rotation=20)
        ax.set_title(f"decay = {decay:g}")
        ax.set_xlabel("Replay timing")
        ax.grid(alpha=0.2, axis="y")
    axes[0].set_ylabel("Final correct conditional probability")
    axes[-1].legend(frameon=False, fontsize=8)
    fig.suptitle(
        "Replay timing changes which pattern set is retained"
    )
    fig.tight_layout()
    fig.savefig(path, dpi=220)
    plt.close(fig)


def verify_multisets(sample_counts: pd.DataFrame, cfg: ScheduleConfig) -> None:
    for seed, group in sample_counts.groupby("seed"):
        pivot = group.pivot(
            index="token_id", columns="schedule", values="total_count"
        )
        for schedule in cfg.schedules[1:]:
            np.testing.assert_array_equal(
                pivot[cfg.schedules[0]].to_numpy(),
                pivot[schedule].to_numpy(),
            )
        assert int(pivot[cfg.schedules[0]].sum()) == cfg.total_samples


def main() -> None:
    cfg = ScheduleConfig()
    RESULTS.mkdir(parents=True, exist_ok=True)
    FIGURES.mkdir(parents=True, exist_ok=True)
    torch.set_num_threads(cfg.torch_threads)
    random.seed(cfg.bootstrap_seed)
    np.random.seed(cfg.bootstrap_seed)

    token_frames: list[pd.DataFrame] = []
    trajectory_frames: list[pd.DataFrame] = []
    count_frames: list[pd.DataFrame] = []
    metadata: list[dict[str, object]] = []
    total_runs = len(cfg.seeds) * len(cfg.decays) * len(cfg.schedules)
    run_index = 0
    for seed in cfg.seeds:
        sequences, sources, counts, seed_metadata = build_matched_sequences(
            cfg, seed
        )
        count_frames.append(counts)
        metadata.append(seed_metadata)
        for decay in cfg.decays:
            for schedule in cfg.schedules:
                run_index += 1
                print(
                    f"[{run_index:03d}/{total_runs:03d}] "
                    f"seed={seed}, decay={decay:g}, schedule={schedule}",
                    flush=True,
                )
                tokens, trajectory = train_one(
                    cfg,
                    decay,
                    schedule,
                    seed,
                    sequences[schedule],
                    sources[schedule],
                )
                token_frames.append(tokens)
                trajectory_frames.append(trajectory)

    token_metrics = pd.concat(token_frames, ignore_index=True)
    trajectory = pd.concat(trajectory_frames, ignore_index=True)
    sample_counts = pd.concat(count_frames, ignore_index=True)
    verify_multisets(sample_counts, cfg)

    run_summary = (
        trajectory[trajectory["step"] == cfg.steps]
        .drop(columns=["step", "cumulative_replay_samples"])
        .sort_values(["seed", "weight_decay", "schedule"])
        .reset_index(drop=True)
    )
    contrasts, contrast_summary = paired_contrasts(run_summary, cfg)

    token_metrics.to_csv(RESULTS / "token_metrics.csv", index=False)
    trajectory.to_csv(RESULTS / "trajectory.csv", index=False)
    sample_counts.to_csv(RESULTS / "sample_counts.csv", index=False)
    run_summary.to_csv(RESULTS / "run_summary.csv", index=False)
    contrasts.to_csv(RESULTS / "paired_contrasts.csv", index=False)
    contrast_summary.to_csv(
        RESULTS / "paired_contrast_summary.csv", index=False
    )
    with (RESULTS / "config.json").open("w", encoding="utf-8") as handle:
        json.dump(asdict(cfg), handle, indent=2)
    with (RESULTS / "sequence_metadata.json").open(
        "w", encoding="utf-8"
    ) as handle:
        json.dump(metadata, handle, indent=2)
    environment = {
        "python": sys.version,
        "platform": platform.platform(),
        "torch": str(torch.__version__),
        "numpy": np.__version__,
        "pandas": pd.__version__,
        "scikit_learn": sklearn.__version__,
        "matplotlib": matplotlib.__version__,
        "device": "cpu",
    }
    with (RESULTS / "environment.json").open("w", encoding="utf-8") as handle:
        json.dump(environment, handle, indent=2)

    plot_results(
        trajectory,
        run_summary,
        contrast_summary,
        cfg,
        FIGURES / "temporal_coupling.png",
    )
    plot_selection_tradeoff(
        run_summary,
        cfg,
        FIGURES / "selection_tradeoff.png",
    )

    focal_contrast = contrast_summary[
        contrast_summary["metric"] == "focal_correct_prob"
    ]
    tail_contrast = contrast_summary[
        contrast_summary["metric"] == "tail_focal_correct_prob"
    ]
    summary = {
        "runs": int(len(run_summary)),
        "seeds": len(cfg.seeds),
        "matched_multiset_verified": True,
        "total_samples_per_run": cfg.total_samples,
        "extra_replay_samples_per_run": metadata[0][
            "extra_replay_sample_count"
        ],
        "replay_mixture_fraction": metadata[0][
            "replay_mixture_fraction"
        ],
        "focal_correct_probability_contrasts": focal_contrast.to_dict(
            orient="records"
        ),
        "tail_focal_correct_probability_contrasts": tail_contrast.to_dict(
            orient="records"
        ),
    }
    with (RESULTS / "analysis_summary.json").open(
        "w", encoding="utf-8"
    ) as handle:
        json.dump(summary, handle, indent=2)
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/experimental_evidence/conditional_tinylm/verify_coupling_results.py <==
#!/usr/bin/env python3
"""Integrity and deterministic-rerun checks for both coupling analyses."""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import pandas as pd
import torch

from schedule_coupling_experiment import (
    ScheduleConfig,
    build_matched_sequences,
    train_one,
    verify_multisets,
)


ROOT = Path(__file__).resolve().parent
PHASE_RESULTS = ROOT / "results" / "full"
COUPLING_RESULTS = ROOT / "results" / "coupling"
SCHEDULE_RESULTS = ROOT / "results" / "schedule_coupling"


def verify_phase_analysis() -> dict[str, float | int | bool]:
    folds = pd.read_csv(COUPLING_RESULTS / "cross_validation_folds.csv")
    cells = pd.read_csv(COUPLING_RESULTS / "interaction_cells.csv")
    gains = pd.read_csv(COUPLING_RESULTS / "replay_gain_by_decay.csv")
    sensitivity = pd.read_csv(
        COUPLING_RESULTS / "interaction_model_sensitivity.csv"
    )
    summary = json.loads(
        (COUPLING_RESULTS / "coupling_summary.json").read_text()
    )
    original_tokens = pd.read_csv(PHASE_RESULTS / "token_metrics.csv")

    assert len(original_tokens) == 71_680
    assert len(folds) == 5 * 2 * 5
    assert len(cells) == 7 * 4
    assert len(gains) == 7
    assert len(sensitivity) == 160
    assert (
        sensitivity["interaction_minus_additive_rmse"] < 0
    ).all()
    assert summary["data"]["focal_observations"] == 17_920

    probability = folds[folds["response_scale"] == "probability"].pivot(
        index="held_out_seed", columns="model", values="rmse"
    )
    improvement = (
        probability["two_axis_additive"]
        - probability["two_axis_interaction"]
    )
    assert (improvement > 0).all()
    ratio_gain = (
        probability["support_only"] - probability["rpf_ratio"]
    )
    assert (ratio_gain > 0).all()
    return {
        "phase_cells": len(cells),
        "cv_folds": 5,
        "interaction_improved_every_seed": True,
        "mean_interaction_rmse_improvement": float(improvement.mean()),
        "ratio_improved_over_support_every_seed": True,
    }


def verify_schedule() -> dict[str, float | int | bool]:
    cfg = ScheduleConfig()
    torch.set_num_threads(cfg.torch_threads)
    sample_counts = pd.read_csv(SCHEDULE_RESULTS / "sample_counts.csv")
    run_summary = pd.read_csv(SCHEDULE_RESULTS / "run_summary.csv")
    token_metrics = pd.read_csv(SCHEDULE_RESULTS / "token_metrics.csv")
    contrast = pd.read_csv(
        SCHEDULE_RESULTS / "paired_contrast_summary.csv"
    )
    verify_multisets(sample_counts, cfg)

    assert len(run_summary) == 120
    assert len(token_metrics) == 120 * cfg.vocab_size
    assert set(run_summary["seed"]) == set(cfg.seeds)
    assert set(run_summary["weight_decay"]) == set(cfg.decays)
    assert set(run_summary["schedule"]) == set(cfg.schedules)

    focal = contrast[contrast["metric"] == "focal_correct_prob"].set_index(
        "weight_decay"
    )
    assert focal.loc[3.0, "coupling_ci_low"] > 0
    assert focal.loc[4.0, "coupling_ci_low"] > 0
    assert focal.loc[5.0, "coupling_ci_low"] > 0
    for figure in (
        ROOT / "figures" / "coupling" / "factorial_interaction.png",
        ROOT / "figures" / "coupling" / "competition_models.png",
        ROOT
        / "figures"
        / "schedule_coupling"
        / "temporal_coupling.png",
        ROOT
        / "figures"
        / "schedule_coupling"
        / "selection_tradeoff.png",
    ):
        assert figure.exists() and figure.stat().st_size > 20_000

    # Deterministic rerun of one registered cell.
    seed = 0
    decay = 4.0
    schedule = "uniform"
    sequences, sources, _, _ = build_matched_sequences(cfg, seed)
    rerun_tokens, _ = train_one(
        cfg,
        decay,
        schedule,
        seed,
        sequences[schedule],
        sources[schedule],
    )
    saved = (
        token_metrics[
            (token_metrics["seed"] == seed)
            & (token_metrics["weight_decay"] == decay)
            & (token_metrics["schedule"] == schedule)
        ]
        .sort_values("token_id")
        .reset_index(drop=True)
    )
    rerun_tokens = rerun_tokens.sort_values("token_id").reset_index(drop=True)
    np.testing.assert_array_equal(
        saved["sample_count"].to_numpy(),
        rerun_tokens["sample_count"].to_numpy(),
    )
    max_probability_difference = float(
        np.abs(
            saved["correct_prob"].to_numpy()
            - rerun_tokens["correct_prob"].to_numpy()
        ).max()
    )
    assert max_probability_difference < 1e-6
    np.testing.assert_array_equal(
        saved["retained"].to_numpy(),
        rerun_tokens["retained"].to_numpy(),
    )
    return {
        "schedule_runs": len(run_summary),
        "matched_multiset_verified": True,
        "positive_coupling_ci_for_all_nonzero_decays": True,
        "deterministic_rerun_max_probability_difference": (
            max_probability_difference
        ),
    }


def main() -> None:
    result = {
        "status": "ok",
        "phase_analysis": verify_phase_analysis(),
        "schedule_experiment": verify_schedule(),
    }
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/experimental_evidence/conditional_tinylm/verify_results.py <==
#!/usr/bin/env python3
"""Integrity checks for the saved Conditional TinyLM experiment."""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import pandas as pd


ROOT = Path(__file__).resolve().parent
RESULTS = ROOT / "results" / "full"
FIGURES = ROOT / "figures" / "full"


def main() -> None:
    config = json.loads((RESULTS / "config.json").read_text())
    analysis = json.loads((RESULTS / "analysis_summary.json").read_text())
    tokens = pd.read_csv(RESULTS / "token_metrics.csv")
    runs = pd.read_csv(RESULTS / "run_summary.csv")
    phase = pd.read_csv(RESULTS / "phase_table.csv")
    sensitivity = pd.read_csv(RESULTS / "threshold_sensitivity.csv")

    expected_runs = (
        len(config["decays"])
        * len(config["replay_multipliers"])
        * len(config["seeds"])
    )
    expected_tokens = expected_runs * config["n_ranks"] * config["n_labels"]
    assert len(runs) == expected_runs == 140
    assert len(tokens) == expected_tokens == 71_680
    assert (
        tokens.groupby(["seed", "weight_decay", "replay_multiplier"]).size()
        == config["n_ranks"] * config["n_labels"]
    ).all()
    assert not tokens[
        [
            "correct_prob",
            "shuffled_correct_prob",
            "conditional_gap",
            "logit_margin",
            "retained",
        ]
    ].isna().any().any()
    assert analysis["design_validation"]["max_effective_marginal_error"] < 1e-12

    key = phase[
        (phase["weight_decay"] == 4.0) & (phase["replay_multiplier"].isin([1.0, 8.0]))
    ].set_index("replay_multiplier")
    np.testing.assert_allclose(key.loc[1.0, "tail_retention_mean"], 0.0125)
    np.testing.assert_allclose(key.loc[8.0, "tail_retention_mean"], 0.81875)
    np.testing.assert_allclose(
        key.loc[8.0, "tail_retention_mean"]
        - key.loc[1.0, "tail_retention_mean"],
        0.80625,
    )

    assert set(sensitivity["retention_threshold"]) == {0.4, 0.5, 0.6}
    for name in (
        "phase_diagram.png",
        "support_curves.png",
        "conditional_control.png",
        "boundary_scaling.png",
        "ratio_organization.png",
    ):
        path = FIGURES / name
        assert path.exists() and path.stat().st_size > 20_000

    print(
        json.dumps(
            {
                "status": "ok",
                "runs": len(runs),
                "token_observations": len(tokens),
                "decay4_tail_replay_gain": 0.80625,
                "figures_verified": 5,
            },
            indent=2,
        )
    )


if __name__ == "__main__":
    main()


==> anc/experimental_evidence/conditional_tinylm/verify_theory_coupling.py <==
#!/usr/bin/env python3
"""Numerical identity checks for the R-F coupling derivations."""

from __future__ import annotations

import json

import numpy as np


def scalar_update(w: float, a: float, d: float, theta: float) -> float:
    return (1.0 - d) * ((1.0 - a) * w + a * theta)


def scalar_closed_form(
    w0: float,
    a_values: np.ndarray,
    d: float,
    theta: float,
) -> float:
    coefficients = (1.0 - d) * (1.0 - a_values)
    injections = (1.0 - d) * a_values * theta
    result = float(np.prod(coefficients) * w0)
    for t in range(len(a_values)):
        result += float(
            injections[t] * np.prod(coefficients[t + 1 :])
        )
    return result


def matrix_closed_form(
    w0: np.ndarray,
    matrices: list[np.ndarray],
    injections: list[np.ndarray],
) -> np.ndarray:
    result = w0.copy()
    for matrix, injection in zip(matrices, injections):
        result = matrix @ result + injection
    return result


def matrix_expansion(
    w0: np.ndarray,
    matrices: list[np.ndarray],
    injections: list[np.ndarray],
) -> np.ndarray:
    dimension = len(w0)
    homogeneous = np.eye(dimension)
    for matrix in reversed(matrices):
        homogeneous = homogeneous @ matrix
    result = homogeneous @ w0
    for t, injection in enumerate(injections):
        downstream = np.eye(dimension)
        for matrix in reversed(matrices[t + 1 :]):
            downstream = downstream @ matrix
        result = result + downstream @ injection
    return result


def main() -> None:
    rng = np.random.default_rng(20260729)

    w0 = 0.37
    theta = 1.4
    d = 0.08
    a_values = np.array([0.0, 0.12, 0.0, 0.23, 0.08])
    iterative = w0
    for a in a_values:
        iterative = scalar_update(iterative, float(a), d, theta)
    closed = scalar_closed_form(w0, a_values, d, theta)
    np.testing.assert_allclose(iterative, closed, rtol=0, atol=1e-14)

    a = 0.17
    w = 0.41
    f_after_r = (1.0 - d) * ((1.0 - a) * w + a * theta)
    r_after_f = (1.0 - a) * (1.0 - d) * w + a * theta
    commutator = f_after_r - r_after_f
    np.testing.assert_allclose(commutator, -a * d * theta, atol=1e-14)

    eta = 0.03
    p = 0.22
    a_stationary = eta * p
    fixed_point = (
        (1.0 - d)
        * a_stationary
        / (d + (1.0 - d) * a_stationary)
        * theta
    )
    np.testing.assert_allclose(
        scalar_update(fixed_point, a_stationary, d, theta),
        fixed_point,
        atol=1e-14,
    )
    retention = fixed_point / theta
    odds = retention / (1.0 - retention)
    np.testing.assert_allclose(
        odds, (1.0 - d) * eta * p / d, atol=1e-14
    )

    epsilon = 0.63
    p_boundary = (
        epsilon
        / (1.0 - epsilon)
        * d
        / ((1.0 - d) * eta)
    )
    boundary_retention = (
        (1.0 - d)
        * eta
        * p_boundary
        / (d + (1.0 - d) * eta * p_boundary)
    )
    np.testing.assert_allclose(boundary_retention, epsilon, atol=1e-14)

    dimension = 4
    length = 6
    matrices = [
        np.eye(dimension) * 0.91 + rng.normal(0, 0.02, (dimension, dimension))
        for _ in range(length)
    ]
    injections = [
        rng.normal(0, 0.1, dimension) for _ in range(length)
    ]
    matrix_w0 = rng.normal(size=dimension)
    matrix_iterative = matrix_closed_form(
        matrix_w0, matrices, injections
    )
    matrix_expanded = matrix_expansion(
        matrix_w0, matrices, injections
    )
    np.testing.assert_allclose(
        matrix_iterative, matrix_expanded, atol=1e-12
    )

    result = {
        "status": "ok",
        "scalar_closed_form_absolute_error": abs(iterative - closed),
        "operator_commutator_absolute_error": abs(
            commutator + a * d * theta
        ),
        "fixed_point_absolute_error": abs(
            scalar_update(fixed_point, a_stationary, d, theta)
            - fixed_point
        ),
        "epsilon_boundary_absolute_error": abs(
            boundary_retention - epsilon
        ),
        "matrix_time_ordered_expansion_max_error": float(
            np.abs(matrix_iterative - matrix_expanded).max()
        ),
    }
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/experimental_evidence/factorized/code/factorized_generalization_experiment.py <==
#!/usr/bin/env python3
"""Factorized conditional-retention experiment with held-out combinations.

The original conditional experiment assigns an independent embedding to every
(rank, label) token.  This experiment removes that pair-specific memory slot.
Inputs contain three separately embedded factors:

    entity rank r in {0, ..., 63}
    relation slot s in {0, ..., 7}
    shared paraphrase template t in {0, ..., 3}

The target is y = (r mod K + s) mod K and is invariant to the paraphrase
template.  For every entity-relation fact, three templates are used for
training and one is held out.  Consequently:

* every entity, relation, and template occurs during training;
* no held-out entity-relation-template triple occurs during training;
* train and held-out label marginals are exactly uniform for every entity;
* held-out performance tests whether a fact remains usable through unseen
  surface forms rather than only through its observed templates.

Focal resampling increases support for selected entities equally across all
labels, preserving the uniform output marginal.  We cross it with AdamW decay
and ask whether support protects both seen associations and unseen
compositions.  Within a seed and replay condition, all decay values use the
same initialization and exact sampled training sequence.
"""

from __future__ import annotations

import argparse
import json
import math
import platform
import random
import sys
from dataclasses import asdict, dataclass
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import sklearn
import torch
import torch.nn as nn


@dataclass(frozen=True)
class Config:
    n_entities: int = 64
    n_relations: int = 8
    n_templates: int = 4
    n_labels: int = 8
    zipf_beta: float = 1.15
    entity_dim: int = 16
    context_dim: int = 16
    hidden_dim: int = 64
    batch_size: int = 256
    steps: int = 600
    learning_rate: float = 3e-3
    decays: tuple[float, ...] = (0.0, 3.0, 4.0, 5.0)
    replay_multipliers: tuple[float, ...] = (1.0, 4.0)
    seeds: tuple[int, ...] = tuple(range(10))
    retention_probability: float = 0.5
    tail_fraction: float = 0.25
    bootstrap_replicates: int = 5000
    bootstrap_seed: int = 20260730
    torch_threads: int = 4


class FactorizedConditionalNet(nn.Module):
    """Nonlinear predictor without an entity-context pair embedding."""

    def __init__(self, cfg: Config):
        super().__init__()
        self.entity_embedding = nn.Embedding(cfg.n_entities, cfg.entity_dim)
        self.relation_embedding = nn.Embedding(
            cfg.n_relations, cfg.context_dim
        )
        self.template_embedding = nn.Embedding(
            cfg.n_templates, cfg.context_dim
        )
        self.shared_mlp = nn.Sequential(
            nn.Linear(
                cfg.entity_dim + cfg.context_dim,
                cfg.hidden_dim,
            ),
            nn.GELU(),
            nn.Linear(cfg.hidden_dim, cfg.n_labels),
        )

    def forward(
        self,
        entity_ids: torch.Tensor,
        relation_ids: torch.Tensor,
        template_ids: torch.Tensor,
    ) -> torch.Tensor:
        context = (
            self.relation_embedding(relation_ids)
            + self.template_embedding(template_ids)
        )
        features = torch.cat(
            [
                self.entity_embedding(entity_ids),
                context,
            ],
            dim=-1,
        )
        return self.shared_mlp(features)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--mode",
        choices=("pilot", "full"),
        default="full",
    )
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=Path(__file__).resolve().parents[1],
    )
    return parser.parse_args()


def config_for_mode(mode: str) -> Config:
    if mode == "pilot":
        return Config(
            steps=300,
            decays=(0.0, 4.0),
            replay_multipliers=(1.0, 4.0),
            seeds=(0,),
            bootstrap_replicates=200,
        )
    return Config()


def seed_everything(seed: int) -> None:
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)


def build_pairs(cfg: Config) -> pd.DataFrame:
    """Construct balanced train/held-out paraphrases of each fact."""

    rows: list[dict[str, int | bool]] = []
    for entity in range(cfg.n_entities):
        for relation in range(cfg.n_relations):
            label = (entity % cfg.n_labels + relation) % cfg.n_labels
            for template in range(cfg.n_templates):
                held_out = template == (entity + relation) % cfg.n_templates
                rows.append(
                    {
                        "entity": entity,
                        "rank": entity + 1,
                        "relation": relation,
                        "template": template,
                        "label": label,
                        "held_out": held_out,
                        "focal": (entity % 4) == 2,
                    }
                )
    pairs = pd.DataFrame(rows)
    train_counts = pairs[~pairs["held_out"]].groupby("entity").size()
    held_counts = pairs[pairs["held_out"]].groupby("entity").size()
    expected_train = cfg.n_relations * (cfg.n_templates - 1)
    expected_heldout = cfg.n_relations
    assert (train_counts == expected_train).all()
    assert (held_counts == expected_heldout).all()
    for split in (False, True):
        split_frame = pairs[pairs["held_out"] == split]
        per_entity = (
            split_frame.groupby(["entity", "label"]).size().unstack(fill_value=0)
        )
        expected_per_label = cfg.n_templates - 1 if not split else 1
        assert (per_entity == expected_per_label).all().all()
    assert (
        pairs[~pairs["held_out"]]["template"].nunique() == cfg.n_templates
    )
    assert pairs[pairs["held_out"]]["template"].nunique() == cfg.n_templates
    return pairs


def training_distribution(
    cfg: Config, pairs: pd.DataFrame, replay: float
) -> tuple[pd.DataFrame, np.ndarray]:
    train = pairs[~pairs["held_out"]].copy().reset_index(drop=True)
    rank_weights = 1.0 / (
        np.arange(1, cfg.n_entities + 1, dtype=np.float64) ** cfg.zipf_beta
    )
    rank_probs = rank_weights / rank_weights.sum()
    base = rank_probs[train["entity"].to_numpy()] / (
        cfg.n_relations * (cfg.n_templates - 1)
    )
    replay_weight = np.where(train["focal"].to_numpy(), replay, 1.0)
    effective = base * replay_weight
    effective /= effective.sum()
    train["base_support"] = base
    train["effective_support"] = effective
    label_mass = np.bincount(
        train["label"].to_numpy(),
        weights=effective,
        minlength=cfg.n_labels,
    )
    np.testing.assert_allclose(
        label_mass,
        np.full(cfg.n_labels, 1.0 / cfg.n_labels),
        atol=1e-12,
    )
    return train, effective


def sampled_sequence(
    cfg: Config, effective: np.ndarray, replay: float, seed: int
) -> np.ndarray:
    generator = torch.Generator().manual_seed(
        seed * 1_000_003 + int(replay * 10_000) + 101
    )
    return (
        torch.multinomial(
            torch.from_numpy(effective).double(),
            cfg.steps * cfg.batch_size,
            replacement=True,
            generator=generator,
        )
        .numpy()
        .astype(np.int64)
    )


@torch.no_grad()
def evaluate(
    model: FactorizedConditionalNet,
    cfg: Config,
    pairs: pd.DataFrame,
    replay: float,
    decay: float,
    seed: int,
) -> pd.DataFrame:
    model.eval()
    entities = torch.from_numpy(pairs["entity"].to_numpy()).long()
    relations = torch.from_numpy(pairs["relation"].to_numpy()).long()
    templates = torch.from_numpy(pairs["template"].to_numpy()).long()
    targets = torch.from_numpy(pairs["label"].to_numpy()).long()
    probabilities = torch.softmax(
        model(entities, relations, templates), dim=-1
    )
    row_ids = torch.arange(len(pairs))
    correct = probabilities[row_ids, targets]
    predictions = probabilities.argmax(dim=-1)
    result = pairs.copy()
    result.insert(0, "seed", seed)
    result.insert(1, "weight_decay", decay)
    result.insert(2, "replay_multiplier", replay)
    result["correct_prob"] = correct.cpu().numpy()
    result["top1_correct"] = predictions.eq(targets).cpu().numpy().astype(int)
    result["retained"] = (
        correct.ge(cfg.retention_probability).cpu().numpy().astype(int)
    )
    return result


def train_one(
    cfg: Config,
    pairs: pd.DataFrame,
    train_pairs: pd.DataFrame,
    sequence: np.ndarray,
    replay: float,
    decay: float,
    seed: int,
) -> pd.DataFrame:
    seed_everything(seed)
    model = FactorizedConditionalNet(cfg)
    optimizer = torch.optim.AdamW(
        model.parameters(),
        lr=cfg.learning_rate,
        weight_decay=decay,
    )
    loss_fn = nn.CrossEntropyLoss()
    entity_ids = torch.from_numpy(train_pairs["entity"].to_numpy()).long()
    relation_ids = torch.from_numpy(
        train_pairs["relation"].to_numpy()
    ).long()
    template_ids = torch.from_numpy(
        train_pairs["template"].to_numpy()
    ).long()
    labels = torch.from_numpy(train_pairs["label"].to_numpy()).long()
    sequence_tensor = torch.from_numpy(sequence).long()
    model.train()
    for step in range(cfg.steps):
        start = step * cfg.batch_size
        stop = start + cfg.batch_size
        pair_ids = sequence_tensor[start:stop]
        logits = model(
            entity_ids[pair_ids],
            relation_ids[pair_ids],
            template_ids[pair_ids],
        )
        loss = loss_fn(logits, labels[pair_ids])
        optimizer.zero_grad(set_to_none=True)
        loss.backward()
        optimizer.step()
    return evaluate(model, cfg, pairs, replay, decay, seed)


def summarize_runs(tokens: pd.DataFrame, cfg: Config) -> pd.DataFrame:
    tail_start = math.floor(cfg.n_entities * (1.0 - cfg.tail_fraction)) + 1
    tokens = tokens.copy()
    tokens["tail"] = tokens["rank"] >= tail_start
    rows: list[dict[str, float | int]] = []
    for key, group in tokens.groupby(
        ["seed", "weight_decay", "replay_multiplier"], sort=True
    ):
        row: dict[str, float | int] = {
            "seed": int(key[0]),
            "weight_decay": float(key[1]),
            "replay_multiplier": float(key[2]),
        }
        subsets = {
            "seen_focal": (~group["held_out"]) & group["focal"],
            "heldout_focal": group["held_out"] & group["focal"],
            "heldout_tail_focal": (
                group["held_out"] & group["focal"] & group["tail"]
            ),
            "heldout_background": group["held_out"] & (~group["focal"]),
        }
        for name, mask in subsets.items():
            sub = group[mask]
            row[f"{name}_correct_prob"] = float(sub["correct_prob"].mean())
            row[f"{name}_top1_accuracy"] = float(sub["top1_correct"].mean())
            row[f"{name}_retention_rate"] = float(sub["retained"].mean())
        rows.append(row)
    return pd.DataFrame(rows)


def paired_replay_summary(
    run_summary: pd.DataFrame, cfg: Config
) -> pd.DataFrame:
    metrics = [
        "seen_focal_correct_prob",
        "heldout_focal_correct_prob",
        "heldout_tail_focal_correct_prob",
        "heldout_background_correct_prob",
        "heldout_focal_top1_accuracy",
    ]
    rng = np.random.default_rng(cfg.bootstrap_seed)
    rows: list[dict[str, float | str]] = []
    low_replay, high_replay = cfg.replay_multipliers
    for metric in metrics:
        pivot = run_summary.pivot(
            index=["seed", "weight_decay"],
            columns="replay_multiplier",
            values=metric,
        )
        gain = pivot[high_replay] - pivot[low_replay]
        for decay in cfg.decays:
            values = gain.xs(decay, level="weight_decay").to_numpy()
            boot = np.empty(cfg.bootstrap_replicates)
            for index in range(cfg.bootstrap_replicates):
                boot[index] = rng.choice(
                    values, size=len(values), replace=True
                ).mean()
            rows.append(
                {
                    "metric": metric,
                    "weight_decay": float(decay),
                    "replay_gain_mean": float(values.mean()),
                    "replay_gain_std": float(values.std(ddof=1)),
                    "ci_low": float(np.quantile(boot, 0.025)),
                    "ci_high": float(np.quantile(boot, 0.975)),
                }
            )
    return pd.DataFrame(rows)


def plot_results(
    run_summary: pd.DataFrame,
    replay_summary: pd.DataFrame,
    cfg: Config,
    path: Path,
) -> None:
    fig, axes = plt.subplots(1, 3, figsize=(13.4, 4.2))
    colors = {1.0: "#4c78a8", 4.0: "#d62728"}
    for replay in cfg.replay_multipliers:
        sub = (
            run_summary[run_summary["replay_multiplier"] == replay]
            .groupby("weight_decay", as_index=False)
            .agg(
                seen=("seen_focal_correct_prob", "mean"),
                heldout=("heldout_focal_correct_prob", "mean"),
                heldout_sem=("heldout_focal_correct_prob", "sem"),
                heldout_acc=("heldout_focal_top1_accuracy", "mean"),
            )
        )
        axes[0].plot(
            sub["weight_decay"],
            sub["seen"],
            marker="o",
            color=colors[replay],
            linestyle="--",
            label=f"seen, replay {replay:g}×",
        )
        axes[0].errorbar(
            sub["weight_decay"],
            sub["heldout"],
            yerr=sub["heldout_sem"],
            marker="o",
            color=colors[replay],
            label=f"held-out, replay {replay:g}×",
        )
        axes[1].plot(
            sub["weight_decay"],
            sub["heldout_acc"],
            marker="o",
            color=colors[replay],
            label=f"replay {replay:g}×",
        )
    axes[0].set_title("Seen and held-out templates")
    axes[0].set_ylabel("Correct conditional probability")
    axes[1].set_title("Held-out paraphrase accuracy")
    axes[1].set_ylabel("Top-1 accuracy")
    for ax in axes[:2]:
        ax.set_xlabel("AdamW weight decay")
        ax.grid(alpha=0.2)
        ax.legend(frameon=False, fontsize=8)

    heldout = replay_summary[
        replay_summary["metric"] == "heldout_focal_correct_prob"
    ]
    y = heldout["replay_gain_mean"].to_numpy()
    low = heldout["ci_low"].to_numpy()
    high = heldout["ci_high"].to_numpy()
    axes[2].errorbar(
        heldout["weight_decay"],
        y,
        yerr=np.vstack([y - low, high - y]),
        marker="o",
        capsize=3,
        color="#008837",
    )
    axes[2].axhline(0, color="black", linewidth=0.8)
    axes[2].set_title("Replay gain on unseen templates")
    axes[2].set_xlabel("AdamW weight decay")
    axes[2].set_ylabel("Replay 4× − 1× probability")
    axes[2].grid(alpha=0.2)
    fig.suptitle(
        "Factorized conditional retention without fact-specific embeddings"
    )
    fig.tight_layout()
    fig.savefig(path, dpi=220)
    plt.close(fig)


def main() -> None:
    args = parse_args()
    cfg = config_for_mode(args.mode)
    torch.set_num_threads(cfg.torch_threads)
    output_dir = args.output_dir.resolve()
    results_dir = output_dir / "results" / "factorized"
    figures_dir = output_dir / "figures"
    results_dir.mkdir(parents=True, exist_ok=True)
    figures_dir.mkdir(parents=True, exist_ok=True)

    pairs = build_pairs(cfg)
    token_frames: list[pd.DataFrame] = []
    total = (
        len(cfg.seeds)
        * len(cfg.replay_multipliers)
        * len(cfg.decays)
    )
    current = 0
    for seed in cfg.seeds:
        for replay in cfg.replay_multipliers:
            train_pairs, effective = training_distribution(
                cfg, pairs, replay
            )
            sequence = sampled_sequence(cfg, effective, replay, seed)
            for decay in cfg.decays:
                current += 1
                print(
                    f"[{current:03d}/{total:03d}] "
                    f"seed={seed}, replay={replay:g}, decay={decay:g}",
                    flush=True,
                )
                token_frames.append(
                    train_one(
                        cfg,
                        pairs,
                        train_pairs,
                        sequence,
                        replay,
                        decay,
                        seed,
                    )
                )

    tokens = pd.concat(token_frames, ignore_index=True)
    run_summary = summarize_runs(tokens, cfg)
    replay_summary = paired_replay_summary(run_summary, cfg)
    run_summary.to_csv(results_dir / "run_summary.csv", index=False)
    replay_summary.to_csv(
        results_dir / "paired_replay_summary.csv", index=False
    )
    pairs.to_csv(results_dir / "pair_design.csv", index=False)
    with (results_dir / "config.json").open("w", encoding="utf-8") as handle:
        json.dump(asdict(cfg), handle, indent=2)
    environment = {
        "python": sys.version,
        "platform": platform.platform(),
        "torch": str(torch.__version__),
        "numpy": np.__version__,
        "pandas": pd.__version__,
        "scikit_learn": sklearn.__version__,
        "matplotlib": matplotlib.__version__,
        "device": "cpu",
    }
    with (results_dir / "environment.json").open(
        "w", encoding="utf-8"
    ) as handle:
        json.dump(environment, handle, indent=2)
    plot_results(
        run_summary,
        replay_summary,
        cfg,
        figures_dir / "factorized_generalization.png",
    )
    heldout = replay_summary[
        replay_summary["metric"] == "heldout_focal_correct_prob"
    ].to_dict(orient="records")
    summary = {
        "runs": int(len(run_summary)),
        "seeds": len(cfg.seeds),
        "train_pairs": int((~pairs["held_out"]).sum()),
        "heldout_pairs": int(pairs["held_out"].sum()),
        "fact_specific_embeddings": False,
        "train_label_marginal": 1.0 / cfg.n_labels,
        "heldout_label_marginal": 1.0 / cfg.n_labels,
        "heldout_focal_replay_contrasts": heldout,
    }
    with (results_dir / "analysis_summary.json").open(
        "w", encoding="utf-8"
    ) as handle:
        json.dump(summary, handle, indent=2)
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/experimental_evidence/factorized/results/factorized/analysis_summary.json <==
{
  "runs": 80,
  "seeds": 10,
  "train_pairs": 1536,
  "heldout_pairs": 512,
  "fact_specific_embeddings": false,
  "train_label_marginal": 0.125,
  "heldout_label_marginal": 0.125,
  "heldout_focal_replay_contrasts": [
    {
      "metric": "heldout_focal_correct_prob",
      "weight_decay": 0.0,
      "replay_gain_mean": 0.16520037055015563,
      "replay_gain_std": 0.05260577558371574,
      "ci_low": 0.13617267824709414,
      "ci_high": 0.19877591617405407
    },
    {
      "metric": "heldout_focal_correct_prob",
      "weight_decay": 3.0,
      "replay_gain_mean": 0.3735691666603088,
      "replay_gain_std": 0.1814227625720493,
      "ci_low": 0.26675364732742307,
      "ci_high": 0.47892660446465
    },
    {
      "metric": "heldout_focal_correct_prob",
      "weight_decay": 4.0,
      "replay_gain_mean": 0.15796681717038155,
      "replay_gain_std": 0.11184041160325363,
      "ci_low": 0.0938412336166948,
      "ci_high": 0.22220495700836182
    },
    {
      "metric": "heldout_focal_correct_prob",
      "weight_decay": 5.0,
      "replay_gain_mean": 0.055116775631904605,
      "replay_gain_std": 0.0047729068958416295,
      "ci_low": 0.052123454324901106,
      "ci_high": 0.05777085052803158
    }
  ]
}

==> anc/experimental_evidence/factorized/results/factorized/config.json <==
{
  "n_entities": 64,
  "n_relations": 8,
  "n_templates": 4,
  "n_labels": 8,
  "zipf_beta": 1.15,
  "entity_dim": 16,
  "context_dim": 16,
  "hidden_dim": 64,
  "batch_size": 256,
  "steps": 600,
  "learning_rate": 0.003,
  "decays": [
    0.0,
    3.0,
    4.0,
    5.0
  ],
  "replay_multipliers": [
    1.0,
    4.0
  ],
  "seeds": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9
  ],
  "retention_probability": 0.5,
  "tail_fraction": 0.25,
  "bootstrap_replicates": 5000,
  "bootstrap_seed": 20260730,
  "torch_threads": 4
}

==> anc/experimental_evidence/factorized/results/factorized/environment.json <==
{
  "python": "3.9.18 | packaged by conda-forge | (main, Dec 23 2023, 16:35:41) \n[Clang 16.0.6 ]",
  "platform": "macOS-14.5-arm64-arm-64bit",
  "torch": "2.3.0",
  "numpy": "2.0.2",
  "pandas": "2.2.3",
  "scikit_learn": "1.6.1",
  "matplotlib": "3.9.4",
  "device": "cpu"
}

==> anc/experimental_evidence/factorized/results/factorized/pair_design.csv <==
entity,rank,relation,template,label,held_out,focal
0,1,0,0,0,True,False
0,1,0,1,0,False,False
0,1,0,2,0,False,False
0,1,0,3,0,False,False
0,1,1,0,1,False,False
0,1,1,1,1,True,False
0,1,1,2,1,False,False
0,1,1,3,1,False,False
0,1,2,0,2,False,False
0,1,2,1,2,False,False
0,1,2,2,2,True,False
0,1,2,3,2,False,False
0,1,3,0,3,False,False
0,1,3,1,3,False,False
0,1,3,2,3,False,False
0,1,3,3,3,True,False
0,1,4,0,4,True,False
0,1,4,1,4,False,False
0,1,4,2,4,False,False
0,1,4,3,4,False,False
0,1,5,0,5,False,False
0,1,5,1,5,True,False
0,1,5,2,5,False,False
0,1,5,3,5,False,False
0,1,6,0,6,False,False
0,1,6,1,6,False,False
0,1,6,2,6,True,False
0,1,6,3,6,False,False
0,1,7,0,7,False,False
0,1,7,1,7,False,False
0,1,7,2,7,False,False
0,1,7,3,7,True,False
1,2,0,0,1,False,False
1,2,0,1,1,True,False
1,2,0,2,1,False,False
1,2,0,3,1,False,False
1,2,1,0,2,False,False
1,2,1,1,2,False,False
1,2,1,2,2,True,False
1,2,1,3,2,False,False
1,2,2,0,3,False,False
1,2,2,1,3,False,False
1,2,2,2,3,False,False
1,2,2,3,3,True,False
1,2,3,0,4,True,False
1,2,3,1,4,False,False
1,2,3,2,4,False,False
1,2,3,3,4,False,False
1,2,4,0,5,False,False
1,2,4,1,5,True,False
1,2,4,2,5,False,False
1,2,4,3,5,False,False
1,2,5,0,6,False,False
1,2,5,1,6,False,False
1,2,5,2,6,True,False
1,2,5,3,6,False,False
1,2,6,0,7,False,False
1,2,6,1,7,False,False
1,2,6,2,7,False,False
1,2,6,3,7,True,False
1,2,7,0,0,True,False
1,2,7,1,0,False,False
1,2,7,2,0,False,False
1,2,7,3,0,False,False
2,3,0,0,2,False,True
2,3,0,1,2,False,True
2,3,0,2,2,True,True
2,3,0,3,2,False,True
2,3,1,0,3,False,True
2,3,1,1,3,False,True
2,3,1,2,3,False,True
2,3,1,3,3,True,True
2,3,2,0,4,True,True
2,3,2,1,4,False,True
2,3,2,2,4,False,True
2,3,2,3,4,False,True
2,3,3,0,5,False,True
2,3,3,1,5,True,True
2,3,3,2,5,False,True
2,3,3,3,5,False,True
2,3,4,0,6,False,True
2,3,4,1,6,False,True
2,3,4,2,6,True,True
2,3,4,3,6,False,True
2,3,5,0,7,False,True
2,3,5,1,7,False,True
2,3,5,2,7,False,True
2,3,5,3,7,True,True
2,3,6,0,0,True,True
2,3,6,1,0,False,True
2,3,6,2,0,False,True
2,3,6,3,0,False,True
2,3,7,0,1,False,True
2,3,7,1,1,True,True
2,3,7,2,1,False,True
2,3,7,3,1,False,True
3,4,0,0,3,False,False
3,4,0,1,3,False,False
3,4,0,2,3,False,False
3,4,0,3,3,True,False
3,4,1,0,4,True,False
3,4,1,1,4,False,False
3,4,1,2,4,False,False
3,4,1,3,4,False,False
3,4,2,0,5,False,False
3,4,2,1,5,True,False
3,4,2,2,5,False,False
3,4,2,3,5,False,False
3,4,3,0,6,False,False
3,4,3,1,6,False,False
3,4,3,2,6,True,False
3,4,3,3,6,False,False
3,4,4,0,7,False,False
3,4,4,1,7,False,False
3,4,4,2,7,False,False
3,4,4,3,7,True,False
3,4,5,0,0,True,False
3,4,5,1,0,False,False
3,4,5,2,0,False,False
3,4,5,3,0,False,False
3,4,6,0,1,False,False
3,4,6,1,1,True,False
3,4,6,2,1,False,False
3,4,6,3,1,False,False
3,4,7,0,2,False,False
3,4,7,1,2,False,False
3,4,7,2,2,True,False
3,4,7,3,2,False,False
4,5,0,0,4,True,False
4,5,0,1,4,False,False
4,5,0,2,4,False,False
4,5,0,3,4,False,False
4,5,1,0,5,False,False
4,5,1,1,5,True,False
4,5,1,2,5,False,False
4,5,1,3,5,False,False
4,5,2,0,6,False,False
4,5,2,1,6,False,False
4,5,2,2,6,True,False
4,5,2,3,6,False,False
4,5,3,0,7,False,False
4,5,3,1,7,False,False
4,5,3,2,7,False,False
4,5,3,3,7,True,False
4,5,4,0,0,True,False
4,5,4,1,0,False,False
4,5,4,2,0,False,False
4,5,4,3,0,False,False
4,5,5,0,1,False,False
4,5,5,1,1,True,False
4,5,5,2,1,False,False
4,5,5,3,1,False,False
4,5,6,0,2,False,False
4,5,6,1,2,False,False
4,5,6,2,2,True,False
4,5,6,3,2,False,False
4,5,7,0,3,False,False
4,5,7,1,3,False,False
4,5,7,2,3,False,False
4,5,7,3,3,True,False
5,6,0,0,5,False,False
5,6,0,1,5,True,False
5,6,0,2,5,False,False
5,6,0,3,5,False,False
5,6,1,0,6,False,False
5,6,1,1,6,False,False
5,6,1,2,6,True,False
5,6,1,3,6,False,False
5,6,2,0,7,False,False
5,6,2,1,7,False,False
5,6,2,2,7,False,False
5,6,2,3,7,True,False
5,6,3,0,0,True,False
5,6,3,1,0,False,False
5,6,3,2,0,False,False
5,6,3,3,0,False,False
5,6,4,0,1,False,False
5,6,4,1,1,True,False
5,6,4,2,1,False,False
5,6,4,3,1,False,False
5,6,5,0,2,False,False
5,6,5,1,2,False,False
5,6,5,2,2,True,False
5,6,5,3,2,False,False
5,6,6,0,3,False,False
5,6,6,1,3,False,False
5,6,6,2,3,False,False
5,6,6,3,3,True,False
5,6,7,0,4,True,False
5,6,7,1,4,False,False
5,6,7,2,4,False,False
5,6,7,3,4,False,False
6,7,0,0,6,False,True
6,7,0,1,6,False,True
6,7,0,2,6,True,True
6,7,0,3,6,False,True
6,7,1,0,7,False,True
6,7,1,1,7,False,True
6,7,1,2,7,False,True
6,7,1,3,7,True,True
6,7,2,0,0,True,True
6,7,2,1,0,False,True
6,7,2,2,0,False,True
6,7,2,3,0,False,True
6,7,3,0,1,False,True
6,7,3,1,1,True,True
6,7,3,2,1,False,True
6,7,3,3,1,False,True
6,7,4,0,2,False,True
6,7,4,1,2,False,True
6,7,4,2,2,True,True
6,7,4,3,2,False,True
6,7,5,0,3,False,True
6,7,5,1,3,False,True
6,7,5,2,3,False,True
6,7,5,3,3,True,True
6,7,6,0,4,True,True
6,7,6,1,4,False,True
6,7,6,2,4,False,True
6,7,6,3,4,False,True
6,7,7,0,5,False,True
6,7,7,1,5,True,True
6,7,7,2,5,False,True
6,7,7,3,5,False,True
7,8,0,0,7,False,False
7,8,0,1,7,False,False
7,8,0,2,7,False,False
7,8,0,3,7,True,False
7,8,1,0,0,True,False
7,8,1,1,0,False,False
7,8,1,2,0,False,False
7,8,1,3,0,False,False
7,8,2,0,1,False,False
7,8,2,1,1,True,False
7,8,2,2,1,False,False
7,8,2,3,1,False,False
7,8,3,0,2,False,False
7,8,3,1,2,False,False
7,8,3,2,2,True,False
7,8,3,3,2,False,False
7,8,4,0,3,False,False
7,8,4,1,3,False,False
7,8,4,2,3,False,False
7,8,4,3,3,True,False
7,8,5,0,4,True,False
7,8,5,1,4,False,False
7,8,5,2,4,False,False
7,8,5,3,4,False,False
7,8,6,0,5,False,False
7,8,6,1,5,True,False
7,8,6,2,5,False,False
7,8,6,3,5,False,False
7,8,7,0,6,False,False
7,8,7,1,6,False,False
7,8,7,2,6,True,False
7,8,7,3,6,False,False
8,9,0,0,0,True,False
8,9,0,1,0,False,False
8,9,0,2,0,False,False
8,9,0,3,0,False,False
8,9,1,0,1,False,False
8,9,1,1,1,True,False
8,9,1,2,1,False,False
8,9,1,3,1,False,False
8,9,2,0,2,False,False
8,9,2,1,2,False,False
8,9,2,2,2,True,False
8,9,2,3,2,False,False
8,9,3,0,3,False,False
8,9,3,1,3,False,False
8,9,3,2,3,False,False
8,9,3,3,3,True,False
8,9,4,0,4,True,False
8,9,4,1,4,False,False
8,9,4,2,4,False,False
8,9,4,3,4,False,False
8,9,5,0,5,False,False
8,9,5,1,5,True,False
8,9,5,2,5,False,False
8,9,5,3,5,False,False
8,9,6,0,6,False,False
8,9,6,1,6,False,False
8,9,6,2,6,True,False
8,9,6,3,6,False,False
8,9,7,0,7,False,False
8,9,7,1,7,False,False
8,9,7,2,7,False,False
8,9,7,3,7,True,False
9,10,0,0,1,False,False
9,10,0,1,1,True,False
9,10,0,2,1,False,False
9,10,0,3,1,False,False
9,10,1,0,2,False,False
9,10,1,1,2,False,False
9,10,1,2,2,True,False
9,10,1,3,2,False,False
9,10,2,0,3,False,False
9,10,2,1,3,False,False
9,10,2,2,3,False,False
9,10,2,3,3,True,False
9,10,3,0,4,True,False
9,10,3,1,4,False,False
9,10,3,2,4,False,False
9,10,3,3,4,False,False
9,10,4,0,5,False,False
9,10,4,1,5,True,False
9,10,4,2,5,False,False
9,10,4,3,5,False,False
9,10,5,0,6,False,False
9,10,5,1,6,False,False
9,10,5,2,6,True,False
9,10,5,3,6,False,False
9,10,6,0,7,False,False
9,10,6,1,7,False,False
9,10,6,2,7,False,False
9,10,6,3,7,True,False
9,10,7,0,0,True,False
9,10,7,1,0,False,False
9,10,7,2,0,False,False
9,10,7,3,0,False,False
10,11,0,0,2,False,True
10,11,0,1,2,False,True
10,11,0,2,2,True,True
10,11,0,3,2,False,True
10,11,1,0,3,False,True
10,11,1,1,3,False,True
10,11,1,2,3,False,True
10,11,1,3,3,True,True
10,11,2,0,4,True,True
10,11,2,1,4,False,True
10,11,2,2,4,False,True
10,11,2,3,4,False,True
10,11,3,0,5,False,True
10,11,3,1,5,True,True
10,11,3,2,5,False,True
10,11,3,3,5,False,True
10,11,4,0,6,False,True
10,11,4,1,6,False,True
10,11,4,2,6,True,True
10,11,4,3,6,False,True
10,11,5,0,7,False,True
10,11,5,1,7,False,True
10,11,5,2,7,False,True
10,11,5,3,7,True,True
10,11,6,0,0,True,True
10,11,6,1,0,False,True
10,11,6,2,0,False,True
10,11,6,3,0,False,True
10,11,7,0,1,False,True
10,11,7,1,1,True,True
10,11,7,2,1,False,True
10,11,7,3,1,False,True
11,12,0,0,3,False,False
11,12,0,1,3,False,False
11,12,0,2,3,False,False
11,12,0,3,3,True,False
11,12,1,0,4,True,False
11,12,1,1,4,False,False
11,12,1,2,4,False,False
11,12,1,3,4,False,False
11,12,2,0,5,False,False
11,12,2,1,5,True,False
11,12,2,2,5,False,False
11,12,2,3,5,False,False
11,12,3,0,6,False,False
11,12,3,1,6,False,False
11,12,3,2,6,True,False
11,12,3,3,6,False,False
11,12,4,0,7,False,False
11,12,4,1,7,False,False
11,12,4,2,7,False,False
11,12,4,3,7,True,False
11,12,5,0,0,True,False
11,12,5,1,0,False,False
11,12,5,2,0,False,False
11,12,5,3,0,False,False
11,12,6,0,1,False,False
11,12,6,1,1,True,False
11,12,6,2,1,False,False
11,12,6,3,1,False,False
11,12,7,0,2,False,False
11,12,7,1,2,False,False
11,12,7,2,2,True,False
11,12,7,3,2,False,False
12,13,0,0,4,True,False
12,13,0,1,4,False,False
12,13,0,2,4,False,False
12,13,0,3,4,False,False
12,13,1,0,5,False,False
12,13,1,1,5,True,False
12,13,1,2,5,False,False
12,13,1,3,5,False,False
12,13,2,0,6,False,False
12,13,2,1,6,False,False
12,13,2,2,6,True,False
12,13,2,3,6,False,False
12,13,3,0,7,False,False
12,13,3,1,7,False,False
12,13,3,2,7,False,False
12,13,3,3,7,True,False
12,13,4,0,0,True,False
12,13,4,1,0,False,False
12,13,4,2,0,False,False
12,13,4,3,0,False,False
12,13,5,0,1,False,False
12,13,5,1,1,True,False
12,13,5,2,1,False,False
12,13,5,3,1,False,False
12,13,6,0,2,False,False
12,13,6,1,2,False,False
12,13,6,2,2,True,False
12,13,6,3,2,False,False
12,13,7,0,3,False,False
12,13,7,1,3,False,False
12,13,7,2,3,False,False
12,13,7,3,3,True,False
13,14,0,0,5,False,False
13,14,0,1,5,True,False
13,14,0,2,5,False,False
13,14,0,3,5,False,False
13,14,1,0,6,False,False
13,14,1,1,6,False,False
13,14,1,2,6,True,False
13,14,1,3,6,False,False
13,14,2,0,7,False,False
13,14,2,1,7,False,False
13,14,2,2,7,False,False
13,14,2,3,7,True,False
13,14,3,0,0,True,False
13,14,3,1,0,False,False
13,14,3,2,0,False,False
13,14,3,3,0,False,False
13,14,4,0,1,False,False
13,14,4,1,1,True,False
13,14,4,2,1,False,False
13,14,4,3,1,False,False
13,14,5,0,2,False,False
13,14,5,1,2,False,False
13,14,5,2,2,True,False
13,14,5,3,2,False,False
13,14,6,0,3,False,False
13,14,6,1,3,False,False
13,14,6,2,3,False,False
13,14,6,3,3,True,False
13,14,7,0,4,True,False
13,14,7,1,4,False,False
13,14,7,2,4,False,False
13,14,7,3,4,False,False
14,15,0,0,6,False,True
14,15,0,1,6,False,True
14,15,0,2,6,True,True
14,15,0,3,6,False,True
14,15,1,0,7,False,True
14,15,1,1,7,False,True
14,15,1,2,7,False,True
14,15,1,3,7,True,True
14,15,2,0,0,True,True
14,15,2,1,0,False,True
14,15,2,2,0,False,True
14,15,2,3,0,False,True
14,15,3,0,1,False,True
14,15,3,1,1,True,True
14,15,3,2,1,False,True
14,15,3,3,1,False,True
14,15,4,0,2,False,True
14,15,4,1,2,False,True
14,15,4,2,2,True,True
14,15,4,3,2,False,True
14,15,5,0,3,False,True
14,15,5,1,3,False,True
14,15,5,2,3,False,True
14,15,5,3,3,True,True
14,15,6,0,4,True,True
14,15,6,1,4,False,True
14,15,6,2,4,False,True
14,15,6,3,4,False,True
14,15,7,0,5,False,True
14,15,7,1,5,True,True
14,15,7,2,5,False,True
14,15,7,3,5,False,True
15,16,0,0,7,False,False
15,16,0,1,7,False,False
15,16,0,2,7,False,False
15,16,0,3,7,True,False
15,16,1,0,0,True,False
15,16,1,1,0,False,False
15,16,1,2,0,False,False
15,16,1,3,0,False,False
15,16,2,0,1,False,False
15,16,2,1,1,True,False
15,16,2,2,1,False,False
15,16,2,3,1,False,False
15,16,3,0,2,False,False
15,16,3,1,2,False,False
15,16,3,2,2,True,False
15,16,3,3,2,False,False
15,16,4,0,3,False,False
15,16,4,1,3,False,False
15,16,4,2,3,False,False
15,16,4,3,3,True,False
15,16,5,0,4,True,False
15,16,5,1,4,False,False
15,16,5,2,4,False,False
15,16,5,3,4,False,False
15,16,6,0,5,False,False
15,16,6,1,5,True,False
15,16,6,2,5,False,False
15,16,6,3,5,False,False
15,16,7,0,6,False,False
15,16,7,1,6,False,False
15,16,7,2,6,True,False
15,16,7,3,6,False,False
16,17,0,0,0,True,False
16,17,0,1,0,False,False
16,17,0,2,0,False,False
16,17,0,3,0,False,False
16,17,1,0,1,False,False
16,17,1,1,1,True,False
16,17,1,2,1,False,False
16,17,1,3,1,False,False
16,17,2,0,2,False,False
16,17,2,1,2,False,False
16,17,2,2,2,True,False
16,17,2,3,2,False,False
16,17,3,0,3,False,False
16,17,3,1,3,False,False
16,17,3,2,3,False,False
16,17,3,3,3,True,False
16,17,4,0,4,True,False
16,17,4,1,4,False,False
16,17,4,2,4,False,False
16,17,4,3,4,False,False
16,17,5,0,5,False,False
16,17,5,1,5,True,False
16,17,5,2,5,False,False
16,17,5,3,5,False,False
16,17,6,0,6,False,False
16,17,6,1,6,False,False
16,17,6,2,6,True,False
16,17,6,3,6,False,False
16,17,7,0,7,False,False
16,17,7,1,7,False,False
16,17,7,2,7,False,False
16,17,7,3,7,True,False
17,18,0,0,1,False,False
17,18,0,1,1,True,False
17,18,0,2,1,False,False
17,18,0,3,1,False,False
17,18,1,0,2,False,False
17,18,1,1,2,False,False
17,18,1,2,2,True,False
17,18,1,3,2,False,False
17,18,2,0,3,False,False
17,18,2,1,3,False,False
17,18,2,2,3,False,False
17,18,2,3,3,True,False
17,18,3,0,4,True,False
17,18,3,1,4,False,False
17,18,3,2,4,False,False
17,18,3,3,4,False,False
17,18,4,0,5,False,False
17,18,4,1,5,True,False
17,18,4,2,5,False,False
17,18,4,3,5,False,False
17,18,5,0,6,False,False
17,18,5,1,6,False,False
17,18,5,2,6,True,False
17,18,5,3,6,False,False
17,18,6,0,7,False,False
17,18,6,1,7,False,False
17,18,6,2,7,False,False
17,18,6,3,7,True,False
17,18,7,0,0,True,False
17,18,7,1,0,False,False
17,18,7,2,0,False,False
17,18,7,3,0,False,False
18,19,0,0,2,False,True
18,19,0,1,2,False,True
18,19,0,2,2,True,True
18,19,0,3,2,False,True
18,19,1,0,3,False,True
18,19,1,1,3,False,True
18,19,1,2,3,False,True
18,19,1,3,3,True,True
18,19,2,0,4,True,True
18,19,2,1,4,False,True
18,19,2,2,4,False,True
18,19,2,3,4,False,True
18,19,3,0,5,False,True
18,19,3,1,5,True,True
18,19,3,2,5,False,True
18,19,3,3,5,False,True
18,19,4,0,6,False,True
18,19,4,1,6,False,True
18,19,4,2,6,True,True
18,19,4,3,6,False,True
18,19,5,0,7,False,True
18,19,5,1,7,False,True
18,19,5,2,7,False,True
18,19,5,3,7,True,True
18,19,6,0,0,True,True
18,19,6,1,0,False,True
18,19,6,2,0,False,True
18,19,6,3,0,False,True
18,19,7,0,1,False,True
18,19,7,1,1,True,True
18,19,7,2,1,False,True
18,19,7,3,1,False,True
19,20,0,0,3,False,False
19,20,0,1,3,False,False
19,20,0,2,3,False,False
19,20,0,3,3,True,False
19,20,1,0,4,True,False
19,20,1,1,4,False,False
19,20,1,2,4,False,False
19,20,1,3,4,False,False
19,20,2,0,5,False,False
19,20,2,1,5,True,False
19,20,2,2,5,False,False
19,20,2,3,5,False,False
19,20,3,0,6,False,False
19,20,3,1,6,False,False
19,20,3,2,6,True,False
19,20,3,3,6,False,False
19,20,4,0,7,False,False
19,20,4,1,7,False,False
19,20,4,2,7,False,False
19,20,4,3,7,True,False
19,20,5,0,0,True,False
19,20,5,1,0,False,False
19,20,5,2,0,False,False
19,20,5,3,0,False,False
19,20,6,0,1,False,False
19,20,6,1,1,True,False
19,20,6,2,1,False,False
19,20,6,3,1,False,False
19,20,7,0,2,False,False
19,20,7,1,2,False,False
19,20,7,2,2,True,False
19,20,7,3,2,False,False
20,21,0,0,4,True,False
20,21,0,1,4,False,False
20,21,0,2,4,False,False
20,21,0,3,4,False,False
20,21,1,0,5,False,False
20,21,1,1,5,True,False
20,21,1,2,5,False,False
20,21,1,3,5,False,False
20,21,2,0,6,False,False
20,21,2,1,6,False,False
20,21,2,2,6,True,False
20,21,2,3,6,False,False
20,21,3,0,7,False,False
20,21,3,1,7,False,False
20,21,3,2,7,False,False
20,21,3,3,7,True,False
20,21,4,0,0,True,False
20,21,4,1,0,False,False
20,21,4,2,0,False,False
20,21,4,3,0,False,False
20,21,5,0,1,False,False
20,21,5,1,1,True,False
20,21,5,2,1,False,False
20,21,5,3,1,False,False
20,21,6,0,2,False,False
20,21,6,1,2,False,False
20,21,6,2,2,True,False
20,21,6,3,2,False,False
20,21,7,0,3,False,False
20,21,7,1,3,False,False
20,21,7,2,3,False,False
20,21,7,3,3,True,False
21,22,0,0,5,False,False
21,22,0,1,5,True,False
21,22,0,2,5,False,False
21,22,0,3,5,False,False
21,22,1,0,6,False,False
21,22,1,1,6,False,False
21,22,1,2,6,True,False
21,22,1,3,6,False,False
21,22,2,0,7,False,False
21,22,2,1,7,False,False
21,22,2,2,7,False,False
21,22,2,3,7,True,False
21,22,3,0,0,True,False
21,22,3,1,0,False,False
21,22,3,2,0,False,False
21,22,3,3,0,False,False
21,22,4,0,1,False,False
21,22,4,1,1,True,False
21,22,4,2,1,False,False
21,22,4,3,1,False,False
21,22,5,0,2,False,False
21,22,5,1,2,False,False
21,22,5,2,2,True,False
21,22,5,3,2,False,False
21,22,6,0,3,False,False
21,22,6,1,3,False,False
21,22,6,2,3,False,False
21,22,6,3,3,True,False
21,22,7,0,4,True,False
21,22,7,1,4,False,False
21,22,7,2,4,False,False
21,22,7,3,4,False,False
22,23,0,0,6,False,True
22,23,0,1,6,False,True
22,23,0,2,6,True,True
22,23,0,3,6,False,True
22,23,1,0,7,False,True
22,23,1,1,7,False,True
22,23,1,2,7,False,True
22,23,1,3,7,True,True
22,23,2,0,0,True,True
22,23,2,1,0,False,True
22,23,2,2,0,False,True
22,23,2,3,0,False,True
22,23,3,0,1,False,True
22,23,3,1,1,True,True
22,23,3,2,1,False,True
22,23,3,3,1,False,True
22,23,4,0,2,False,True
22,23,4,1,2,False,True
22,23,4,2,2,True,True
22,23,4,3,2,False,True
22,23,5,0,3,False,True
22,23,5,1,3,False,True
22,23,5,2,3,False,True
22,23,5,3,3,True,True
22,23,6,0,4,True,True
22,23,6,1,4,False,True
22,23,6,2,4,False,True
22,23,6,3,4,False,True
22,23,7,0,5,False,True
22,23,7,1,5,True,True
22,23,7,2,5,False,True
22,23,7,3,5,False,True
23,24,0,0,7,False,False
23,24,0,1,7,False,False
23,24,0,2,7,False,False
23,24,0,3,7,True,False
23,24,1,0,0,True,False
23,24,1,1,0,False,False
23,24,1,2,0,False,False
23,24,1,3,0,False,False
23,24,2,0,1,False,False
23,24,2,1,1,True,False
23,24,2,2,1,False,False
23,24,2,3,1,False,False
23,24,3,0,2,False,False
23,24,3,1,2,False,False
23,24,3,2,2,True,False
23,24,3,3,2,False,False
23,24,4,0,3,False,False
23,24,4,1,3,False,False
23,24,4,2,3,False,False
23,24,4,3,3,True,False
23,24,5,0,4,True,False
23,24,5,1,4,False,False
23,24,5,2,4,False,False
23,24,5,3,4,False,False
23,24,6,0,5,False,False
23,24,6,1,5,True,False
23,24,6,2,5,False,False
23,24,6,3,5,False,False
23,24,7,0,6,False,False
23,24,7,1,6,False,False
23,24,7,2,6,True,False
23,24,7,3,6,False,False
24,25,0,0,0,True,False
24,25,0,1,0,False,False
24,25,0,2,0,False,False
24,25,0,3,0,False,False
24,25,1,0,1,False,False
24,25,1,1,1,True,False
24,25,1,2,1,False,False
24,25,1,3,1,False,False
24,25,2,0,2,False,False
24,25,2,1,2,False,False
24,25,2,2,2,True,False
24,25,2,3,2,False,False
24,25,3,0,3,False,False
24,25,3,1,3,False,False
24,25,3,2,3,False,False
24,25,3,3,3,True,False
24,25,4,0,4,True,False
24,25,4,1,4,False,False
24,25,4,2,4,False,False
24,25,4,3,4,False,False
24,25,5,0,5,False,False
24,25,5,1,5,True,False
24,25,5,2,5,False,False
24,25,5,3,5,False,False
24,25,6,0,6,False,False
24,25,6,1,6,False,False
24,25,6,2,6,True,False
24,25,6,3,6,False,False
24,25,7,0,7,False,False
24,25,7,1,7,False,False
24,25,7,2,7,False,False
24,25,7,3,7,True,False
25,26,0,0,1,False,False
25,26,0,1,1,True,False
25,26,0,2,1,False,False
25,26,0,3,1,False,False
25,26,1,0,2,False,False
25,26,1,1,2,False,False
25,26,1,2,2,True,False
25,26,1,3,2,False,False
25,26,2,0,3,False,False
25,26,2,1,3,False,False
25,26,2,2,3,False,False
25,26,2,3,3,True,False
25,26,3,0,4,True,False
25,26,3,1,4,False,False
25,26,3,2,4,False,False
25,26,3,3,4,False,False
25,26,4,0,5,False,False
25,26,4,1,5,True,False
25,26,4,2,5,False,False
25,26,4,3,5,False,False
25,26,5,0,6,False,False
25,26,5,1,6,False,False
25,26,5,2,6,True,False
25,26,5,3,6,False,False
25,26,6,0,7,False,False
25,26,6,1,7,False,False
25,26,6,2,7,False,False
25,26,6,3,7,True,False
25,26,7,0,0,True,False
25,26,7,1,0,False,False
25,26,7,2,0,False,False
25,26,7,3,0,False,False
26,27,0,0,2,False,True
26,27,0,1,2,False,True
26,27,0,2,2,True,True
26,27,0,3,2,False,True
26,27,1,0,3,False,True
26,27,1,1,3,False,True
26,27,1,2,3,False,True
26,27,1,3,3,True,True
26,27,2,0,4,True,True
26,27,2,1,4,False,True
26,27,2,2,4,False,True
26,27,2,3,4,False,True
26,27,3,0,5,False,True
26,27,3,1,5,True,True
26,27,3,2,5,False,True
26,27,3,3,5,False,True
26,27,4,0,6,False,True
26,27,4,1,6,False,True
26,27,4,2,6,True,True
26,27,4,3,6,False,True
26,27,5,0,7,False,True
26,27,5,1,7,False,True
26,27,5,2,7,False,True
26,27,5,3,7,True,True
26,27,6,0,0,True,True
26,27,6,1,0,False,True
26,27,6,2,0,False,True
26,27,6,3,0,False,True
26,27,7,0,1,False,True
26,27,7,1,1,True,True
26,27,7,2,1,False,True
26,27,7,3,1,False,True
27,28,0,0,3,False,False
27,28,0,1,3,False,False
27,28,0,2,3,False,False
27,28,0,3,3,True,False
27,28,1,0,4,True,False
27,28,1,1,4,False,False
27,28,1,2,4,False,False
27,28,1,3,4,False,False
27,28,2,0,5,False,False
27,28,2,1,5,True,False
27,28,2,2,5,False,False
27,28,2,3,5,False,False
27,28,3,0,6,False,False
27,28,3,1,6,False,False
27,28,3,2,6,True,False
27,28,3,3,6,False,False
27,28,4,0,7,False,False
27,28,4,1,7,False,False
27,28,4,2,7,False,False
27,28,4,3,7,True,False
27,28,5,0,0,True,False
27,28,5,1,0,False,False
27,28,5,2,0,False,False
27,28,5,3,0,False,False
27,28,6,0,1,False,False
27,28,6,1,1,True,False
27,28,6,2,1,False,False
27,28,6,3,1,False,False
27,28,7,0,2,False,False
27,28,7,1,2,False,False
27,28,7,2,2,True,False
27,28,7,3,2,False,False
28,29,0,0,4,True,False
28,29,0,1,4,False,False
28,29,0,2,4,False,False
28,29,0,3,4,False,False
28,29,1,0,5,False,False
28,29,1,1,5,True,False
28,29,1,2,5,False,False
28,29,1,3,5,False,False
28,29,2,0,6,False,False
28,29,2,1,6,False,False
28,29,2,2,6,True,False
28,29,2,3,6,False,False
28,29,3,0,7,False,False
28,29,3,1,7,False,False
28,29,3,2,7,False,False
28,29,3,3,7,True,False
28,29,4,0,0,True,False
28,29,4,1,0,False,False
28,29,4,2,0,False,False
28,29,4,3,0,False,False
28,29,5,0,1,False,False
28,29,5,1,1,True,False
28,29,5,2,1,False,False
28,29,5,3,1,False,False
28,29,6,0,2,False,False
28,29,6,1,2,False,False
28,29,6,2,2,True,False
28,29,6,3,2,False,False
28,29,7,0,3,False,False
28,29,7,1,3,False,False
28,29,7,2,3,False,False
28,29,7,3,3,True,False
29,30,0,0,5,False,False
29,30,0,1,5,True,False
29,30,0,2,5,False,False
29,30,0,3,5,False,False
29,30,1,0,6,False,False
29,30,1,1,6,False,False
29,30,1,2,6,True,False
29,30,1,3,6,False,False
29,30,2,0,7,False,False
29,30,2,1,7,False,False
29,30,2,2,7,False,False
29,30,2,3,7,True,False
29,30,3,0,0,True,False
29,30,3,1,0,False,False
29,30,3,2,0,False,False
29,30,3,3,0,False,False
29,30,4,0,1,False,False
29,30,4,1,1,True,False
29,30,4,2,1,False,False
29,30,4,3,1,False,False
29,30,5,0,2,False,False
29,30,5,1,2,False,False
29,30,5,2,2,True,False
29,30,5,3,2,False,False
29,30,6,0,3,False,False
29,30,6,1,3,False,False
29,30,6,2,3,False,False
29,30,6,3,3,True,False
29,30,7,0,4,True,False
29,30,7,1,4,False,False
29,30,7,2,4,False,False
29,30,7,3,4,False,False
30,31,0,0,6,False,True
30,31,0,1,6,False,True
30,31,0,2,6,True,True
30,31,0,3,6,False,True
30,31,1,0,7,False,True
30,31,1,1,7,False,True
30,31,1,2,7,False,True
30,31,1,3,7,True,True
30,31,2,0,0,True,True
30,31,2,1,0,False,True
30,31,2,2,0,False,True
30,31,2,3,0,False,True
30,31,3,0,1,False,True
30,31,3,1,1,True,True
30,31,3,2,1,False,True
30,31,3,3,1,False,True
30,31,4,0,2,False,True
30,31,4,1,2,False,True
30,31,4,2,2,True,True
30,31,4,3,2,False,True
30,31,5,0,3,False,True
30,31,5,1,3,False,True
30,31,5,2,3,False,True
30,31,5,3,3,True,True
30,31,6,0,4,True,True
30,31,6,1,4,False,True
30,31,6,2,4,False,True
30,31,6,3,4,False,True
30,31,7,0,5,False,True
30,31,7,1,5,True,True
30,31,7,2,5,False,True
30,31,7,3,5,False,True
31,32,0,0,7,False,False
31,32,0,1,7,False,False
31,32,0,2,7,False,False
31,32,0,3,7,True,False
31,32,1,0,0,True,False
31,32,1,1,0,False,False
31,32,1,2,0,False,False
31,32,1,3,0,False,False
31,32,2,0,1,False,False
31,32,2,1,1,True,False
31,32,2,2,1,False,False
31,32,2,3,1,False,False
31,32,3,0,2,False,False
31,32,3,1,2,False,False
31,32,3,2,2,True,False
31,32,3,3,2,False,False
31,32,4,0,3,False,False
31,32,4,1,3,False,False
31,32,4,2,3,False,False
31,32,4,3,3,True,False
31,32,5,0,4,True,False
31,32,5,1,4,False,False
31,32,5,2,4,False,False
31,32,5,3,4,False,False
31,32,6,0,5,False,False
31,32,6,1,5,True,False
31,32,6,2,5,False,False
31,32,6,3,5,False,False
31,32,7,0,6,False,False
31,32,7,1,6,False,False
31,32,7,2,6,True,False
31,32,7,3,6,False,False
32,33,0,0,0,True,False
32,33,0,1,0,False,False
32,33,0,2,0,False,False
32,33,0,3,0,False,False
32,33,1,0,1,False,False
32,33,1,1,1,True,False
32,33,1,2,1,False,False
32,33,1,3,1,False,False
32,33,2,0,2,False,False
32,33,2,1,2,False,False
32,33,2,2,2,True,False
32,33,2,3,2,False,False
32,33,3,0,3,False,False
32,33,3,1,3,False,False
32,33,3,2,3,False,False
32,33,3,3,3,True,False
32,33,4,0,4,True,False
32,33,4,1,4,False,False
32,33,4,2,4,False,False
32,33,4,3,4,False,False
32,33,5,0,5,False,False
32,33,5,1,5,True,False
32,33,5,2,5,False,False
32,33,5,3,5,False,False
32,33,6,0,6,False,False
32,33,6,1,6,False,False
32,33,6,2,6,True,False
32,33,6,3,6,False,False
32,33,7,0,7,False,False
32,33,7,1,7,False,False
32,33,7,2,7,False,False
32,33,7,3,7,True,False
33,34,0,0,1,False,False
33,34,0,1,1,True,False
33,34,0,2,1,False,False
33,34,0,3,1,False,False
33,34,1,0,2,False,False
33,34,1,1,2,False,False
33,34,1,2,2,True,False
33,34,1,3,2,False,False
33,34,2,0,3,False,False
33,34,2,1,3,False,False
33,34,2,2,3,False,False
33,34,2,3,3,True,False
33,34,3,0,4,True,False
33,34,3,1,4,False,False
33,34,3,2,4,False,False
33,34,3,3,4,False,False
33,34,4,0,5,False,False
33,34,4,1,5,True,False
33,34,4,2,5,False,False
33,34,4,3,5,False,False
33,34,5,0,6,False,False
33,34,5,1,6,False,False
33,34,5,2,6,True,False
33,34,5,3,6,False,False
33,34,6,0,7,False,False
33,34,6,1,7,False,False
33,34,6,2,7,False,False
33,34,6,3,7,True,False
33,34,7,0,0,True,False
33,34,7,1,0,False,False
33,34,7,2,0,False,False
33,34,7,3,0,False,False
34,35,0,0,2,False,True
34,35,0,1,2,False,True
34,35,0,2,2,True,True
34,35,0,3,2,False,True
34,35,1,0,3,False,True
34,35,1,1,3,False,True
34,35,1,2,3,False,True
34,35,1,3,3,True,True
34,35,2,0,4,True,True
34,35,2,1,4,False,True
34,35,2,2,4,False,True
34,35,2,3,4,False,True
34,35,3,0,5,False,True
34,35,3,1,5,True,True
34,35,3,2,5,False,True
34,35,3,3,5,False,True
34,35,4,0,6,False,True
34,35,4,1,6,False,True
34,35,4,2,6,True,True
34,35,4,3,6,False,True
34,35,5,0,7,False,True
34,35,5,1,7,False,True
34,35,5,2,7,False,True
34,35,5,3,7,True,True
34,35,6,0,0,True,True
34,35,6,1,0,False,True
34,35,6,2,0,False,True
34,35,6,3,0,False,True
34,35,7,0,1,False,True
34,35,7,1,1,True,True
34,35,7,2,1,False,True
34,35,7,3,1,False,True
35,36,0,0,3,False,False
35,36,0,1,3,False,False
35,36,0,2,3,False,False
35,36,0,3,3,True,False
35,36,1,0,4,True,False
35,36,1,1,4,False,False
35,36,1,2,4,False,False
35,36,1,3,4,False,False
35,36,2,0,5,False,False
35,36,2,1,5,True,False
35,36,2,2,5,False,False
35,36,2,3,5,False,False
35,36,3,0,6,False,False
35,36,3,1,6,False,False
35,36,3,2,6,True,False
35,36,3,3,6,False,False
35,36,4,0,7,False,False
35,36,4,1,7,False,False
35,36,4,2,7,False,False
35,36,4,3,7,True,False
35,36,5,0,0,True,False
35,36,5,1,0,False,False
35,36,5,2,0,False,False
35,36,5,3,0,False,False
35,36,6,0,1,False,False
35,36,6,1,1,True,False
35,36,6,2,1,False,False
35,36,6,3,1,False,False
35,36,7,0,2,False,False
35,36,7,1,2,False,False
35,36,7,2,2,True,False
35,36,7,3,2,False,False
36,37,0,0,4,True,False
36,37,0,1,4,False,False
36,37,0,2,4,False,False
36,37,0,3,4,False,False
36,37,1,0,5,False,False
36,37,1,1,5,True,False
36,37,1,2,5,False,False
36,37,1,3,5,False,False
36,37,2,0,6,False,False
36,37,2,1,6,False,False
36,37,2,2,6,True,False
36,37,2,3,6,False,False
36,37,3,0,7,False,False
36,37,3,1,7,False,False
36,37,3,2,7,False,False
36,37,3,3,7,True,False
36,37,4,0,0,True,False
36,37,4,1,0,False,False
36,37,4,2,0,False,False
36,37,4,3,0,False,False
36,37,5,0,1,False,False
36,37,5,1,1,True,False
36,37,5,2,1,False,False
36,37,5,3,1,False,False
36,37,6,0,2,False,False
36,37,6,1,2,False,False
36,37,6,2,2,True,False
36,37,6,3,2,False,False
36,37,7,0,3,False,False
36,37,7,1,3,False,False
36,37,7,2,3,False,False
36,37,7,3,3,True,False
37,38,0,0,5,False,False
37,38,0,1,5,True,False
37,38,0,2,5,False,False
37,38,0,3,5,False,False
37,38,1,0,6,False,False
37,38,1,1,6,False,False
37,38,1,2,6,True,False
37,38,1,3,6,False,False
37,38,2,0,7,False,False
37,38,2,1,7,False,False
37,38,2,2,7,False,False
37,38,2,3,7,True,False
37,38,3,0,0,True,False
37,38,3,1,0,False,False
37,38,3,2,0,False,False
37,38,3,3,0,False,False
37,38,4,0,1,False,False
37,38,4,1,1,True,False
37,38,4,2,1,False,False
37,38,4,3,1,False,False
37,38,5,0,2,False,False
37,38,5,1,2,False,False
37,38,5,2,2,True,False
37,38,5,3,2,False,False
37,38,6,0,3,False,False
37,38,6,1,3,False,False
37,38,6,2,3,False,False
37,38,6,3,3,True,False
37,38,7,0,4,True,False
37,38,7,1,4,False,False
37,38,7,2,4,False,False
37,38,7,3,4,False,False
38,39,0,0,6,False,True
38,39,0,1,6,False,True
38,39,0,2,6,True,True
38,39,0,3,6,False,True
38,39,1,0,7,False,True
38,39,1,1,7,False,True
38,39,1,2,7,False,True
38,39,1,3,7,True,True
38,39,2,0,0,True,True
38,39,2,1,0,False,True
38,39,2,2,0,False,True
38,39,2,3,0,False,True
38,39,3,0,1,False,True
38,39,3,1,1,True,True
38,39,3,2,1,False,True
38,39,3,3,1,False,True
38,39,4,0,2,False,True
38,39,4,1,2,False,True
38,39,4,2,2,True,True
38,39,4,3,2,False,True
38,39,5,0,3,False,True
38,39,5,1,3,False,True
38,39,5,2,3,False,True
38,39,5,3,3,True,True
38,39,6,0,4,True,True
38,39,6,1,4,False,True
38,39,6,2,4,False,True
38,39,6,3,4,False,True
38,39,7,0,5,False,True
38,39,7,1,5,True,True
38,39,7,2,5,False,True
38,39,7,3,5,False,True
39,40,0,0,7,False,False
39,40,0,1,7,False,False
39,40,0,2,7,False,False
39,40,0,3,7,True,False
39,40,1,0,0,True,False
39,40,1,1,0,False,False
39,40,1,2,0,False,False
39,40,1,3,0,False,False
39,40,2,0,1,False,False
39,40,2,1,1,True,False
39,40,2,2,1,False,False
39,40,2,3,1,False,False
39,40,3,0,2,False,False
39,40,3,1,2,False,False
39,40,3,2,2,True,False
39,40,3,3,2,False,False
39,40,4,0,3,False,False
39,40,4,1,3,False,False
39,40,4,2,3,False,False
39,40,4,3,3,True,False
39,40,5,0,4,True,False
39,40,5,1,4,False,False
39,40,5,2,4,False,False
39,40,5,3,4,False,False
39,40,6,0,5,False,False
39,40,6,1,5,True,False
39,40,6,2,5,False,False
39,40,6,3,5,False,False
39,40,7,0,6,False,False
39,40,7,1,6,False,False
39,40,7,2,6,True,False
39,40,7,3,6,False,False
40,41,0,0,0,True,False
40,41,0,1,0,False,False
40,41,0,2,0,False,False
40,41,0,3,0,False,False
40,41,1,0,1,False,False
40,41,1,1,1,True,False
40,41,1,2,1,False,False
40,41,1,3,1,False,False
40,41,2,0,2,False,False
40,41,2,1,2,False,False
40,41,2,2,2,True,False
40,41,2,3,2,False,False
40,41,3,0,3,False,False
40,41,3,1,3,False,False
40,41,3,2,3,False,False
40,41,3,3,3,True,False
40,41,4,0,4,True,False
40,41,4,1,4,False,False
40,41,4,2,4,False,False
40,41,4,3,4,False,False
40,41,5,0,5,False,False
40,41,5,1,5,True,False
40,41,5,2,5,False,False
40,41,5,3,5,False,False
40,41,6,0,6,False,False
40,41,6,1,6,False,False
40,41,6,2,6,True,False
40,41,6,3,6,False,False
40,41,7,0,7,False,False
40,41,7,1,7,False,False
40,41,7,2,7,False,False
40,41,7,3,7,True,False
41,42,0,0,1,False,False
41,42,0,1,1,True,False
41,42,0,2,1,False,False
41,42,0,3,1,False,False
41,42,1,0,2,False,False
41,42,1,1,2,False,False
41,42,1,2,2,True,False
41,42,1,3,2,False,False
41,42,2,0,3,False,False
41,42,2,1,3,False,False
41,42,2,2,3,False,False
41,42,2,3,3,True,False
41,42,3,0,4,True,False
41,42,3,1,4,False,False
41,42,3,2,4,False,False
41,42,3,3,4,False,False
41,42,4,0,5,False,False
41,42,4,1,5,True,False
41,42,4,2,5,False,False
41,42,4,3,5,False,False
41,42,5,0,6,False,False
41,42,5,1,6,False,False
41,42,5,2,6,True,False
41,42,5,3,6,False,False
41,42,6,0,7,False,False
41,42,6,1,7,False,False
41,42,6,2,7,False,False
41,42,6,3,7,True,False
41,42,7,0,0,True,False
41,42,7,1,0,False,False
41,42,7,2,0,False,False
41,42,7,3,0,False,False
42,43,0,0,2,False,True
42,43,0,1,2,False,True
42,43,0,2,2,True,True
42,43,0,3,2,False,True
42,43,1,0,3,False,True
42,43,1,1,3,False,True
42,43,1,2,3,False,True
42,43,1,3,3,True,True
42,43,2,0,4,True,True
42,43,2,1,4,False,True
42,43,2,2,4,False,True
42,43,2,3,4,False,True
42,43,3,0,5,False,True
42,43,3,1,5,True,True
42,43,3,2,5,False,True
42,43,3,3,5,False,True
42,43,4,0,6,False,True
42,43,4,1,6,False,True
42,43,4,2,6,True,True
42,43,4,3,6,False,True
42,43,5,0,7,False,True
42,43,5,1,7,False,True
42,43,5,2,7,False,True
42,43,5,3,7,True,True
42,43,6,0,0,True,True
42,43,6,1,0,False,True
42,43,6,2,0,False,True
42,43,6,3,0,False,True
42,43,7,0,1,False,True
42,43,7,1,1,True,True
42,43,7,2,1,False,True
42,43,7,3,1,False,True
43,44,0,0,3,False,False
43,44,0,1,3,False,False
43,44,0,2,3,False,False
43,44,0,3,3,True,False
43,44,1,0,4,True,False
43,44,1,1,4,False,False
43,44,1,2,4,False,False
43,44,1,3,4,False,False
43,44,2,0,5,False,False
43,44,2,1,5,True,False
43,44,2,2,5,False,False
43,44,2,3,5,False,False
43,44,3,0,6,False,False
43,44,3,1,6,False,False
43,44,3,2,6,True,False
43,44,3,3,6,False,False
43,44,4,0,7,False,False
43,44,4,1,7,False,False
43,44,4,2,7,False,False
43,44,4,3,7,True,False
43,44,5,0,0,True,False
43,44,5,1,0,False,False
43,44,5,2,0,False,False
43,44,5,3,0,False,False
43,44,6,0,1,False,False
43,44,6,1,1,True,False
43,44,6,2,1,False,False
43,44,6,3,1,False,False
43,44,7,0,2,False,False
43,44,7,1,2,False,False
43,44,7,2,2,True,False
43,44,7,3,2,False,False
44,45,0,0,4,True,False
44,45,0,1,4,False,False
44,45,0,2,4,False,False
44,45,0,3,4,False,False
44,45,1,0,5,False,False
44,45,1,1,5,True,False
44,45,1,2,5,False,False
44,45,1,3,5,False,False
44,45,2,0,6,False,False
44,45,2,1,6,False,False
44,45,2,2,6,True,False
44,45,2,3,6,False,False
44,45,3,0,7,False,False
44,45,3,1,7,False,False
44,45,3,2,7,False,False
44,45,3,3,7,True,False
44,45,4,0,0,True,False
44,45,4,1,0,False,False
44,45,4,2,0,False,False
44,45,4,3,0,False,False
44,45,5,0,1,False,False
44,45,5,1,1,True,False
44,45,5,2,1,False,False
44,45,5,3,1,False,False
44,45,6,0,2,False,False
44,45,6,1,2,False,False
44,45,6,2,2,True,False
44,45,6,3,2,False,False
44,45,7,0,3,False,False
44,45,7,1,3,False,False
44,45,7,2,3,False,False
44,45,7,3,3,True,False
45,46,0,0,5,False,False
45,46,0,1,5,True,False
45,46,0,2,5,False,False
45,46,0,3,5,False,False
45,46,1,0,6,False,False
45,46,1,1,6,False,False
45,46,1,2,6,True,False
45,46,1,3,6,False,False
45,46,2,0,7,False,False
45,46,2,1,7,False,False
45,46,2,2,7,False,False
45,46,2,3,7,True,False
45,46,3,0,0,True,False
45,46,3,1,0,False,False
45,46,3,2,0,False,False
45,46,3,3,0,False,False
45,46,4,0,1,False,False
45,46,4,1,1,True,False
45,46,4,2,1,False,False
45,46,4,3,1,False,False
45,46,5,0,2,False,False
45,46,5,1,2,False,False
45,46,5,2,2,True,False
45,46,5,3,2,False,False
45,46,6,0,3,False,False
45,46,6,1,3,False,False
45,46,6,2,3,False,False
45,46,6,3,3,True,False
45,46,7,0,4,True,False
45,46,7,1,4,False,False
45,46,7,2,4,False,False
45,46,7,3,4,False,False
46,47,0,0,6,False,True
46,47,0,1,6,False,True
46,47,0,2,6,True,True
46,47,0,3,6,False,True
46,47,1,0,7,False,True
46,47,1,1,7,False,True
46,47,1,2,7,False,True
46,47,1,3,7,True,True
46,47,2,0,0,True,True
46,47,2,1,0,False,True
46,47,2,2,0,False,True
46,47,2,3,0,False,True
46,47,3,0,1,False,True
46,47,3,1,1,True,True
46,47,3,2,1,False,True
46,47,3,3,1,False,True
46,47,4,0,2,False,True
46,47,4,1,2,False,True
46,47,4,2,2,True,True
46,47,4,3,2,False,True
46,47,5,0,3,False,True
46,47,5,1,3,False,True
46,47,5,2,3,False,True
46,47,5,3,3,True,True
46,47,6,0,4,True,True
46,47,6,1,4,False,True
46,47,6,2,4,False,True
46,47,6,3,4,False,True
46,47,7,0,5,False,True
46,47,7,1,5,True,True
46,47,7,2,5,False,True
46,47,7,3,5,False,True
47,48,0,0,7,False,False
47,48,0,1,7,False,False
47,48,0,2,7,False,False
47,48,0,3,7,True,False
47,48,1,0,0,True,False
47,48,1,1,0,False,False
47,48,1,2,0,False,False
47,48,1,3,0,False,False
47,48,2,0,1,False,False
47,48,2,1,1,True,False
47,48,2,2,1,False,False
47,48,2,3,1,False,False
47,48,3,0,2,False,False
47,48,3,1,2,False,False
47,48,3,2,2,True,False
47,48,3,3,2,False,False
47,48,4,0,3,False,False
47,48,4,1,3,False,False
47,48,4,2,3,False,False
47,48,4,3,3,True,False
47,48,5,0,4,True,False
47,48,5,1,4,False,False
47,48,5,2,4,False,False
47,48,5,3,4,False,False
47,48,6,0,5,False,False
47,48,6,1,5,True,False
47,48,6,2,5,False,False
47,48,6,3,5,False,False
47,48,7,0,6,False,False
47,48,7,1,6,False,False
47,48,7,2,6,True,False
47,48,7,3,6,False,False
48,49,0,0,0,True,False
48,49,0,1,0,False,False
48,49,0,2,0,False,False
48,49,0,3,0,False,False
48,49,1,0,1,False,False
48,49,1,1,1,True,False
48,49,1,2,1,False,False
48,49,1,3,1,False,False
48,49,2,0,2,False,False
48,49,2,1,2,False,False
48,49,2,2,2,True,False
48,49,2,3,2,False,False
48,49,3,0,3,False,False
48,49,3,1,3,False,False
48,49,3,2,3,False,False
48,49,3,3,3,True,False
48,49,4,0,4,True,False
48,49,4,1,4,False,False
48,49,4,2,4,False,False
48,49,4,3,4,False,False
48,49,5,0,5,False,False
48,49,5,1,5,True,False
48,49,5,2,5,False,False
48,49,5,3,5,False,False
48,49,6,0,6,False,False
48,49,6,1,6,False,False
48,49,6,2,6,True,False
48,49,6,3,6,False,False
48,49,7,0,7,False,False
48,49,7,1,7,False,False
48,49,7,2,7,False,False
48,49,7,3,7,True,False
49,50,0,0,1,False,False
49,50,0,1,1,True,False
49,50,0,2,1,False,False
49,50,0,3,1,False,False
49,50,1,0,2,False,False
49,50,1,1,2,False,False
49,50,1,2,2,True,False
49,50,1,3,2,False,False
49,50,2,0,3,False,False
49,50,2,1,3,False,False
49,50,2,2,3,False,False
49,50,2,3,3,True,False
49,50,3,0,4,True,False
49,50,3,1,4,False,False
49,50,3,2,4,False,False
49,50,3,3,4,False,False
49,50,4,0,5,False,False
49,50,4,1,5,True,False
49,50,4,2,5,False,False
49,50,4,3,5,False,False
49,50,5,0,6,False,False
49,50,5,1,6,False,False
49,50,5,2,6,True,False
49,50,5,3,6,False,False
49,50,6,0,7,False,False
49,50,6,1,7,False,False
49,50,6,2,7,False,False
49,50,6,3,7,True,False
49,50,7,0,0,True,False
49,50,7,1,0,False,False
49,50,7,2,0,False,False
49,50,7,3,0,False,False
50,51,0,0,2,False,True
50,51,0,1,2,False,True
50,51,0,2,2,True,True
50,51,0,3,2,False,True
50,51,1,0,3,False,True
50,51,1,1,3,False,True
50,51,1,2,3,False,True
50,51,1,3,3,True,True
50,51,2,0,4,True,True
50,51,2,1,4,False,True
50,51,2,2,4,False,True
50,51,2,3,4,False,True
50,51,3,0,5,False,True
50,51,3,1,5,True,True
50,51,3,2,5,False,True
50,51,3,3,5,False,True
50,51,4,0,6,False,True
50,51,4,1,6,False,True
50,51,4,2,6,True,True
50,51,4,3,6,False,True
50,51,5,0,7,False,True
50,51,5,1,7,False,True
50,51,5,2,7,False,True
50,51,5,3,7,True,True
50,51,6,0,0,True,True
50,51,6,1,0,False,True
50,51,6,2,0,False,True
50,51,6,3,0,False,True
50,51,7,0,1,False,True
50,51,7,1,1,True,True
50,51,7,2,1,False,True
50,51,7,3,1,False,True
51,52,0,0,3,False,False
51,52,0,1,3,False,False
51,52,0,2,3,False,False
51,52,0,3,3,True,False
51,52,1,0,4,True,False
51,52,1,1,4,False,False
51,52,1,2,4,False,False
51,52,1,3,4,False,False
51,52,2,0,5,False,False
51,52,2,1,5,True,False
51,52,2,2,5,False,False
51,52,2,3,5,False,False
51,52,3,0,6,False,False
51,52,3,1,6,False,False
51,52,3,2,6,True,False
51,52,3,3,6,False,False
51,52,4,0,7,False,False
51,52,4,1,7,False,False
51,52,4,2,7,False,False
51,52,4,3,7,True,False
51,52,5,0,0,True,False
51,52,5,1,0,False,False
51,52,5,2,0,False,False
51,52,5,3,0,False,False
51,52,6,0,1,False,False
51,52,6,1,1,True,False
51,52,6,2,1,False,False
51,52,6,3,1,False,False
51,52,7,0,2,False,False
51,52,7,1,2,False,False
51,52,7,2,2,True,False
51,52,7,3,2,False,False
52,53,0,0,4,True,False
52,53,0,1,4,False,False
52,53,0,2,4,False,False
52,53,0,3,4,False,False
52,53,1,0,5,False,False
52,53,1,1,5,True,False
52,53,1,2,5,False,False
52,53,1,3,5,False,False
52,53,2,0,6,False,False
52,53,2,1,6,False,False
52,53,2,2,6,True,False
52,53,2,3,6,False,False
52,53,3,0,7,False,False
52,53,3,1,7,False,False
52,53,3,2,7,False,False
52,53,3,3,7,True,False
52,53,4,0,0,True,False
52,53,4,1,0,False,False
52,53,4,2,0,False,False
52,53,4,3,0,False,False
52,53,5,0,1,False,False
52,53,5,1,1,True,False
52,53,5,2,1,False,False
52,53,5,3,1,False,False
52,53,6,0,2,False,False
52,53,6,1,2,False,False
52,53,6,2,2,True,False
52,53,6,3,2,False,False
52,53,7,0,3,False,False
52,53,7,1,3,False,False
52,53,7,2,3,False,False
52,53,7,3,3,True,False
53,54,0,0,5,False,False
53,54,0,1,5,True,False
53,54,0,2,5,False,False
53,54,0,3,5,False,False
53,54,1,0,6,False,False
53,54,1,1,6,False,False
53,54,1,2,6,True,False
53,54,1,3,6,False,False
53,54,2,0,7,False,False
53,54,2,1,7,False,False
53,54,2,2,7,False,False
53,54,2,3,7,True,False
53,54,3,0,0,True,False
53,54,3,1,0,False,False
53,54,3,2,0,False,False
53,54,3,3,0,False,False
53,54,4,0,1,False,False
53,54,4,1,1,True,False
53,54,4,2,1,False,False
53,54,4,3,1,False,False
53,54,5,0,2,False,False
53,54,5,1,2,False,False
53,54,5,2,2,True,False
53,54,5,3,2,False,False
53,54,6,0,3,False,False
53,54,6,1,3,False,False
53,54,6,2,3,False,False
53,54,6,3,3,True,False
53,54,7,0,4,True,False
53,54,7,1,4,False,False
53,54,7,2,4,False,False
53,54,7,3,4,False,False
54,55,0,0,6,False,True
54,55,0,1,6,False,True
54,55,0,2,6,True,True
54,55,0,3,6,False,True
54,55,1,0,7,False,True
54,55,1,1,7,False,True
54,55,1,2,7,False,True
54,55,1,3,7,True,True
54,55,2,0,0,True,True
54,55,2,1,0,False,True
54,55,2,2,0,False,True
54,55,2,3,0,False,True
54,55,3,0,1,False,True
54,55,3,1,1,True,True
54,55,3,2,1,False,True
54,55,3,3,1,False,True
54,55,4,0,2,False,True
54,55,4,1,2,False,True
54,55,4,2,2,True,True
54,55,4,3,2,False,True
54,55,5,0,3,False,True
54,55,5,1,3,False,True
54,55,5,2,3,False,True
54,55,5,3,3,True,True
54,55,6,0,4,True,True
54,55,6,1,4,False,True
54,55,6,2,4,False,True
54,55,6,3,4,False,True
54,55,7,0,5,False,True
54,55,7,1,5,True,True
54,55,7,2,5,False,True
54,55,7,3,5,False,True
55,56,0,0,7,False,False
55,56,0,1,7,False,False
55,56,0,2,7,False,False
55,56,0,3,7,True,False
55,56,1,0,0,True,False
55,56,1,1,0,False,False
55,56,1,2,0,False,False
55,56,1,3,0,False,False
55,56,2,0,1,False,False
55,56,2,1,1,True,False
55,56,2,2,1,False,False
55,56,2,3,1,False,False
55,56,3,0,2,False,False
55,56,3,1,2,False,False
55,56,3,2,2,True,False
55,56,3,3,2,False,False
55,56,4,0,3,False,False
55,56,4,1,3,False,False
55,56,4,2,3,False,False
55,56,4,3,3,True,False
55,56,5,0,4,True,False
55,56,5,1,4,False,False
55,56,5,2,4,False,False
55,56,5,3,4,False,False
55,56,6,0,5,False,False
55,56,6,1,5,True,False
55,56,6,2,5,False,False
55,56,6,3,5,False,False
55,56,7,0,6,False,False
55,56,7,1,6,False,False
55,56,7,2,6,True,False
55,56,7,3,6,False,False
56,57,0,0,0,True,False
56,57,0,1,0,False,False
56,57,0,2,0,False,False
56,57,0,3,0,False,False
56,57,1,0,1,False,False
56,57,1,1,1,True,False
56,57,1,2,1,False,False
56,57,1,3,1,False,False
56,57,2,0,2,False,False
56,57,2,1,2,False,False
56,57,2,2,2,True,False
56,57,2,3,2,False,False
56,57,3,0,3,False,False
56,57,3,1,3,False,False
56,57,3,2,3,False,False
56,57,3,3,3,True,False
56,57,4,0,4,True,False
56,57,4,1,4,False,False
56,57,4,2,4,False,False
56,57,4,3,4,False,False
56,57,5,0,5,False,False
56,57,5,1,5,True,False
56,57,5,2,5,False,False
56,57,5,3,5,False,False
56,57,6,0,6,False,False
56,57,6,1,6,False,False
56,57,6,2,6,True,False
56,57,6,3,6,False,False
56,57,7,0,7,False,False
56,57,7,1,7,False,False
56,57,7,2,7,False,False
56,57,7,3,7,True,False
57,58,0,0,1,False,False
57,58,0,1,1,True,False
57,58,0,2,1,False,False
57,58,0,3,1,False,False
57,58,1,0,2,False,False
57,58,1,1,2,False,False
57,58,1,2,2,True,False
57,58,1,3,2,False,False
57,58,2,0,3,False,False
57,58,2,1,3,False,False
57,58,2,2,3,False,False
57,58,2,3,3,True,False
57,58,3,0,4,True,False
57,58,3,1,4,False,False
57,58,3,2,4,False,False
57,58,3,3,4,False,False
57,58,4,0,5,False,False
57,58,4,1,5,True,False
57,58,4,2,5,False,False
57,58,4,3,5,False,False
57,58,5,0,6,False,False
57,58,5,1,6,False,False
57,58,5,2,6,True,False
57,58,5,3,6,False,False
57,58,6,0,7,False,False
57,58,6,1,7,False,False
57,58,6,2,7,False,False
57,58,6,3,7,True,False
57,58,7,0,0,True,False
57,58,7,1,0,False,False
57,58,7,2,0,False,False
57,58,7,3,0,False,False
58,59,0,0,2,False,True
58,59,0,1,2,False,True
58,59,0,2,2,True,True
58,59,0,3,2,False,True
58,59,1,0,3,False,True
58,59,1,1,3,False,True
58,59,1,2,3,False,True
58,59,1,3,3,True,True
58,59,2,0,4,True,True
58,59,2,1,4,False,True
58,59,2,2,4,False,True
58,59,2,3,4,False,True
58,59,3,0,5,False,True
58,59,3,1,5,True,True
58,59,3,2,5,False,True
58,59,3,3,5,False,True
58,59,4,0,6,False,True
58,59,4,1,6,False,True
58,59,4,2,6,True,True
58,59,4,3,6,False,True
58,59,5,0,7,False,True
58,59,5,1,7,False,True
58,59,5,2,7,False,True
58,59,5,3,7,True,True
58,59,6,0,0,True,True
58,59,6,1,0,False,True
58,59,6,2,0,False,True
58,59,6,3,0,False,True
58,59,7,0,1,False,True
58,59,7,1,1,True,True
58,59,7,2,1,False,True
58,59,7,3,1,False,True
59,60,0,0,3,False,False
59,60,0,1,3,False,False
59,60,0,2,3,False,False
59,60,0,3,3,True,False
59,60,1,0,4,True,False
59,60,1,1,4,False,False
59,60,1,2,4,False,False
59,60,1,3,4,False,False
59,60,2,0,5,False,False
59,60,2,1,5,True,False
59,60,2,2,5,False,False
59,60,2,3,5,False,False
59,60,3,0,6,False,False
59,60,3,1,6,False,False
59,60,3,2,6,True,False
59,60,3,3,6,False,False
59,60,4,0,7,False,False
59,60,4,1,7,False,False
59,60,4,2,7,False,False
59,60,4,3,7,True,False
59,60,5,0,0,True,False
59,60,5,1,0,False,False
59,60,5,2,0,False,False
59,60,5,3,0,False,False
59,60,6,0,1,False,False
59,60,6,1,1,True,False
59,60,6,2,1,False,False
59,60,6,3,1,False,False
59,60,7,0,2,False,False
59,60,7,1,2,False,False
59,60,7,2,2,True,False
59,60,7,3,2,False,False
60,61,0,0,4,True,False
60,61,0,1,4,False,False
60,61,0,2,4,False,False
60,61,0,3,4,False,False
60,61,1,0,5,False,False
60,61,1,1,5,True,False
60,61,1,2,5,False,False
60,61,1,3,5,False,False
60,61,2,0,6,False,False
60,61,2,1,6,False,False
60,61,2,2,6,True,False
60,61,2,3,6,False,False
60,61,3,0,7,False,False
60,61,3,1,7,False,False
60,61,3,2,7,False,False
60,61,3,3,7,True,False
60,61,4,0,0,True,False
60,61,4,1,0,False,False
60,61,4,2,0,False,False
60,61,4,3,0,False,False
60,61,5,0,1,False,False
60,61,5,1,1,True,False
60,61,5,2,1,False,False
60,61,5,3,1,False,False
60,61,6,0,2,False,False
60,61,6,1,2,False,False
60,61,6,2,2,True,False
60,61,6,3,2,False,False
60,61,7,0,3,False,False
60,61,7,1,3,False,False
60,61,7,2,3,False,False
60,61,7,3,3,True,False
61,62,0,0,5,False,False
61,62,0,1,5,True,False
61,62,0,2,5,False,False
61,62,0,3,5,False,False
61,62,1,0,6,False,False
61,62,1,1,6,False,False
61,62,1,2,6,True,False
61,62,1,3,6,False,False
61,62,2,0,7,False,False
61,62,2,1,7,False,False
61,62,2,2,7,False,False
61,62,2,3,7,True,False
61,62,3,0,0,True,False
61,62,3,1,0,False,False
61,62,3,2,0,False,False
61,62,3,3,0,False,False
61,62,4,0,1,False,False
61,62,4,1,1,True,False
61,62,4,2,1,False,False
61,62,4,3,1,False,False
61,62,5,0,2,False,False
61,62,5,1,2,False,False
61,62,5,2,2,True,False
61,62,5,3,2,False,False
61,62,6,0,3,False,False
61,62,6,1,3,False,False
61,62,6,2,3,False,False
61,62,6,3,3,True,False
61,62,7,0,4,True,False
61,62,7,1,4,False,False
61,62,7,2,4,False,False
61,62,7,3,4,False,False
62,63,0,0,6,False,True
62,63,0,1,6,False,True
62,63,0,2,6,True,True
62,63,0,3,6,False,True
62,63,1,0,7,False,True
62,63,1,1,7,False,True
62,63,1,2,7,False,True
62,63,1,3,7,True,True
62,63,2,0,0,True,True
62,63,2,1,0,False,True
62,63,2,2,0,False,True
62,63,2,3,0,False,True
62,63,3,0,1,False,True
62,63,3,1,1,True,True
62,63,3,2,1,False,True
62,63,3,3,1,False,True
62,63,4,0,2,False,True
62,63,4,1,2,False,True
62,63,4,2,2,True,True
62,63,4,3,2,False,True
62,63,5,0,3,False,True
62,63,5,1,3,False,True
62,63,5,2,3,False,True
62,63,5,3,3,True,True
62,63,6,0,4,True,True
62,63,6,1,4,False,True
62,63,6,2,4,False,True
62,63,6,3,4,False,True
62,63,7,0,5,False,True
62,63,7,1,5,True,True
62,63,7,2,5,False,True
62,63,7,3,5,False,True
63,64,0,0,7,False,False
63,64,0,1,7,False,False
63,64,0,2,7,False,False
63,64,0,3,7,True,False
63,64,1,0,0,True,False
63,64,1,1,0,False,False
63,64,1,2,0,False,False
63,64,1,3,0,False,False
63,64,2,0,1,False,False
63,64,2,1,1,True,False
63,64,2,2,1,False,False
63,64,2,3,1,False,False
63,64,3,0,2,False,False
63,64,3,1,2,False,False
63,64,3,2,2,True,False
63,64,3,3,2,False,False
63,64,4,0,3,False,False
63,64,4,1,3,False,False
63,64,4,2,3,False,False
63,64,4,3,3,True,False
63,64,5,0,4,True,False
63,64,5,1,4,False,False
63,64,5,2,4,False,False
63,64,5,3,4,False,False
63,64,6,0,5,False,False
63,64,6,1,5,True,False
63,64,6,2,5,False,False
63,64,6,3,5,False,False
63,64,7,0,6,False,False
63,64,7,1,6,False,False
63,64,7,2,6,True,False
63,64,7,3,6,False,False


==> anc/experimental_evidence/factorized/results/factorized/paired_replay_summary.csv <==
metric,weight_decay,replay_gain_mean,replay_gain_std,ci_low,ci_high
seen_focal_correct_prob,0.0,0.01262120008468628,0.002163145444815107,0.011367946863174438,0.01389425680041313
seen_focal_correct_prob,3.0,0.31193675100803375,0.11439897563842573,0.24693036682903766,0.3815981639921664
seen_focal_correct_prob,4.0,0.2039642170071602,0.07067176186727418,0.15929220777004957,0.24330748878419398
seen_focal_correct_prob,5.0,0.15904115736484528,0.009845293000592323,0.15268053185194733,0.16433227002620698
heldout_focal_correct_prob,0.0,0.16520037055015563,0.05260577558371574,0.13617267824709414,0.19877591617405407
heldout_focal_correct_prob,3.0,0.3735691666603088,0.1814227625720493,0.26675364732742307,0.47892660446465
heldout_focal_correct_prob,4.0,0.15796681717038155,0.11184041160325363,0.0938412336166948,0.22220495700836182
heldout_focal_correct_prob,5.0,0.055116775631904605,0.0047729068958416295,0.052123454324901106,0.05777085052803158
heldout_tail_focal_correct_prob,0.0,0.1804582007229328,0.07370881184836806,0.1369387480802834,0.22396849470213037
heldout_tail_focal_correct_prob,3.0,0.3642964020371437,0.17137375469734095,0.2572527833096683,0.4583261100202799
heldout_tail_focal_correct_prob,4.0,0.1545184448361397,0.1067943575313424,0.09286544101312756,0.21882138939574358
heldout_tail_focal_correct_prob,5.0,0.06238023117184639,0.007966215336735588,0.05731228794902563,0.0667796869110316
heldout_background_correct_prob,0.0,-0.08164902329444886,0.05014951940883848,-0.11315083272755146,-0.05353767927736045
heldout_background_correct_prob,3.0,0.029297736287117005,0.06859258115922476,-0.009097345061600207,0.06991033673286437
heldout_background_correct_prob,4.0,0.0164351724088192,0.06096407252861378,-0.01903912764042616,0.051765419449657187
heldout_background_correct_prob,5.0,-0.010943632572889328,0.008927300725225485,-0.016425877530127763,-0.005886129625141626
heldout_focal_top1_accuracy,0.0,0.20078125,0.0840665981549582,0.15078125,0.25
heldout_focal_top1_accuracy,3.0,0.71953125,0.40742435098986646,0.46951171875000003,0.94296875
heldout_focal_top1_accuracy,4.0,0.2,0.25819888974716115,0.05,0.35
heldout_focal_top1_accuracy,5.0,0.0,0.0,0.0,0.0


==> anc/experimental_evidence/factorized/results/factorized/run_summary.csv <==
seed,weight_decay,replay_multiplier,seen_focal_correct_prob,seen_focal_top1_accuracy,seen_focal_retention_rate,heldout_focal_correct_prob,heldout_focal_top1_accuracy,heldout_focal_retention_rate,heldout_tail_focal_correct_prob,heldout_tail_focal_top1_accuracy,heldout_tail_focal_retention_rate,heldout_background_correct_prob,heldout_background_top1_accuracy,heldout_background_retention_rate
0,0.0,1.0,0.9803875088691711,1.0,1.0,0.38567349314689636,0.390625,0.3203125,0.18553051352500916,0.09375,0.03125,0.34555140137672424,0.3645833333333333,0.2942708333333333
0,0.0,4.0,0.9961771965026855,1.0,1.0,0.5704545974731445,0.6171875,0.5390625,0.43208134174346924,0.40625,0.375,0.2814341187477112,0.2838541666666667,0.1953125
0,3.0,1.0,0.3481771647930145,0.859375,0.026041666666666668,0.1696307361125946,0.0,0.0,0.14103013277053833,0.0,0.0,0.2199578881263733,0.3151041666666667,0.0390625
0,3.0,4.0,0.6144295334815979,0.9505208333333334,0.5364583333333334,0.49367716908454895,0.90625,0.5,0.4621477723121643,0.875,0.5,0.1892920732498169,0.21875,0.015625
0,4.0,1.0,0.16254110634326935,0.033854166666666664,0.0,0.05009667947888374,0.0,0.0,0.04959194362163544,0.0,0.0,0.07697828859090805,0.0,0.0
0,4.0,4.0,0.406008243560791,0.5,0.0,0.32497990131378174,0.5,0.0,0.31467512249946594,0.5,0.0,0.15280963480472565,0.18229166666666666,0.0
0,5.0,1.0,0.1286039799451828,0.052083333333333336,0.0,0.07061736285686493,0.0,0.0,0.060687534511089325,0.0,0.0,0.08211738616228104,0.0,0.0
0,5.0,4.0,0.294651061296463,0.5,0.0,0.12219628691673279,0.0,0.0,0.12301159650087357,0.0,0.0,0.07562823593616486,0.0,0.0
1,0.0,1.0,0.9848875403404236,1.0,1.0,0.35059475898742676,0.375,0.296875,0.2478329986333847,0.25,0.21875,0.370357483625412,0.453125,0.34375
1,0.0,4.0,0.9961974024772644,1.0,1.0,0.6277372241020203,0.7265625,0.6875,0.5680348873138428,0.71875,0.59375,0.30607038736343384,0.34375,0.2630208333333333
1,3.0,1.0,0.30715903639793396,0.4765625,0.052083333333333336,0.16140975058078766,0.0078125,0.0,0.14112430810928345,0.0,0.0,0.23642484843730927,0.23697916666666666,0.0625
1,3.0,4.0,0.6561999917030334,1.0,0.8515625,0.567741870880127,1.0,0.6015625,0.54034423828125,1.0,0.53125,0.2519778311252594,0.390625,0.08072916666666667
1,4.0,1.0,0.24274297058582306,0.18229166666666666,0.0,0.11273787915706635,0.0,0.0,0.11272580921649933,0.0,0.0,0.17944347858428955,0.12760416666666666,0.0
1,4.0,4.0,0.40812623500823975,0.5,0.0,0.3478071987628937,0.5,0.0,0.33782878518104553,0.5,0.0,0.15576179325580597,0.1875,0.0
1,5.0,1.0,0.13118699193000793,0.11197916666666667,0.0,0.0661659687757492,0.0,0.0,0.05614221468567848,0.0,0.0,0.08165872097015381,0.0,0.0
1,5.0,4.0,0.2942078113555908,0.4973958333333333,0.0,0.1268879473209381,0.0,0.0,0.12684671580791473,0.0,0.0,0.07631311565637589,0.0,0.0
2,0.0,1.0,0.9840760827064514,1.0,1.0,0.23231959342956543,0.2578125,0.1484375,0.14344485104084015,0.125,0.09375,0.28008899092674255,0.2734375,0.2109375
2,0.0,4.0,0.9953922629356384,1.0,1.0,0.4441226124763489,0.5078125,0.453125,0.3609189987182617,0.4375,0.34375,0.24448661506175995,0.22395833333333334,0.16145833333333334
2,3.0,1.0,0.2921474277973175,0.21875,0.020833333333333332,0.09361094236373901,0.0,0.0,0.09105151146650314,0.0,0.0,0.18121373653411865,0.036458333333333336,0.0
2,3.0,4.0,0.5225420594215393,1.0,0.484375,0.1576450765132904,0.0,0.0,0.1555638611316681,0.0,0.0,0.10828735679388046,0.0078125,0.0
2,4.0,1.0,0.24769413471221924,0.1953125,0.0,0.10195659846067429,0.0,0.0,0.09763734042644501,0.0,0.0,0.17781603336334229,0.026041666666666668,0.0
2,4.0,4.0,0.32215991616249084,0.5,0.0,0.11028409004211426,0.0,0.0,0.11048813164234161,0.0,0.0,0.09019146114587784,0.0,0.0
2,5.0,1.0,0.12927913665771484,0.06770833333333333,0.0,0.06791765242815018,0.0,0.0,0.057740405201911926,0.0,0.0,0.08859942108392715,0.0,0.0
2,5.0,4.0,0.2908531129360199,0.5,0.0,0.1257835030555725,0.0,0.0,0.1256631314754486,0.0,0.0,0.07559563964605331,0.0,0.0
3,0.0,1.0,0.9823597073554993,1.0,1.0,0.21165552735328674,0.2578125,0.125,0.11094330996274948,0.0625,0.0625,0.37387046217918396,0.4192708333333333,0.328125
3,0.0,4.0,0.9948384761810303,1.0,1.0,0.383228600025177,0.40625,0.34375,0.28407806158065796,0.21875,0.21875,0.27635252475738525,0.2916666666666667,0.20572916666666666
3,3.0,1.0,0.4046190679073334,0.9791666666666666,0.12760416666666666,0.1004415825009346,0.0,0.0,0.0922621488571167,0.0,0.0,0.1095600351691246,0.0,0.0
3,3.0,4.0,0.5727090835571289,1.0,0.6276041666666666,0.22180457413196564,0.0,0.0,0.21387387812137604,0.0,0.0,0.12091035395860672,0.052083333333333336,0.0
3,4.0,1.0,0.16024714708328247,0.018229166666666668,0.0,0.05348963290452957,0.0,0.0,0.052743859589099884,0.0,0.0,0.07978307455778122,0.0,0.0
3,4.0,4.0,0.42377790808677673,0.7682291666666666,0.2682291666666667,0.16976675391197205,0.0,0.0,0.16691181063652039,0.0,0.0,0.08956915140151978,0.018229166666666668,0.0
3,5.0,1.0,0.14934904873371124,0.015625,0.0,0.07024994492530823,0.0,0.0,0.06915891915559769,0.0,0.0,0.0953168272972107,0.0,0.0
3,5.0,4.0,0.2975400388240814,0.5,0.0,0.12650886178016663,0.0,0.0,0.12656110525131226,0.0,0.0,0.07590674608945847,0.0,0.0
4,0.0,1.0,0.98388671875,1.0,1.0,0.3025166690349579,0.296875,0.2265625,0.27109336853027344,0.375,0.1875,0.3953193128108978,0.4192708333333333,0.3489583333333333
4,0.0,4.0,0.9962827563285828,1.0,1.0,0.47600796818733215,0.5703125,0.5,0.454336553812027,0.59375,0.5625,0.3181626796722412,0.3385416666666667,0.2942708333333333
4,3.0,1.0,0.2805623710155487,0.21875,0.0234375,0.0980527475476265,0.0,0.0,0.09340560436248779,0.0,0.0,0.1875702291727066,0.0026041666666666665,0.0
4,3.0,4.0,0.4417942762374878,0.5,0.20572916666666666,0.37561988830566406,0.5,0.0,0.3628268837928772,0.5,0.0,0.18721948564052582,0.2421875,0.0026041666666666665
4,4.0,1.0,0.2192525416612625,0.16666666666666666,0.0,0.08230097591876984,0.0,0.0,0.07859734445810318,0.0,0.0,0.12459718436002731,0.0,0.0
4,4.0,4.0,0.32188427448272705,0.5,0.0,0.10713697969913483,0.0,0.0,0.10796026885509491,0.0,0.0,0.08659792691469193,0.0,0.0
4,5.0,1.0,0.12976233661174774,0.078125,0.0,0.06776145100593567,0.0,0.0,0.05846638232469559,0.0,0.0,0.08862029761075974,0.0,0.0
4,5.0,4.0,0.29337117075920105,0.5,0.0,0.12217883765697479,0.0,0.0,0.12207970023155212,0.0,0.0,0.07956288009881973,0.0,0.0
5,0.0,1.0,0.9879631996154785,1.0,1.0,0.47475260496139526,0.625,0.453125,0.4628378748893738,0.65625,0.4375,0.5204044580459595,0.6744791666666666,0.5390625
5,0.0,4.0,0.9968888163566589,1.0,1.0,0.6096819639205933,0.7109375,0.6484375,0.6320508718490601,0.6875,0.65625,0.3582884967327118,0.421875,0.3020833333333333
5,3.0,1.0,0.41625094413757324,1.0,0.15104166666666666,0.07584653794765472,0.0,0.0,0.06746232509613037,0.0,0.0,0.10465997457504272,0.028645833333333332,0.0
5,3.0,4.0,0.732735812664032,1.0,1.0,0.6407511234283447,1.0,0.9375,0.610695481300354,1.0,0.90625,0.22846657037734985,0.3125,0.08072916666666667
5,4.0,1.0,0.16232654452323914,0.08854166666666667,0.0,0.05426663160324097,0.0,0.0,0.05338041111826897,0.0,0.0,0.08221687376499176,0.0,0.0
5,4.0,4.0,0.4080251157283783,0.5,0.0,0.34820517897605896,0.5,0.0,0.33858805894851685,0.5,0.0,0.1728949099779129,0.2265625,0.0
5,5.0,1.0,0.12642882764339447,0.020833333333333332,0.0,0.06268449872732162,0.0,0.0,0.05328470841050148,0.0,0.0,0.08110936731100082,0.0,0.0
5,5.0,4.0,0.29646214842796326,0.4973958333333333,0.0,0.12209472060203552,0.0,0.0,0.12209028750658035,0.0,0.0,0.07296855002641678,0.0,0.0
6,0.0,1.0,0.9787411093711853,1.0,1.0,0.3078499138355255,0.390625,0.265625,0.19198104739189148,0.15625,0.0625,0.3471294343471527,0.3932291666666667,0.3020833333333333
6,0.0,4.0,0.9931756854057312,1.0,1.0,0.4038293957710266,0.515625,0.4140625,0.290121465921402,0.375,0.28125,0.22583337128162384,0.23177083333333334,0.1796875
6,3.0,1.0,0.2988382577896118,0.5703125,0.015625,0.09116493910551071,0.0,0.0,0.06850814074277878,0.0,0.0,0.12360014766454697,0.09114583333333333,0.0
6,3.0,4.0,0.7731778025627136,1.0,1.0,0.672709047794342,1.0,0.9921875,0.6280349493026733,1.0,0.96875,0.2693655788898468,0.5260416666666666,0.08854166666666667
6,4.0,1.0,0.16469228267669678,0.03125,0.0,0.05082491785287857,0.0,0.0,0.05010155215859413,0.0,0.0,0.08463430404663086,0.0,0.0
6,4.0,4.0,0.4195748269557953,0.8697916666666666,0.2526041666666667,0.17838901281356812,0.0,0.0,0.17326971888542175,0.0,0.0,0.10124167799949646,0.010416666666666666,0.0
6,5.0,1.0,0.14803574979305267,0.0,0.0,0.07728026807308197,0.0,0.0,0.07556681334972382,0.0,0.0,0.10401856899261475,0.0,0.0
6,5.0,4.0,0.29493802785873413,0.4973958333333333,0.0,0.1227698028087616,0.0,0.0,0.12280845642089844,0.0,0.0,0.07597160339355469,0.0,0.0
7,0.0,1.0,0.9799680709838867,1.0,1.0,0.2594621181488037,0.2578125,0.1875,0.15084683895111084,0.09375,0.03125,0.20382137596607208,0.20572916666666666,0.14322916666666666
7,0.0,4.0,0.9958189129829407,1.0,1.0,0.41554486751556396,0.4765625,0.375,0.32666316628456116,0.4375,0.25,0.17757391929626465,0.15885416666666666,0.09635416666666667
7,3.0,1.0,0.3385312259197235,0.703125,0.09635416666666667,0.17195454239845276,0.125,0.0,0.13246950507164001,0.0,0.0,0.23298370838165283,0.40625,0.059895833333333336
7,3.0,4.0,0.7491142153739929,1.0,1.0,0.6569104194641113,1.0,0.984375,0.607340931892395,1.0,0.9375,0.22512614727020264,0.3385416666666667,0.044270833333333336
7,4.0,1.0,0.15360374748706818,0.036458333333333336,0.0,0.04956565052270889,0.0,0.0,0.040118955075740814,0.0,0.0,0.07606024295091629,0.0,0.0
7,4.0,4.0,0.4107716977596283,0.5,0.0,0.35565030574798584,0.5,0.0,0.34021952748298645,0.5,0.0,0.18245762586593628,0.1953125,0.0
7,5.0,1.0,0.12817144393920898,0.059895833333333336,0.0,0.06917478144168854,0.0,0.0,0.059404630213975906,0.0,0.0,0.08337435871362686,0.0,0.0
7,5.0,4.0,0.29419276118278503,0.5,0.0,0.12357443571090698,0.0,0.0,0.12332919985055923,0.0,0.0,0.08775374293327332,0.0,0.0
8,0.0,1.0,0.9845619201660156,1.0,1.0,0.3141326904296875,0.34375,0.265625,0.2676407992839813,0.28125,0.25,0.1944805383682251,0.18229166666666666,0.12239583333333333
8,0.0,4.0,0.9965397715568542,1.0,1.0,0.4235207438468933,0.4453125,0.4453125,0.3196094334125519,0.3125,0.3125,0.1756199151277542,0.16927083333333334,0.109375
8,3.0,1.0,0.285833477973938,0.2760416666666667,0.0078125,0.10447034984827042,0.0,0.0,0.10200542211532593,0.0,0.0,0.20390182733535767,0.09375,0.0078125
8,3.0,4.0,0.7599032521247864,1.0,1.0,0.6558063626289368,1.0,0.9609375,0.610649824142456,1.0,0.90625,0.28802359104156494,0.4479166666666667,0.11197916666666667
8,4.0,1.0,0.16467954218387604,0.015625,0.0,0.05203106626868248,0.0,0.0,0.052036479115486145,0.0,0.0,0.0830339640378952,0.0,0.0
8,4.0,4.0,0.42476367950439453,0.7317708333333334,0.328125,0.18123961985111237,0.0,0.0,0.17670318484306335,0.0,0.0,0.10892001539468765,0.0234375,0.0
8,5.0,1.0,0.14924752712249756,0.0026041666666666665,0.0,0.07124628126621246,0.0,0.0,0.0704742819070816,0.0,0.0,0.09465845674276352,0.0,0.0
8,5.0,4.0,0.2903492748737335,0.4427083333333333,0.0,0.12229827046394348,0.0,0.0,0.12224684655666351,0.0,0.0,0.07757466286420822,0.0,0.0
9,0.0,1.0,0.9836828708648682,1.0,1.0,0.29782992601394653,0.3203125,0.2421875,0.15810510516166687,0.125,0.0625,0.3008388578891754,0.3541666666666667,0.2421875
9,0.0,4.0,0.995415449142456,1.0,1.0,0.4346630275249481,0.546875,0.4375,0.32694393396377563,0.375,0.28125,0.1515500545501709,0.15104166666666666,0.09635416666666667
9,3.0,1.0,0.35736075043678284,0.8255208333333334,0.0859375,0.1841401755809784,0.0703125,0.0,0.13775165379047394,0.0,0.0,0.20528948307037354,0.3359375,0.0703125
9,3.0,4.0,0.6262412071228027,0.9973958333333334,0.5859375,0.5437484383583069,0.9921875,0.5,0.5185569524765015,0.96875,0.5,0.22947025299072266,0.3828125,0.0546875
9,4.0,1.0,0.159132719039917,0.010416666666666666,0.0,0.05701827257871628,0.0,0.0,0.05626319348812103,0.0,0.0,0.08622854948043823,0.0,0.0
9,4.0,4.0,0.3314630091190338,0.5,0.0,0.1204974353313446,0.0,0.0,0.12173672765493393,0.0,0.0,0.0746995210647583,0.0,0.0
9,5.0,1.0,0.1287974864244461,0.08072916666666667,0.0,0.0681270956993103,0.0,0.0,0.057654526084661484,0.0,0.0,0.08581551909446716,0.0,0.0
9,5.0,4.0,0.29270869493484497,0.5,0.0,0.12810039520263672,0.0,0.0,0.12774568796157837,0.0,0.0,0.078577421605587,0.0,0.0


==> anc/experimental_evidence/reproduce_figures/scripts/build_figures_tables.py <==
"""Regenerate publication figures and tables from saved experimental results."""
from pathlib import Path
import json
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT.parent / 'conditional_tinylm'
(ROOT / 'figures').mkdir(exist_ok=True)
(ROOT / 'validation').mkdir(exist_ok=True)
FIG = ROOT / 'figures'
TABLE = ROOT / 'tables'
TABLE.mkdir(exist_ok=True)
plt.rcParams.update({
    'font.family': 'DejaVu Sans', 'font.size': 8.5,
    'axes.titlesize': 9, 'axes.labelsize': 8.5,
    'xtick.labelsize': 8, 'ytick.labelsize': 8,
    'legend.fontsize': 7.5, 'axes.spines.top': False,
    'axes.spines.right': False, 'axes.linewidth': 0.7,
    'pdf.fonttype': 42, 'ps.fonttype': 42,
    'savefig.facecolor': 'white',
})

phase = pd.read_csv(DATA / 'results/full/phase_table.csv')
tokens = pd.read_csv(DATA / 'results/full/token_metrics.csv')
focal = tokens[tokens.focal]
traj = pd.read_csv(DATA / 'results/schedule_coupling/trajectory.csv')
runs = pd.read_csv(DATA / 'results/schedule_coupling/run_summary.csv')
contrasts = pd.read_csv(DATA / 'results/schedule_coupling/paired_contrast_summary.csv')
primary = contrasts[contrasts.metric.eq('focal_correct_prob')].sort_values('weight_decay')
colors = {'early':'#31688e', 'uniform':'#8b559b', 'late':'#ce4b3e'}
styles = {'early':'-', 'uniform':'--', 'late':'-.'}

fig, axes = plt.subplots(1, 2, figsize=(6.65, 2.65),
                         gridspec_kw={'width_ratios':[1,1.65]}, layout='constrained')
values = [focal.correct_prob.mean(), focal.shuffled_correct_prob.mean()]
axes[0].bar([0,1], values, width=.58, color=['#31688e','#87929a'])
for x,y in enumerate(values):
    axes[0].text(x,y+.035,f'{y:.3f}',ha='center',va='bottom',fontsize=9)
axes[0].axhline(.125,color='#666666',ls='--',lw=.8)
axes[0].text(.98,.155,'Marginal = 0.125',transform=axes[0].get_yaxis_transform(),
             ha='right',va='bottom',fontsize=7.2)
axes[0].set(xticks=[0,1],xticklabels=['Correct\ninput','Same-rank\ncontrol'],
            ylim=(0,1),ylabel='Mean correct-label probability')
axes[0].set_title('(a) Conditional association',loc='left',pad=8)
axes[0].grid(axis='y',alpha=.16)
axes[0].set_axisbelow(True)
matrix = phase.pivot(index='weight_decay',columns='replay_multiplier',values='tail_retention_mean')
im = axes[1].imshow(matrix.values,vmin=0,vmax=1,cmap='viridis',aspect='auto')
for i in range(len(matrix)):
    for j in range(len(matrix.columns)):
        v=matrix.iloc[i,j]
        axes[1].text(j,i,f'{v:.2f}',ha='center',va='center',fontsize=8,
                     color='white' if v<.55 else '#141b20')
axes[1].set(xticks=np.arange(4),xticklabels=['1x','2x','4x','8x'],
            yticks=np.arange(7),yticklabels=[f'{.003*x:.3f}' for x in matrix.index],
            xlabel='Focal resampling weight',ylabel=r'Per-step attenuation $d_{\rm step}$')
axes[1].set_title('(b) Tail retention',loc='left',pad=8)
cb=fig.colorbar(im,ax=axes[1],fraction=.045,pad=.025,ticks=[0,.5,1])
cb.ax.set_ylabel('Retained fraction',fontsize=8)
fig.savefig(FIG / 'conditional_phase.pdf')
fig.savefig(ROOT / 'validation/conditional_phase.png',dpi=190)
plt.close(fig)

fig,axes=plt.subplots(2,2,figsize=(6.65,4.65),layout='constrained')
for ax,decay,title in [(axes[0,0],0,r'(a) No attenuation'),
                        (axes[0,1],4,r'(b) Attenuation $d_{\rm step}=0.012$')]:
    for schedule in ['early','uniform','late']:
        sub=traj[(traj.weight_decay==decay)&(traj.schedule==schedule)]
        g=sub.groupby('step').focal_correct_prob.agg(['mean','std'])
        ax.plot(g.index,g['mean'],color=colors[schedule],ls=styles[schedule],
                lw=1.35,label=schedule)
        ax.fill_between(g.index,g['mean']-g['std'],g['mean']+g['std'],
                        color=colors[schedule],alpha=.12,lw=0)
    ax.set(xlabel='Optimizer step',ylabel='Focal correct probability',
           ylim=(0,1.025),xlim=(0,600),xticks=[0,200,400,600])
    ax.set_title(title,loc='left',pad=8)
    ax.grid(alpha=.16)
axes[0,0].legend(loc='lower right',frameon=False)
ax=axes[1,0]
x=primary.weight_decay.to_numpy()*.003
y=primary.coupling_contrast_mean.to_numpy()
err=np.vstack([y-primary.coupling_ci_low.to_numpy(),primary.coupling_ci_high.to_numpy()-y])
ax.errorbar(x,y,yerr=err,color='#287e67',marker='o',ms=4,capsize=3,lw=1.2)
ax.set(xlabel=r'Per-step attenuation $d_{\rm step}$',ylabel=r'Paired timing contrast $C(d_{\rm step})$',
       xticks=[0,.009,.012,.015],xticklabels=['0','.009','.012','.015'],ylim=(-.012,.35))
ax.set_title('(c) Additional timing effect',loc='left',pad=8)
ax.axhline(0,color='#777777',lw=.65,ls=':')
ax.grid(alpha=.16)
ax=axes[1,1]
for schedule,offset in [('early',(5,-14)),('uniform',(5,5)),('late',(5,5))]:
    sub=runs[(runs.weight_decay==4)&(runs.schedule==schedule)]
    xx=sub.background_correct_prob.mean();yy=sub.focal_correct_prob.mean()
    ax.errorbar(xx,yy,xerr=sub.background_correct_prob.std(),
                yerr=sub.focal_correct_prob.std(),fmt='o',ms=4.5,
                color=colors[schedule],capsize=2,lw=.9)
    ax.annotate(schedule,(xx,yy),xytext=offset,textcoords='offset points',
                fontsize=8,color=colors[schedule])
ax.set(xlabel='Background correct probability',ylabel='Focal correct probability',
       xlim=(0,.67),ylim=(.28,.84),xticks=[0,.2,.4,.6])
ax.set_title(r'(d) Selected set at $d_{\rm step}=0.012$',loc='left',pad=8)
ax.grid(alpha=.16)
fig.savefig(FIG / 'temporal_selection.pdf')
fig.savefig(ROOT / 'validation/temporal_selection.png',dpi=190)
plt.close(fig)

def write_table(name,header,rows,columns):
    tex = '\\begin{tabular}{'+columns+'}\n\\toprule\n'+header+r' \\'+'\n\\midrule\n'
    tex += '\n'.join(' & '.join(row)+r' \\' for row in rows)
    tex += '\n\\bottomrule\n\\end{tabular}\n'
    (TABLE / name).write_text(tex)

rows=[]
for decay in sorted(phase.weight_decay.unique()):
    cells=[]
    for m in [1,2,4,8]:
        r=phase[(phase.weight_decay==decay)&(phase.replay_multiplier==m)].iloc[0]
        cells.append(f'${r.tail_retention_mean:.3f}\\pm{r.tail_retention_std:.3f}$')
    rows.append([f'{.003*decay:.3f}']+cells)
write_table('phase_grid.tex',r'$d_{\rm step}$ & $1\times$ & $2\times$ & $4\times$ & $8\times$',rows,'rcccc')
th=pd.read_csv(DATA / 'results/full/threshold_sensitivity.csv')
rows=[]
for threshold in [.4,.5,.6]:
    rr=th[(th.weight_decay==4)&np.isclose(th.retention_threshold,threshold)].set_index('replay_multiplier')
    rows.append([f'{threshold:.1f}']+[f'{rr.loc[m,"tail_retention_mean"]:.3f}' for m in [1,2,4,8]])
write_table('threshold_sensitivity.tex',r'Criterion & $1\times$ & $2\times$ & $4\times$ & $8\times$',rows,'rcccc')
rows=[]
for _,r in primary.iterrows():
    ci='---' if r.weight_decay==0 else f'$[{r.coupling_ci_low:.4f},\,{r.coupling_ci_high:.4f}]$'
    rows.append([f'{.003*r.weight_decay:.3f}',f'{r.late_minus_early_mean:.4f}',
                 f'{r.coupling_contrast_mean:.4f}',ci])
write_table('timing_contrasts.tex',r'$d_{\rm step}$ & Late--early & $C(d_{\rm step})$ & 95\% interval',rows,'rrrc')
print(json.dumps({'figures':2,'tables':3,'conditional_probability':values[0],
                  'control_probability':values[1],'conditional_gap':values[0]-values[1]},indent=2))

